Measurement of $C\!P$ asymmetries in two-body $B_{(s)}^{0}$-meson decays to charged pions and kaons

The time-dependent $C\!P$ asymmetries in $B^0\to\pi^+\pi^-$ and $B_s^0\to K^+\!K^-$ decays are measured using a data sample of $pp$ collisions corresponding to an integrated luminosity of 3.0 fb$^{-1}$, collected with the LHCb detector at centre-of-mass energies of 7 and 8 TeV. The same data sample is used to measure the time-integrated $C\!P$ asymmetries in $B^0\to K^+\pi^-$ and $B_s^0\to\pi^+ K^-$ decays. The results are $C_{\pi^+\pi^-} = -0.34 \pm 0.06 \pm 0.01$, $S_{\pi^+\pi^-} = -0.63 \pm 0.05 \pm 0.01$, $C_{K^+\!K^-} = 0.20 \pm 0.06 \pm 0.02$, $S_{K^+\!K^-} = 0.18 \pm 0.06 \pm 0.02$, $C_{K^+\!K^-}^{\Delta\Gamma} = -0.79 \pm 0.07 \pm 0.10$, $A_{C\!P}^{B^0} = -0.084 \pm 0.004 \pm 0.003$, and $A_{C\!P}^{B_s^0} = 0.213 \pm 0.015 \pm 0.007$, where the first uncertainties are statistical and the second systematic. Evidence for $C\!P$ violation is found in the $B_s^0\to K^+\!K^-$ decay for the first time.

==> figs/Fig1a.C <==
void Fig1a()
{
//=========Macro generated from canvas: c_bdkpi/c_bdkpi
//=========  (Wed May 16 09:08:17 2018) by ROOT version6.10/08
   TCanvas *c_bdkpi = new TCanvas("c_bdkpi", "c_bdkpi",0,45,700,530);
   c_bdkpi->SetHighLightColor(2);
   c_bdkpi->Range(-1.196154,-0.26,14.18846,1.473333);
   c_bdkpi->SetFillColor(0);
   c_bdkpi->SetBorderMode(0);
   c_bdkpi->SetBorderSize(2);
   c_bdkpi->SetLeftMargin(0.12);
   c_bdkpi->SetBottomMargin(0.15);
   c_bdkpi->SetFrameBorderMode(0);
   c_bdkpi->SetFrameBorderMode(0);
   Double_t xAxis1[28] = {0.65, 0.781805, 0.891803, 0.996077, 1.095833, 1.194098, 1.292756, 1.393676, 1.494772, 1.600885, 1.712704, 1.828571, 1.951352, 2.082481, 2.223973, 2.379397, 2.553843, 2.749253, 2.973914, 3.241376, 3.563587, 3.972954, 4.551559, 5.528461, 6.50633, 7.576351, 9.624241, 12.65}; 
   
   TH1D *bdkpi_acc_Data__1 = new TH1D("bdkpi_acc_Data__1","",27, xAxis1);
   bdkpi_acc_Data__1->SetBinContent(1,0.4123722);
   bdkpi_acc_Data__1->SetBinContent(2,0.5118389);
   bdkpi_acc_Data__1->SetBinContent(3,0.601022);
   bdkpi_acc_Data__1->SetBinContent(4,0.6716285);
   bdkpi_acc_Data__1->SetBinContent(5,0.7342263);
   bdkpi_acc_Data__1->SetBinContent(6,0.7868538);
   bdkpi_acc_Data__1->SetBinContent(7,0.8258707);
   bdkpi_acc_Data__1->SetBinContent(8,0.872567);
   bdkpi_acc_Data__1->SetBinContent(9,0.9019216);
   bdkpi_acc_Data__1->SetBinContent(10,0.9425164);
   bdkpi_acc_Data__1->SetBinContent(11,0.9416469);
   bdkpi_acc_Data__1->SetBinContent(12,0.9555753);
   bdkpi_acc_Data__1->SetBinContent(13,1);
   bdkpi_acc_Data__1->SetBinContent(14,0.9950979);
   bdkpi_acc_Data__1->SetBinContent(15,1.024288);
   bdkpi_acc_Data__1->SetBinContent(16,1.054419);
   bdkpi_acc_Data__1->SetBinContent(17,1.079252);
   bdkpi_acc_Data__1->SetBinContent(18,1.08399);
   bdkpi_acc_Data__1->SetBinContent(19,1.09242);
   bdkpi_acc_Data__1->SetBinContent(20,1.087642);
   bdkpi_acc_Data__1->SetBinContent(21,1.100945);
   bdkpi_acc_Data__1->SetBinContent(22,1.070903);
   bdkpi_acc_Data__1->SetBinContent(23,1.09401);
   bdkpi_acc_Data__1->SetBinContent(24,1.051817);
   bdkpi_acc_Data__1->SetBinContent(25,1.087667);
   bdkpi_acc_Data__1->SetBinContent(26,1.07127);
   bdkpi_acc_Data__1->SetBinContent(27,1.042153);
   bdkpi_acc_Data__1->SetBinError(1,0.008359088);
   bdkpi_acc_Data__1->SetBinError(2,0.01036271);
   bdkpi_acc_Data__1->SetBinError(3,0.01127395);
   bdkpi_acc_Data__1->SetBinError(4,0.01283278);
   bdkpi_acc_Data__1->SetBinError(5,0.01342001);
   bdkpi_acc_Data__1->SetBinError(6,0.01484734);
   bdkpi_acc_Data__1->SetBinError(7,0.01561527);
   bdkpi_acc_Data__1->SetBinError(8,0.01659682);
   bdkpi_acc_Data__1->SetBinError(9,0.01693987);
   bdkpi_acc_Data__1->SetBinError(10,0.01735626);
   bdkpi_acc_Data__1->SetBinError(11,0.017522);
   bdkpi_acc_Data__1->SetBinError(12,0.01809297);
   bdkpi_acc_Data__1->SetBinError(13,0.01824482);
   bdkpi_acc_Data__1->SetBinError(14,0.01798412);
   bdkpi_acc_Data__1->SetBinError(15,0.01871949);
   bdkpi_acc_Data__1->SetBinError(16,0.01893031);
   bdkpi_acc_Data__1->SetBinError(17,0.02051706);
   bdkpi_acc_Data__1->SetBinError(18,0.01926048);
   bdkpi_acc_Data__1->SetBinError(19,0.01893527);
   bdkpi_acc_Data__1->SetBinError(20,0.01941813);
   bdkpi_acc_Data__1->SetBinError(21,0.01913919);
   bdkpi_acc_Data__1->SetBinError(22,0.01928689);
   bdkpi_acc_Data__1->SetBinError(23,0.01834128);
   bdkpi_acc_Data__1->SetBinError(24,0.02531598);
   bdkpi_acc_Data__1->SetBinError(25,0.03567755);
   bdkpi_acc_Data__1->SetBinError(26,0.04044202);
   bdkpi_acc_Data__1->SetBinError(27,0.0723935);
   bdkpi_acc_Data__1->SetMinimum(0);
   bdkpi_acc_Data__1->SetMaximum(1.3);
   bdkpi_acc_Data__1->SetEntries(40972.62);
   bdkpi_acc_Data__1->SetDirectory(0);
   bdkpi_acc_Data__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   bdkpi_acc_Data__1->SetFillColor(ci);
   bdkpi_acc_Data__1->SetFillStyle(1000);
   bdkpi_acc_Data__1->SetLineColor(0);
   bdkpi_acc_Data__1->SetLineWidth(2);
   bdkpi_acc_Data__1->SetMarkerColor(0);
   bdkpi_acc_Data__1->GetXaxis()->SetTitle("#it{t} [ps]");
   bdkpi_acc_Data__1->GetXaxis()->SetNdivisions(406);
   bdkpi_acc_Data__1->GetXaxis()->SetLabelFont(132);
   bdkpi_acc_Data__1->GetXaxis()->SetLabelSize(0.07);
   bdkpi_acc_Data__1->GetXaxis()->SetTitleSize(0.07);
   bdkpi_acc_Data__1->GetXaxis()->SetTickLength(0.05);
   bdkpi_acc_Data__1->GetXaxis()->SetTitleOffset(0.95);
   bdkpi_acc_Data__1->GetXaxis()->SetTitleFont(132);
   bdkpi_acc_Data__1->GetYaxis()->SetTitle("Efficiency (arbitrary scale)");
   bdkpi_acc_Data__1->GetYaxis()->SetNdivisions(406);
   bdkpi_acc_Data__1->GetYaxis()->SetLabelFont(132);
   bdkpi_acc_Data__1->GetYaxis()->SetLabelSize(0.07);
   bdkpi_acc_Data__1->GetYaxis()->SetTitleSize(0.07);
   bdkpi_acc_Data__1->GetYaxis()->SetTickLength(0.05);
   bdkpi_acc_Data__1->GetYaxis()->SetTitleOffset(0.8);
   bdkpi_acc_Data__1->GetYaxis()->SetTitleFont(132);
   bdkpi_acc_Data__1->GetZaxis()->SetLabelFont(42);
   bdkpi_acc_Data__1->GetZaxis()->SetLabelSize(0.035);
   bdkpi_acc_Data__1->GetZaxis()->SetTitleSize(0.035);
   bdkpi_acc_Data__1->GetZaxis()->SetTitleFont(42);
   bdkpi_acc_Data__1->Draw("");
   
   Double_t g_bdkpi_acc_Data_fx3001[27] = {
   0.7144734,
   0.8358086,
   0.9430455,
   1.045136,
   1.144171,
   1.242626,
   1.342378,
   1.443383,
   1.546902,
   1.655766,
   1.769533,
   1.888721,
   2.015502,
   2.15158,
   2.299698,
   2.464117,
   2.648408,
   2.857434,
   3.101766,
   3.393954,
   3.754522,
   4.234873,
   4.962797,
   5.940032,
   6.949012,
   8.278543,
   10.48289};
   Double_t g_bdkpi_acc_Data_fy3001[27] = {
   0.3558339,
   0.4416632,
   0.5186188,
   0.5795448,
   0.6335601,
   0.6789722,
   0.7126396,
   0.7529336,
   0.7782636,
   0.8132926,
   0.8125423,
   0.8245611,
   0.8628949,
   0.8586649,
   0.8838528,
   0.9098527,
   0.931281,
   0.9353696,
   0.9426439,
   0.9385209,
   0.95,
   0.9240763,
   0.9440155,
   0.9076074,
   0.9385422,
   0.924393,
   0.8992688};
   Double_t g_bdkpi_acc_Data_felx3001[27] = {
   0.06447341,
   0.05400358,
   0.05124246,
   0.04905928,
   0.04833807,
   0.04852821,
   0.04962207,
   0.04970715,
   0.05213014,
   0.05488085,
   0.05682905,
   0.06015034,
   0.06415002,
   0.0690992,
   0.07572508,
   0.08472026,
   0.09456502,
   0.108181,
   0.1278521,
   0.1525784,
   0.1909352,
   0.261919,
   0.4112382,
   0.4115713,
   0.4426817,
   0.702192,
   0.8586447};
   Double_t g_bdkpi_acc_Data_fely3001[27] = {
   0.007213014,
   0.00894193,
   0.009728238,
   0.01107334,
   0.01158006,
   0.01281169,
   0.01347434,
   0.01432131,
   0.01461733,
   0.01497663,
   0.01511964,
   0.01561233,
   0.01574336,
   0.0155184,
   0.01615295,
   0.01633487,
   0.01770406,
   0.01661977,
   0.01633914,
   0.0167558,
   0.01651511,
   0.01664256,
   0.0158266,
   0.02184503,
   0.03078597,
   0.03489722,
   0.06246798};
   Double_t g_bdkpi_acc_Data_fehx3001[27] = {
   0.06733159,
   0.05599442,
   0.05303154,
   0.05069672,
   0.04992693,
   0.05012979,
   0.05129793,
   0.05138885,
   0.05398286,
   0.05693815,
   0.05903795,
   0.06263066,
   0.06697898,
   0.0723928,
   0.07969892,
   0.08972574,
   0.100845,
   0.11648,
   0.1396099,
   0.1696326,
   0.2184318,
   0.316686,
   0.5656638,
   0.5662977,
   0.6273393,
   1.345698,
   2.167114};
   Double_t g_bdkpi_acc_Data_fehy3001[27] = {
   0.007213014,
   0.00894193,
   0.009728238,
   0.01107334,
   0.01158006,
   0.01281169,
   0.01347434,
   0.01432131,
   0.01461733,
   0.01497663,
   0.01511964,
   0.01561233,
   0.01574336,
   0.0155184,
   0.01615295,
   0.01633487,
   0.01770406,
   0.01661977,
   0.01633914,
   0.0167558,
   0.01651511,
   0.01664256,
   0.0158266,
   0.02184503,
   0.03078597,
   0.03489722,
   0.06246798};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(27,g_bdkpi_acc_Data_fx3001,g_bdkpi_acc_Data_fy3001,g_bdkpi_acc_Data_felx3001,g_bdkpi_acc_Data_fehx3001,g_bdkpi_acc_Data_fely3001,g_bdkpi_acc_Data_fehy3001);
   grae->SetName("g_bdkpi_acc_Data");
   grae->SetTitle("g_bdkpi_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001","g_bdkpi_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->SetMinimum(0.2865502);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->SetMaximum(1.031399);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetXaxis()->SetTitle("#font[52]{t} #font[42]{[ps]}");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetYaxis()->SetTitle("Arbitrary scale");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data3001300330053001300330053001300330053001300330053001300330053001300330053001300330053001300330053001);
   
   
   TF1 *f_bdkpi3002 = new TF1("f_bdkpi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bdkpi3002->SetFillColor(19);
   f_bdkpi3002->SetFillStyle(0);
   f_bdkpi3002->SetLineWidth(2);
   f_bdkpi3002->SetChisquare(9.71939);
   f_bdkpi3002->SetNDF(23);
   f_bdkpi3002->GetXaxis()->SetLabelFont(42);
   f_bdkpi3002->GetXaxis()->SetLabelSize(0.035);
   f_bdkpi3002->GetXaxis()->SetTitleSize(0.035);
   f_bdkpi3002->GetXaxis()->SetTitleFont(42);
   f_bdkpi3002->GetYaxis()->SetLabelFont(42);
   f_bdkpi3002->GetYaxis()->SetLabelSize(0.035);
   f_bdkpi3002->GetYaxis()->SetTitleSize(0.035);
   f_bdkpi3002->GetYaxis()->SetTitleOffset(0);
   f_bdkpi3002->GetYaxis()->SetTitleFont(42);
   f_bdkpi3002->SetParameter(0,1.117103);
   f_bdkpi3002->SetParError(0,0.05804614);
   f_bdkpi3002->SetParLimits(0,0,0);
   f_bdkpi3002->SetParameter(1,0.5328489);
   f_bdkpi3002->SetParError(1,0.06298317);
   f_bdkpi3002->SetParLimits(1,0,0);
   f_bdkpi3002->SetParameter(2,-1.415835);
   f_bdkpi3002->SetParError(2,0.1687592);
   f_bdkpi3002->SetParLimits(2,0,0);
   f_bdkpi3002->SetParameter(3,0.02103244);
   f_bdkpi3002->SetParError(3,0.006270312);
   f_bdkpi3002->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bdkpi3002);
   grae->Draw("pe");
   
   Double_t Graph0_fx1001[100] = {
   0.65,
   0.77,
   0.89,
   1.01,
   1.13,
   1.25,
   1.37,
   1.49,
   1.61,
   1.73,
   1.85,
   1.97,
   2.09,
   2.21,
   2.33,
   2.45,
   2.57,
   2.69,
   2.81,
   2.93,
   3.05,
   3.17,
   3.29,
   3.41,
   3.53,
   3.65,
   3.77,
   3.89,
   4.01,
   4.13,
   4.25,
   4.37,
   4.49,
   4.61,
   4.73,
   4.85,
   4.97,
   5.09,
   5.21,
   5.33,
   5.45,
   5.57,
   5.69,
   5.81,
   5.93,
   6.05,
   6.17,
   6.29,
   6.41,
   6.53,
   6.65,
   6.77,
   6.89,
   7.01,
   7.13,
   7.25,
   7.37,
   7.49,
   7.61,
   7.73,
   7.85,
   7.97,
   8.09,
   8.21,
   8.33,
   8.45,
   8.57,
   8.69,
   8.81,
   8.93,
   9.05,
   9.17,
   9.29,
   9.41,
   9.53,
   9.65,
   9.77,
   9.89,
   10.01,
   10.13,
   10.25,
   10.37,
   10.49,
   10.61,
   10.73,
   10.85,
   10.97,
   11.09,
   11.21,
   11.33,
   11.45,
   11.57,
   11.69,
   11.81,
   11.93,
   12.05,
   12.17,
   12.29,
   12.41,
   12.53};
   Double_t Graph0_fy1001[100] = {
   0.2826891,
   0.3895587,
   0.484699,
   0.5639525,
   0.6285661,
   0.6810628,
   0.7238814,
   0.7590396,
   0.7881226,
   0.8123541,
   0.8326773,
   0.8498219,
   0.8643571,
   0.8767305,
   0.8872974,
   0.8963426,
   0.9040962,
   0.9107461,
   0.9164464,
   0.921325,
   0.9254883,
   0.929026,
   0.9320135,
   0.9345152,
   0.936586,
   0.938273,
   0.9396172,
   0.9406537,
   0.9414134,
   0.9419232,
   0.9422067,
   0.9422847,
   0.9421758,
   0.9418962,
   0.9414604,
   0.9408815,
   0.9401711,
   0.9393397,
   0.9383965,
   0.9373501,
   0.9362081,
   0.9349774,
   0.9336645,
   0.9322749,
   0.9308139,
   0.9292864,
   0.9276966,
   0.9260486,
   0.924346,
   0.9225923,
   0.9207906,
   0.9189436,
   0.9170542,
   0.9151247,
   0.9131574,
   0.9111545,
   0.9091178,
   0.9070493,
   0.9049506,
   0.9028234,
   0.900669,
   0.8984888,
   0.8962842,
   0.8940564,
   0.8918065,
   0.8895356,
   0.8872445,
   0.8849344,
   0.8826061,
   0.8802604,
   0.877898,
   0.8755198,
   0.8731263,
   0.8707184,
   0.8682965,
   0.8658613,
   0.8634133,
   0.8609531,
   0.8584812,
   0.8559979,
   0.8535038,
   0.8509994,
   0.8484849,
   0.8459608,
   0.8434274,
   0.8408851,
   0.8383343,
   0.8357752,
   0.8332081,
   0.8306333,
   0.8280511,
   0.8254618,
   0.8228656,
   0.8202627,
   0.8176534,
   0.8150379,
   0.8124164,
   0.8097891,
   0.8071561,
   0.8045177};
   Double_t Graph0_fex1001[100] = {
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006};
   Double_t Graph0_fey1001[100] = {
   0.08468505,
   0.05845339,
   0.03891185,
   0.0266021,
   0.01985064,
   0.01665485,
   0.01531995,
   0.01480311,
   0.01462799,
   0.01461662,
   0.01470682,
   0.01487154,
   0.01509123,
   0.01534717,
   0.01562149,
   0.01589853,
   0.01616569,
   0.01641379,
   0.01663691,
   0.01683194,
   0.01699818,
   0.01713688,
   0.01725081,
   0.01734394,
   0.0174212,
   0.01748822,
   0.01755114,
   0.01761647,
   0.01769092,
   0.01778125,
   0.01789415,
   0.01803606,
   0.01821303,
   0.01843062,
   0.01869375,
   0.01900658,
   0.0193725,
   0.01979403,
   0.02027287,
   0.02080989,
   0.02140525,
   0.02205844,
   0.0227684,
   0.02353363,
   0.02435228,
   0.02522224,
   0.02614127,
   0.02710701,
   0.02811708,
   0.02916912,
   0.03026081,
   0.03138992,
   0.03255431,
   0.03375193,
   0.03498085,
   0.03623928,
   0.03752549,
   0.03883791,
   0.04017503,
   0.04153548,
   0.04291797,
   0.04432127,
   0.04574428,
   0.04718595,
   0.04864529,
   0.05012141,
   0.05161345,
   0.05312063,
   0.0546422,
   0.05617747,
   0.05772579,
   0.05928656,
   0.06085922,
   0.06244322,
   0.06403806,
   0.06564329,
   0.06725844,
   0.06888311,
   0.0705169,
   0.07215944,
   0.07381038,
   0.07546939,
   0.07713615,
   0.07881036,
   0.08049175,
   0.08218005,
   0.083875,
   0.08557637,
   0.08728392,
   0.08899743,
   0.09071671,
   0.09244154,
   0.09417175,
   0.09590715,
   0.09764757,
   0.09939285,
   0.1011428,
   0.1028974,
   0.1046563,
   0.1064195};
   TGraphErrors *gre = new TGraphErrors(100,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ffff");
   gre->SetFillColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001","Graph",100,0,13.7252);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->SetMinimum(0.1217656);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->SetMaximum(1.036627);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100110011001100110011001100110011001);
   
   gre->Draw("3");
   
   Double_t Graph1_fx1002[100] = {
   0.65,
   0.77,
   0.89,
   1.01,
   1.13,
   1.25,
   1.37,
   1.49,
   1.61,
   1.73,
   1.85,
   1.97,
   2.09,
   2.21,
   2.33,
   2.45,
   2.57,
   2.69,
   2.81,
   2.93,
   3.05,
   3.17,
   3.29,
   3.41,
   3.53,
   3.65,
   3.77,
   3.89,
   4.01,
   4.13,
   4.25,
   4.37,
   4.49,
   4.61,
   4.73,
   4.85,
   4.97,
   5.09,
   5.21,
   5.33,
   5.45,
   5.57,
   5.69,
   5.81,
   5.93,
   6.05,
   6.17,
   6.29,
   6.41,
   6.53,
   6.65,
   6.77,
   6.89,
   7.01,
   7.13,
   7.25,
   7.37,
   7.49,
   7.61,
   7.73,
   7.85,
   7.97,
   8.09,
   8.21,
   8.33,
   8.45,
   8.57,
   8.69,
   8.81,
   8.93,
   9.05,
   9.17,
   9.29,
   9.41,
   9.53,
   9.65,
   9.77,
   9.89,
   10.01,
   10.13,
   10.25,
   10.37,
   10.49,
   10.61,
   10.73,
   10.85,
   10.97,
   11.09,
   11.21,
   11.33,
   11.45,
   11.57,
   11.69,
   11.81,
   11.93,
   12.05,
   12.17,
   12.29,
   12.41,
   12.53};
   Double_t Graph1_fy1002[100] = {
   0.2826891,
   0.3895587,
   0.484699,
   0.5639525,
   0.6285661,
   0.6810628,
   0.7238814,
   0.7590396,
   0.7881226,
   0.8123541,
   0.8326773,
   0.8498219,
   0.8643571,
   0.8767305,
   0.8872974,
   0.8963426,
   0.9040962,
   0.9107461,
   0.9164464,
   0.921325,
   0.9254883,
   0.929026,
   0.9320135,
   0.9345152,
   0.936586,
   0.938273,
   0.9396172,
   0.9406537,
   0.9414134,
   0.9419232,
   0.9422067,
   0.9422847,
   0.9421758,
   0.9418962,
   0.9414604,
   0.9408815,
   0.9401711,
   0.9393397,
   0.9383965,
   0.9373501,
   0.9362081,
   0.9349774,
   0.9336645,
   0.9322749,
   0.9308139,
   0.9292864,
   0.9276966,
   0.9260486,
   0.924346,
   0.9225923,
   0.9207906,
   0.9189436,
   0.9170542,
   0.9151247,
   0.9131574,
   0.9111545,
   0.9091178,
   0.9070493,
   0.9049506,
   0.9028234,
   0.900669,
   0.8984888,
   0.8962842,
   0.8940564,
   0.8918065,
   0.8895356,
   0.8872445,
   0.8849344,
   0.8826061,
   0.8802604,
   0.877898,
   0.8755198,
   0.8731263,
   0.8707184,
   0.8682965,
   0.8658613,
   0.8634133,
   0.8609531,
   0.8584812,
   0.8559979,
   0.8535038,
   0.8509994,
   0.8484849,
   0.8459608,
   0.8434274,
   0.8408851,
   0.8383343,
   0.8357752,
   0.8332081,
   0.8306333,
   0.8280511,
   0.8254618,
   0.8228656,
   0.8202627,
   0.8176534,
   0.8150379,
   0.8124164,
   0.8097891,
   0.8071561,
   0.8045177};
   Double_t Graph1_fex1002[100] = {
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006};
   Double_t Graph1_fey1002[100] = {
   0.04234252,
   0.02922669,
   0.01945593,
   0.01330105,
   0.009925321,
   0.008327425,
   0.007659977,
   0.007401555,
   0.007313993,
   0.007308311,
   0.00735341,
   0.00743577,
   0.007545615,
   0.007673584,
   0.007810747,
   0.007949263,
   0.008082843,
   0.008206896,
   0.008318453,
   0.008415968,
   0.008499092,
   0.008568441,
   0.008625403,
   0.00867197,
   0.008710601,
   0.008744108,
   0.008775568,
   0.008808234,
   0.008845459,
   0.008890627,
   0.008947076,
   0.009018028,
   0.009106515,
   0.009215311,
   0.009346874,
   0.009503292,
   0.009686251,
   0.009897016,
   0.01013643,
   0.01040494,
   0.01070263,
   0.01102922,
   0.0113842,
   0.01176682,
   0.01217614,
   0.01261112,
   0.01307064,
   0.01355351,
   0.01405854,
   0.01458456,
   0.01513041,
   0.01569496,
   0.01627715,
   0.01687596,
   0.01749043,
   0.01811964,
   0.01876275,
   0.01941895,
   0.02008752,
   0.02076774,
   0.02145898,
   0.02216064,
   0.02287214,
   0.02359297,
   0.02432265,
   0.02506071,
   0.02580673,
   0.02656031,
   0.0273211,
   0.02808873,
   0.02886289,
   0.02964328,
   0.03042961,
   0.03122161,
   0.03201903,
   0.03282164,
   0.03362922,
   0.03444155,
   0.03525845,
   0.03607972,
   0.03690519,
   0.03773469,
   0.03856807,
   0.03940518,
   0.04024588,
   0.04109003,
   0.0419375,
   0.04278818,
   0.04364196,
   0.04449872,
   0.04535835,
   0.04622077,
   0.04708587,
   0.04795357,
   0.04882379,
   0.04969643,
   0.05057142,
   0.05144868,
   0.05232815,
   0.05320976};
   gre = new TGraphErrors(100,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002","Graph",100,0,13.7252);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->SetMinimum(0.169251);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->SetMaximum(1.022398);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph100210021002100210021002100210021002);
   
   gre->Draw("3");
   
   Double_t g_bdkpi_acc_Data_fx3003[27] = {
   0.7144734,
   0.8358086,
   0.9430455,
   1.045136,
   1.144171,
   1.242626,
   1.342378,
   1.443383,
   1.546902,
   1.655766,
   1.769533,
   1.888721,
   2.015502,
   2.15158,
   2.299698,
   2.464117,
   2.648408,
   2.857434,
   3.101766,
   3.393954,
   3.754522,
   4.234873,
   4.962797,
   5.940032,
   6.949012,
   8.278543,
   10.48289};
   Double_t g_bdkpi_acc_Data_fy3003[27] = {
   0.3558339,
   0.4416632,
   0.5186188,
   0.5795448,
   0.6335601,
   0.6789722,
   0.7126396,
   0.7529336,
   0.7782636,
   0.8132926,
   0.8125423,
   0.8245611,
   0.8628949,
   0.8586649,
   0.8838528,
   0.9098527,
   0.931281,
   0.9353696,
   0.9426439,
   0.9385209,
   0.95,
   0.9240763,
   0.9440155,
   0.9076074,
   0.9385422,
   0.924393,
   0.8992688};
   Double_t g_bdkpi_acc_Data_felx3003[27] = {
   0.06447341,
   0.05400358,
   0.05124246,
   0.04905928,
   0.04833807,
   0.04852821,
   0.04962207,
   0.04970715,
   0.05213014,
   0.05488085,
   0.05682905,
   0.06015034,
   0.06415002,
   0.0690992,
   0.07572508,
   0.08472026,
   0.09456502,
   0.108181,
   0.1278521,
   0.1525784,
   0.1909352,
   0.261919,
   0.4112382,
   0.4115713,
   0.4426817,
   0.702192,
   0.8586447};
   Double_t g_bdkpi_acc_Data_fely3003[27] = {
   0.007213014,
   0.00894193,
   0.009728238,
   0.01107334,
   0.01158006,
   0.01281169,
   0.01347434,
   0.01432131,
   0.01461733,
   0.01497663,
   0.01511964,
   0.01561233,
   0.01574336,
   0.0155184,
   0.01615295,
   0.01633487,
   0.01770406,
   0.01661977,
   0.01633914,
   0.0167558,
   0.01651511,
   0.01664256,
   0.0158266,
   0.02184503,
   0.03078597,
   0.03489722,
   0.06246798};
   Double_t g_bdkpi_acc_Data_fehx3003[27] = {
   0.06733159,
   0.05599442,
   0.05303154,
   0.05069672,
   0.04992693,
   0.05012979,
   0.05129793,
   0.05138885,
   0.05398286,
   0.05693815,
   0.05903795,
   0.06263066,
   0.06697898,
   0.0723928,
   0.07969892,
   0.08972574,
   0.100845,
   0.11648,
   0.1396099,
   0.1696326,
   0.2184318,
   0.316686,
   0.5656638,
   0.5662977,
   0.6273393,
   1.345698,
   2.167114};
   Double_t g_bdkpi_acc_Data_fehy3003[27] = {
   0.007213014,
   0.00894193,
   0.009728238,
   0.01107334,
   0.01158006,
   0.01281169,
   0.01347434,
   0.01432131,
   0.01461733,
   0.01497663,
   0.01511964,
   0.01561233,
   0.01574336,
   0.0155184,
   0.01615295,
   0.01633487,
   0.01770406,
   0.01661977,
   0.01633914,
   0.0167558,
   0.01651511,
   0.01664256,
   0.0158266,
   0.02184503,
   0.03078597,
   0.03489722,
   0.06246798};
   grae = new TGraphAsymmErrors(27,g_bdkpi_acc_Data_fx3003,g_bdkpi_acc_Data_fy3003,g_bdkpi_acc_Data_felx3003,g_bdkpi_acc_Data_fehx3003,g_bdkpi_acc_Data_fely3003,g_bdkpi_acc_Data_fehy3003);
   grae->SetName("g_bdkpi_acc_Data");
   grae->SetTitle("g_bdkpi_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003","g_bdkpi_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->SetMinimum(0.2865502);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->SetMaximum(1.031399);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetXaxis()->SetTitle("#font[52]{t} #font[42]{[ps]}");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetYaxis()->SetTitle("Arbitrary scale");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data30013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003300530013003);
   
   
   TF1 *f_bdkpi3004 = new TF1("f_bdkpi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bdkpi3004->SetFillColor(19);
   f_bdkpi3004->SetFillStyle(0);
   f_bdkpi3004->SetLineWidth(2);
   f_bdkpi3004->SetChisquare(9.71939);
   f_bdkpi3004->SetNDF(23);
   f_bdkpi3004->GetXaxis()->SetLabelFont(42);
   f_bdkpi3004->GetXaxis()->SetLabelSize(0.035);
   f_bdkpi3004->GetXaxis()->SetTitleSize(0.035);
   f_bdkpi3004->GetXaxis()->SetTitleFont(42);
   f_bdkpi3004->GetYaxis()->SetLabelFont(42);
   f_bdkpi3004->GetYaxis()->SetLabelSize(0.035);
   f_bdkpi3004->GetYaxis()->SetTitleSize(0.035);
   f_bdkpi3004->GetYaxis()->SetTitleOffset(0);
   f_bdkpi3004->GetYaxis()->SetTitleFont(42);
   f_bdkpi3004->SetParameter(0,1.117103);
   f_bdkpi3004->SetParError(0,0.05804614);
   f_bdkpi3004->SetParLimits(0,0,0);
   f_bdkpi3004->SetParameter(1,0.5328489);
   f_bdkpi3004->SetParError(1,0.06298317);
   f_bdkpi3004->SetParLimits(1,0,0);
   f_bdkpi3004->SetParameter(2,-1.415835);
   f_bdkpi3004->SetParError(2,0.1687592);
   f_bdkpi3004->SetParLimits(2,0,0);
   f_bdkpi3004->SetParameter(3,0.02103244);
   f_bdkpi3004->SetParError(3,0.006270312);
   f_bdkpi3004->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bdkpi3004);
   grae->Draw("pe");
   
   TF1 *f_bdkpi3005 = new TF1("f_bdkpi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bdkpi3005->SetFillColor(19);
   f_bdkpi3005->SetFillStyle(0);

   ci = TColor::GetColor("#ffff00");
   f_bdkpi3005->SetLineColor(ci);
   f_bdkpi3005->SetLineWidth(2);
   f_bdkpi3005->SetChisquare(9.71939);
   f_bdkpi3005->SetNDF(23);
   f_bdkpi3005->GetXaxis()->SetLabelFont(42);
   f_bdkpi3005->GetXaxis()->SetLabelSize(0.035);
   f_bdkpi3005->GetXaxis()->SetTitleSize(0.035);
   f_bdkpi3005->GetXaxis()->SetTitleFont(42);
   f_bdkpi3005->GetYaxis()->SetLabelFont(42);
   f_bdkpi3005->GetYaxis()->SetLabelSize(0.035);
   f_bdkpi3005->GetYaxis()->SetTitleSize(0.035);
   f_bdkpi3005->GetYaxis()->SetTitleOffset(0);
   f_bdkpi3005->GetYaxis()->SetTitleFont(42);
   f_bdkpi3005->SetParameter(0,1.117103);
   f_bdkpi3005->SetParError(0,0.05804614);
   f_bdkpi3005->SetParLimits(0,0,0);
   f_bdkpi3005->SetParameter(1,0.5328489);
   f_bdkpi3005->SetParError(1,0.06298317);
   f_bdkpi3005->SetParLimits(1,0,0);
   f_bdkpi3005->SetParameter(2,-1.415835);
   f_bdkpi3005->SetParError(2,0.1687592);
   f_bdkpi3005->SetParLimits(2,0,0);
   f_bdkpi3005->SetParameter(3,0.02103244);
   f_bdkpi3005->SetParError(3,0.006270312);
   f_bdkpi3005->SetParLimits(3,0,0);
   f_bdkpi3005->Draw("same");
   
   Double_t g_bdkpi_acc_Data_fx3005[27] = {
   0.7144734,
   0.8358086,
   0.9430455,
   1.045136,
   1.144171,
   1.242626,
   1.342378,
   1.443383,
   1.546902,
   1.655766,
   1.769533,
   1.888721,
   2.015502,
   2.15158,
   2.299698,
   2.464117,
   2.648408,
   2.857434,
   3.101766,
   3.393954,
   3.754522,
   4.234873,
   4.962797,
   5.940032,
   6.949012,
   8.278543,
   10.48289};
   Double_t g_bdkpi_acc_Data_fy3005[27] = {
   0.3558339,
   0.4416632,
   0.5186188,
   0.5795448,
   0.6335601,
   0.6789722,
   0.7126396,
   0.7529336,
   0.7782636,
   0.8132926,
   0.8125423,
   0.8245611,
   0.8628949,
   0.8586649,
   0.8838528,
   0.9098527,
   0.931281,
   0.9353696,
   0.9426439,
   0.9385209,
   0.95,
   0.9240763,
   0.9440155,
   0.9076074,
   0.9385422,
   0.924393,
   0.8992688};
   Double_t g_bdkpi_acc_Data_felx3005[27] = {
   0.06447341,
   0.05400358,
   0.05124246,
   0.04905928,
   0.04833807,
   0.04852821,
   0.04962207,
   0.04970715,
   0.05213014,
   0.05488085,
   0.05682905,
   0.06015034,
   0.06415002,
   0.0690992,
   0.07572508,
   0.08472026,
   0.09456502,
   0.108181,
   0.1278521,
   0.1525784,
   0.1909352,
   0.261919,
   0.4112382,
   0.4115713,
   0.4426817,
   0.702192,
   0.8586447};
   Double_t g_bdkpi_acc_Data_fely3005[27] = {
   0.007213014,
   0.00894193,
   0.009728238,
   0.01107334,
   0.01158006,
   0.01281169,
   0.01347434,
   0.01432131,
   0.01461733,
   0.01497663,
   0.01511964,
   0.01561233,
   0.01574336,
   0.0155184,
   0.01615295,
   0.01633487,
   0.01770406,
   0.01661977,
   0.01633914,
   0.0167558,
   0.01651511,
   0.01664256,
   0.0158266,
   0.02184503,
   0.03078597,
   0.03489722,
   0.06246798};
   Double_t g_bdkpi_acc_Data_fehx3005[27] = {
   0.06733159,
   0.05599442,
   0.05303154,
   0.05069672,
   0.04992693,
   0.05012979,
   0.05129793,
   0.05138885,
   0.05398286,
   0.05693815,
   0.05903795,
   0.06263066,
   0.06697898,
   0.0723928,
   0.07969892,
   0.08972574,
   0.100845,
   0.11648,
   0.1396099,
   0.1696326,
   0.2184318,
   0.316686,
   0.5656638,
   0.5662977,
   0.6273393,
   1.345698,
   2.167114};
   Double_t g_bdkpi_acc_Data_fehy3005[27] = {
   0.007213014,
   0.00894193,
   0.009728238,
   0.01107334,
   0.01158006,
   0.01281169,
   0.01347434,
   0.01432131,
   0.01461733,
   0.01497663,
   0.01511964,
   0.01561233,
   0.01574336,
   0.0155184,
   0.01615295,
   0.01633487,
   0.01770406,
   0.01661977,
   0.01633914,
   0.0167558,
   0.01651511,
   0.01664256,
   0.0158266,
   0.02184503,
   0.03078597,
   0.03489722,
   0.06246798};
   grae = new TGraphAsymmErrors(27,g_bdkpi_acc_Data_fx3005,g_bdkpi_acc_Data_fy3005,g_bdkpi_acc_Data_felx3005,g_bdkpi_acc_Data_fehx3005,g_bdkpi_acc_Data_fely3005,g_bdkpi_acc_Data_fehy3005);
   grae->SetName("g_bdkpi_acc_Data");
   grae->SetTitle("g_bdkpi_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005","g_bdkpi_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->SetMinimum(0.2865502);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->SetMaximum(1.031399);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetTitle("#font[52]{t} #font[42]{[ps]}");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetTitle("Arbitrary scale");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdkpi_acc_Data300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005300130033005);
   
   
   TF1 *f_bdkpi3006 = new TF1("f_bdkpi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bdkpi3006->SetFillColor(19);
   f_bdkpi3006->SetFillStyle(0);
   f_bdkpi3006->SetLineWidth(2);
   f_bdkpi3006->SetChisquare(9.71939);
   f_bdkpi3006->SetNDF(23);
   f_bdkpi3006->GetXaxis()->SetLabelFont(42);
   f_bdkpi3006->GetXaxis()->SetLabelSize(0.035);
   f_bdkpi3006->GetXaxis()->SetTitleSize(0.035);
   f_bdkpi3006->GetXaxis()->SetTitleFont(42);
   f_bdkpi3006->GetYaxis()->SetLabelFont(42);
   f_bdkpi3006->GetYaxis()->SetLabelSize(0.035);
   f_bdkpi3006->GetYaxis()->SetTitleSize(0.035);
   f_bdkpi3006->GetYaxis()->SetTitleOffset(0);
   f_bdkpi3006->GetYaxis()->SetTitleFont(42);
   f_bdkpi3006->SetParameter(0,1.117103);
   f_bdkpi3006->SetParError(0,0.05804614);
   f_bdkpi3006->SetParLimits(0,0,0);
   f_bdkpi3006->SetParameter(1,0.5328489);
   f_bdkpi3006->SetParError(1,0.06298317);
   f_bdkpi3006->SetParLimits(1,0,0);
   f_bdkpi3006->SetParameter(2,-1.415835);
   f_bdkpi3006->SetParError(2,0.1687592);
   f_bdkpi3006->SetParLimits(2,0,0);
   f_bdkpi3006->SetParameter(3,0.02103244);
   f_bdkpi3006->SetParError(3,0.006270312);
   f_bdkpi3006->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bdkpi3006);
   grae->Draw("pe");
   
   TPaveText *pt = new TPaveText(2,1,4,1.2,"br");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1026694);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_bdkpi->Modified();
   c_bdkpi->cd();
   c_bdkpi->SetSelected(c_bdkpi);
}


==> figs/Fig1b.C <==
void Fig1b()
{
//=========Macro generated from canvas: c_bskpi/c_bskpi
//=========  (Wed May 16 09:44:15 2018) by ROOT version6.10/08
   TCanvas *c_bskpi = new TCanvas("c_bskpi", "c_bskpi",78,45,700,530);
   c_bskpi->SetHighLightColor(2);
   c_bskpi->Range(-1.196154,-0.26,14.18846,1.473333);
   c_bskpi->SetFillColor(0);
   c_bskpi->SetBorderMode(0);
   c_bskpi->SetBorderSize(2);
   c_bskpi->SetLeftMargin(0.12);
   c_bskpi->SetBottomMargin(0.15);
   c_bskpi->SetFrameBorderMode(0);
   c_bskpi->SetFrameBorderMode(0);
   Double_t xAxis1[28] = {0.65, 0.781805, 0.891803, 0.996077, 1.095833, 1.194098, 1.292756, 1.393676, 1.494772, 1.600885, 1.712704, 1.828571, 1.951352, 2.082481, 2.223973, 2.379397, 2.553843, 2.749253, 2.973914, 3.241376, 3.563587, 3.972954, 4.551559, 5.528461, 6.50633, 7.576351, 9.624241, 12.65}; 
   
   TH1D *bskpi_acc_Data__1 = new TH1D("bskpi_acc_Data__1","",27, xAxis1);
   bskpi_acc_Data__1->SetBinContent(1,0.4025733);
   bskpi_acc_Data__1->SetBinContent(2,0.512164);
   bskpi_acc_Data__1->SetBinContent(3,0.5864983);
   bskpi_acc_Data__1->SetBinContent(4,0.6613453);
   bskpi_acc_Data__1->SetBinContent(5,0.7043245);
   bskpi_acc_Data__1->SetBinContent(6,0.7791868);
   bskpi_acc_Data__1->SetBinContent(7,0.8192814);
   bskpi_acc_Data__1->SetBinContent(8,0.8540821);
   bskpi_acc_Data__1->SetBinContent(9,0.8758881);
   bskpi_acc_Data__1->SetBinContent(10,0.9283896);
   bskpi_acc_Data__1->SetBinContent(11,0.9240396);
   bskpi_acc_Data__1->SetBinContent(12,0.9350184);
   bskpi_acc_Data__1->SetBinContent(13,1);
   bskpi_acc_Data__1->SetBinContent(14,0.950938);
   bskpi_acc_Data__1->SetBinContent(15,1.003296);
   bskpi_acc_Data__1->SetBinContent(16,1.080194);
   bskpi_acc_Data__1->SetBinContent(17,1.060813);
   bskpi_acc_Data__1->SetBinContent(18,1.091962);
   bskpi_acc_Data__1->SetBinContent(19,1.049072);
   bskpi_acc_Data__1->SetBinContent(20,1.095275);
   bskpi_acc_Data__1->SetBinContent(21,1.112684);
   bskpi_acc_Data__1->SetBinContent(22,1.057185);
   bskpi_acc_Data__1->SetBinContent(23,1.070965);
   bskpi_acc_Data__1->SetBinContent(24,1.103185);
   bskpi_acc_Data__1->SetBinContent(25,1.158916);
   bskpi_acc_Data__1->SetBinContent(26,1.148802);
   bskpi_acc_Data__1->SetBinContent(27,1.211723);
   bskpi_acc_Data__1->SetBinError(1,0.01070809);
   bskpi_acc_Data__1->SetBinError(2,0.01373577);
   bskpi_acc_Data__1->SetBinError(3,0.01499836);
   bskpi_acc_Data__1->SetBinError(4,0.01720934);
   bskpi_acc_Data__1->SetBinError(5,0.01785931);
   bskpi_acc_Data__1->SetBinError(6,0.02008377);
   bskpi_acc_Data__1->SetBinError(7,0.02109);
   bskpi_acc_Data__1->SetBinError(8,0.02221824);
   bskpi_acc_Data__1->SetBinError(9,0.02259272);
   bskpi_acc_Data__1->SetBinError(10,0.02351914);
   bskpi_acc_Data__1->SetBinError(11,0.02369469);
   bskpi_acc_Data__1->SetBinError(12,0.02421875);
   bskpi_acc_Data__1->SetBinError(13,0.02543085);
   bskpi_acc_Data__1->SetBinError(14,0.02395584);
   bskpi_acc_Data__1->SetBinError(15,0.02549789);
   bskpi_acc_Data__1->SetBinError(16,0.02701471);
   bskpi_acc_Data__1->SetBinError(17,0.02736324);
   bskpi_acc_Data__1->SetBinError(18,0.02711638);
   bskpi_acc_Data__1->SetBinError(19,0.02555674);
   bskpi_acc_Data__1->SetBinError(20,0.02725449);
   bskpi_acc_Data__1->SetBinError(21,0.02711689);
   bskpi_acc_Data__1->SetBinError(22,0.02614135);
   bskpi_acc_Data__1->SetBinError(23,0.02523778);
   bskpi_acc_Data__1->SetBinError(24,0.03701452);
   bskpi_acc_Data__1->SetBinError(25,0.05265733);
   bskpi_acc_Data__1->SetBinError(26,0.06076859);
   bskpi_acc_Data__1->SetBinError(27,0.1186672);
   bskpi_acc_Data__1->SetMinimum(0);
   bskpi_acc_Data__1->SetMaximum(1.3);
   bskpi_acc_Data__1->SetEntries(18562.56);
   bskpi_acc_Data__1->SetDirectory(0);
   bskpi_acc_Data__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   bskpi_acc_Data__1->SetFillColor(ci);
   bskpi_acc_Data__1->SetFillStyle(1000);
   bskpi_acc_Data__1->SetLineColor(0);
   bskpi_acc_Data__1->SetLineWidth(2);
   bskpi_acc_Data__1->SetMarkerColor(0);
   bskpi_acc_Data__1->GetXaxis()->SetTitle("#it{t} [ps]");
   bskpi_acc_Data__1->GetXaxis()->SetNdivisions(406);
   bskpi_acc_Data__1->GetXaxis()->SetLabelFont(132);
   bskpi_acc_Data__1->GetXaxis()->SetLabelSize(0.07);
   bskpi_acc_Data__1->GetXaxis()->SetTitleSize(0.07);
   bskpi_acc_Data__1->GetXaxis()->SetTickLength(0.05);
   bskpi_acc_Data__1->GetXaxis()->SetTitleOffset(0.95);
   bskpi_acc_Data__1->GetXaxis()->SetTitleFont(132);
   bskpi_acc_Data__1->GetYaxis()->SetTitle("Efficiency (arbitrary scale)");
   bskpi_acc_Data__1->GetYaxis()->SetNdivisions(406);
   bskpi_acc_Data__1->GetYaxis()->SetLabelFont(132);
   bskpi_acc_Data__1->GetYaxis()->SetLabelSize(0.07);
   bskpi_acc_Data__1->GetYaxis()->SetTitleSize(0.07);
   bskpi_acc_Data__1->GetYaxis()->SetTickLength(0.05);
   bskpi_acc_Data__1->GetYaxis()->SetTitleOffset(0.8);
   bskpi_acc_Data__1->GetYaxis()->SetTitleFont(132);
   bskpi_acc_Data__1->GetZaxis()->SetLabelFont(42);
   bskpi_acc_Data__1->GetZaxis()->SetLabelSize(0.035);
   bskpi_acc_Data__1->GetZaxis()->SetTitleSize(0.035);
   bskpi_acc_Data__1->GetZaxis()->SetTitleFont(42);
   bskpi_acc_Data__1->Draw("");
   
   Double_t g_bskpi_acc_Data_fx3001[27] = {
   0.7144581,
   0.8357979,
   0.9430359,
   1.045128,
   1.144163,
   1.242618,
   1.342369,
   1.443374,
   1.546892,
   1.655755,
   1.769521,
   1.888708,
   2.015487,
   2.151563,
   2.299677,
   2.464091,
   2.648374,
   2.85739,
   3.101703,
   3.393864,
   3.754376,
   4.234584,
   4.962,
   5.939233,
   6.948064,
   8.275556,
   10.47761};
   Double_t g_bskpi_acc_Data_fy3001[27] = {
   0.3156204,
   0.4015403,
   0.4598189,
   0.5184995,
   0.5521956,
   0.6108882,
   0.6423226,
   0.6696066,
   0.6867026,
   0.7278642,
   0.7244538,
   0.7330612,
   0.7840073,
   0.7455423,
   0.7865917,
   0.8468798,
   0.8316849,
   0.8561064,
   0.8224802,
   0.8587035,
   0.872352,
   0.8288411,
   0.8396442,
   0.8649053,
   0.9085984,
   0.9006692,
   0.95};
   Double_t g_bskpi_acc_Data_felx3001[27] = {
   0.06445814,
   0.05399294,
   0.0512329,
   0.04905054,
   0.04832958,
   0.04851965,
   0.04961312,
   0.04969816,
   0.05212024,
   0.05486986,
   0.05681725,
   0.06013709,
   0.06413491,
   0.06908161,
   0.07570386,
   0.08469353,
   0.0945315,
   0.1081368,
   0.1277894,
   0.1524876,
   0.1907891,
   0.2616298,
   0.4104406,
   0.4107722,
   0.4417343,
   0.6992052,
   0.8533692};
   Double_t g_bskpi_acc_Data_fely3001[27] = {
   0.008395223,
   0.01076895,
   0.01175882,
   0.01349225,
   0.01400183,
   0.01574582,
   0.01653472,
   0.01741926,
   0.01771286,
   0.01843918,
   0.01857681,
   0.01898768,
   0.01993797,
   0.01878155,
   0.01999053,
   0.02117973,
   0.02145298,
   0.02125944,
   0.02003667,
   0.02136772,
   0.02125984,
   0.02049501,
   0.0197866,
   0.02901966,
   0.04128373,
   0.04764302,
   0.09303596};
   Double_t g_bskpi_acc_Data_fehx3001[27] = {
   0.06734686,
   0.05600506,
   0.0530411,
   0.05070546,
   0.04993542,
   0.05013835,
   0.05130688,
   0.05139784,
   0.05399276,
   0.05694914,
   0.05904975,
   0.06264391,
   0.06699409,
   0.07241039,
   0.07972014,
   0.08975247,
   0.1008785,
   0.1165242,
   0.1396726,
   0.1697234,
   0.2185779,
   0.3169752,
   0.5664614,
   0.5670968,
   0.6282867,
   1.348685,
   2.17239};
   Double_t g_bskpi_acc_Data_fehy3001[27] = {
   0.008395223,
   0.01076895,
   0.01175882,
   0.01349225,
   0.01400183,
   0.01574582,
   0.01653472,
   0.01741926,
   0.01771286,
   0.01843918,
   0.01857681,
   0.01898768,
   0.01993797,
   0.01878155,
   0.01999053,
   0.02117973,
   0.02145298,
   0.02125944,
   0.02003667,
   0.02136772,
   0.02125984,
   0.02049501,
   0.0197866,
   0.02901966,
   0.04128373,
   0.04764302,
   0.09303596};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(27,g_bskpi_acc_Data_fx3001,g_bskpi_acc_Data_fy3001,g_bskpi_acc_Data_felx3001,g_bskpi_acc_Data_fehx3001,g_bskpi_acc_Data_fely3001,g_bskpi_acc_Data_fehy3001);
   grae->SetName("g_bskpi_acc_Data");
   grae->SetTitle("g_bskpi_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001","g_bskpi_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->SetMinimum(0.2336441);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->SetMaximum(1.116617);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetXaxis()->SetTitle("#font[52]{t} #font[42]{[ps]}");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetYaxis()->SetTitle("Arbitrary scale");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data3001300330053001300330053019302130233013301530173013301530173013301530173013301530173013301530173013301530173019302130233019302130233001300330053001300330053001300330053001300330053001300330053001);
   
   
   TF1 *f_bskpi3002 = new TF1("f_bskpi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bskpi3002->SetFillColor(19);
   f_bskpi3002->SetFillStyle(0);
   f_bskpi3002->SetLineWidth(2);
   f_bskpi3002->SetChisquare(20.13488);
   f_bskpi3002->SetNDF(23);
   f_bskpi3002->GetXaxis()->SetLabelFont(42);
   f_bskpi3002->GetXaxis()->SetLabelSize(0.035);
   f_bskpi3002->GetXaxis()->SetTitleSize(0.035);
   f_bskpi3002->GetXaxis()->SetTitleFont(42);
   f_bskpi3002->GetYaxis()->SetLabelFont(42);
   f_bskpi3002->GetYaxis()->SetLabelSize(0.035);
   f_bskpi3002->GetYaxis()->SetTitleSize(0.035);
   f_bskpi3002->GetYaxis()->SetTitleOffset(0);
   f_bskpi3002->GetYaxis()->SetTitleFont(42);
   f_bskpi3002->SetParameter(0,0.9356187);
   f_bskpi3002->SetParError(0,0.06541459);
   f_bskpi3002->SetParLimits(0,0,0);
   f_bskpi3002->SetParameter(1,0.4075702);
   f_bskpi3002->SetParError(1,0.06303792);
   f_bskpi3002->SetParLimits(1,0,0);
   f_bskpi3002->SetParameter(2,-1.47255);
   f_bskpi3002->SetParError(2,0.2582506);
   f_bskpi3002->SetParLimits(2,0,0);
   f_bskpi3002->SetParameter(3,0.004993845);
   f_bskpi3002->SetParError(3,0.009609827);
   f_bskpi3002->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bskpi3002);
   grae->Draw("pe");
   
   Double_t Graph0_fx1001[100] = {
   0.65,
   0.77,
   0.89,
   1.01,
   1.13,
   1.25,
   1.37,
   1.49,
   1.61,
   1.73,
   1.85,
   1.97,
   2.09,
   2.21,
   2.33,
   2.45,
   2.57,
   2.69,
   2.81,
   2.93,
   3.05,
   3.17,
   3.29,
   3.41,
   3.53,
   3.65,
   3.77,
   3.89,
   4.01,
   4.13,
   4.25,
   4.37,
   4.49,
   4.61,
   4.73,
   4.85,
   4.97,
   5.09,
   5.21,
   5.33,
   5.45,
   5.57,
   5.69,
   5.81,
   5.93,
   6.05,
   6.17,
   6.29,
   6.41,
   6.53,
   6.65,
   6.77,
   6.89,
   7.01,
   7.13,
   7.25,
   7.37,
   7.49,
   7.61,
   7.73,
   7.85,
   7.97,
   8.09,
   8.21,
   8.33,
   8.45,
   8.57,
   8.69,
   8.81,
   8.93,
   9.05,
   9.17,
   9.29,
   9.41,
   9.53,
   9.65,
   9.77,
   9.89,
   10.01,
   10.13,
   10.25,
   10.37,
   10.49,
   10.61,
   10.73,
   10.85,
   10.97,
   11.09,
   11.21,
   11.33,
   11.45,
   11.57,
   11.69,
   11.81,
   11.93,
   12.05,
   12.17,
   12.29,
   12.41,
   12.53};
   Double_t Graph0_fy1001[100] = {
   0.2179302,
   0.3361094,
   0.4305588,
   0.5043804,
   0.5622773,
   0.6082229,
   0.6451955,
   0.6753598,
   0.7002861,
   0.7211237,
   0.7387245,
   0.7537293,
   0.7666263,
   0.777793,
   0.7875249,
   0.7960556,
   0.8035726,
   0.810227,
   0.8161425,
   0.8214208,
   0.826146,
   0.8303888,
   0.8342085,
   0.8376553,
   0.8407719,
   0.843595,
   0.8461563,
   0.8484829,
   0.8505986,
   0.8525242,
   0.8542777,
   0.8558752,
   0.8573308,
   0.858657,
   0.8598648,
   0.8609642,
   0.861964,
   0.8628721,
   0.8636958,
   0.8644414,
   0.8651148,
   0.8657211,
   0.8662652,
   0.8667515,
   0.8671838,
   0.8675659,
   0.8679009,
   0.868192,
   0.8684418,
   0.8686531,
   0.868828,
   0.8689689,
   0.8690776,
   0.8691561,
   0.8692061,
   0.8692291,
   0.8692267,
   0.8692001,
   0.8691508,
   0.8690799,
   0.8689884,
   0.8688776,
   0.8687482,
   0.8686012,
   0.8684376,
   0.868258,
   0.8680632,
   0.867854,
   0.867631,
   0.8673948,
   0.867146,
   0.8668851,
   0.8666128,
   0.8663294,
   0.8660355,
   0.8657315,
   0.8654178,
   0.8650948,
   0.8647628,
   0.8644223,
   0.8640736,
   0.8637169,
   0.8633527,
   0.8629811,
   0.8626025,
   0.8622171,
   0.8618251,
   0.8614269,
   0.8610226,
   0.8606125,
   0.8601967,
   0.8597754,
   0.8593489,
   0.8589173,
   0.8584808,
   0.8580395,
   0.8575937,
   0.8571434,
   0.8566888,
   0.85623};
   Double_t Graph0_fex1001[100] = {
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006};
   Double_t Graph0_fey1001[100] = {
   0.1035795,
   0.06611575,
   0.04088799,
   0.02622061,
   0.01937047,
   0.01747019,
   0.01777452,
   0.01870501,
   0.01969442,
   0.02059745,
   0.02139628,
   0.0221025,
   0.02272976,
   0.02328823,
   0.02378489,
   0.02422483,
   0.02461237,
   0.02495175,
   0.0252475,
   0.0255046,
   0.02572847,
   0.02592494,
   0.02610017,
   0.02626054,
   0.0264126,
   0.02656295,
   0.02671818,
   0.02688473,
   0.02706889,
   0.02727665,
   0.02751367,
   0.02778517,
   0.0280959,
   0.02845008,
   0.02885135,
   0.02930272,
   0.02980661,
   0.03036481,
   0.03097855,
   0.03164847,
   0.0323747,
   0.03315695,
   0.03399448,
   0.03488625,
   0.03583093,
   0.03682697,
   0.03787267,
   0.03896619,
   0.04010564,
   0.04128907,
   0.04251454,
   0.04378012,
   0.0450839,
   0.04642404,
   0.04779876,
   0.04920633,
   0.0506451,
   0.05211351,
   0.05361006,
   0.05513334,
   0.056682,
   0.05825478,
   0.05985049,
   0.06146798,
   0.06310621,
   0.06476417,
   0.06644091,
   0.06813554,
   0.06984724,
   0.0715752,
   0.0733187,
   0.07507702,
   0.07684951,
   0.07863555,
   0.08043456,
   0.08224596,
   0.08406926,
   0.08590394,
   0.08774954,
   0.08960563,
   0.09147177,
   0.09334758,
   0.09523268,
   0.09712671,
   0.09902934,
   0.1009402,
   0.1028591,
   0.1047856,
   0.1067196,
   0.1086607,
   0.1106086,
   0.1125633,
   0.1145243,
   0.1164915,
   0.1184648,
   0.1204438,
   0.1224285,
   0.1244186,
   0.1264139,
   0.1284143};
   TGraphErrors *gre = new TGraphErrors(100,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ffff");
   gre->SetFillColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001","Graph",100,0,13.7252);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->SetMinimum(0.02732128);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->SetMaximum(1.071674);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10011001100710051005100510051005100510071007100110011001100110011001);
   
   gre->Draw("3");
   
   Double_t Graph1_fx1002[100] = {
   0.65,
   0.77,
   0.89,
   1.01,
   1.13,
   1.25,
   1.37,
   1.49,
   1.61,
   1.73,
   1.85,
   1.97,
   2.09,
   2.21,
   2.33,
   2.45,
   2.57,
   2.69,
   2.81,
   2.93,
   3.05,
   3.17,
   3.29,
   3.41,
   3.53,
   3.65,
   3.77,
   3.89,
   4.01,
   4.13,
   4.25,
   4.37,
   4.49,
   4.61,
   4.73,
   4.85,
   4.97,
   5.09,
   5.21,
   5.33,
   5.45,
   5.57,
   5.69,
   5.81,
   5.93,
   6.05,
   6.17,
   6.29,
   6.41,
   6.53,
   6.65,
   6.77,
   6.89,
   7.01,
   7.13,
   7.25,
   7.37,
   7.49,
   7.61,
   7.73,
   7.85,
   7.97,
   8.09,
   8.21,
   8.33,
   8.45,
   8.57,
   8.69,
   8.81,
   8.93,
   9.05,
   9.17,
   9.29,
   9.41,
   9.53,
   9.65,
   9.77,
   9.89,
   10.01,
   10.13,
   10.25,
   10.37,
   10.49,
   10.61,
   10.73,
   10.85,
   10.97,
   11.09,
   11.21,
   11.33,
   11.45,
   11.57,
   11.69,
   11.81,
   11.93,
   12.05,
   12.17,
   12.29,
   12.41,
   12.53};
   Double_t Graph1_fy1002[100] = {
   0.2179302,
   0.3361094,
   0.4305588,
   0.5043804,
   0.5622773,
   0.6082229,
   0.6451955,
   0.6753598,
   0.7002861,
   0.7211237,
   0.7387245,
   0.7537293,
   0.7666263,
   0.777793,
   0.7875249,
   0.7960556,
   0.8035726,
   0.810227,
   0.8161425,
   0.8214208,
   0.826146,
   0.8303888,
   0.8342085,
   0.8376553,
   0.8407719,
   0.843595,
   0.8461563,
   0.8484829,
   0.8505986,
   0.8525242,
   0.8542777,
   0.8558752,
   0.8573308,
   0.858657,
   0.8598648,
   0.8609642,
   0.861964,
   0.8628721,
   0.8636958,
   0.8644414,
   0.8651148,
   0.8657211,
   0.8662652,
   0.8667515,
   0.8671838,
   0.8675659,
   0.8679009,
   0.868192,
   0.8684418,
   0.8686531,
   0.868828,
   0.8689689,
   0.8690776,
   0.8691561,
   0.8692061,
   0.8692291,
   0.8692267,
   0.8692001,
   0.8691508,
   0.8690799,
   0.8689884,
   0.8688776,
   0.8687482,
   0.8686012,
   0.8684376,
   0.868258,
   0.8680632,
   0.867854,
   0.867631,
   0.8673948,
   0.867146,
   0.8668851,
   0.8666128,
   0.8663294,
   0.8660355,
   0.8657315,
   0.8654178,
   0.8650948,
   0.8647628,
   0.8644223,
   0.8640736,
   0.8637169,
   0.8633527,
   0.8629811,
   0.8626025,
   0.8622171,
   0.8618251,
   0.8614269,
   0.8610226,
   0.8606125,
   0.8601967,
   0.8597754,
   0.8593489,
   0.8589173,
   0.8584808,
   0.8580395,
   0.8575937,
   0.8571434,
   0.8566888,
   0.85623};
   Double_t Graph1_fex1002[100] = {
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006};
   Double_t Graph1_fey1002[100] = {
   0.05178976,
   0.03305787,
   0.020444,
   0.0131103,
   0.009685236,
   0.008735095,
   0.008887262,
   0.009352507,
   0.009847212,
   0.01029872,
   0.01069814,
   0.01105125,
   0.01136488,
   0.01164412,
   0.01189245,
   0.01211242,
   0.01230619,
   0.01247587,
   0.01262375,
   0.0127523,
   0.01286424,
   0.01296247,
   0.01305008,
   0.01313027,
   0.0132063,
   0.01328148,
   0.01335909,
   0.01344237,
   0.01353444,
   0.01363833,
   0.01375683,
   0.01389258,
   0.01404795,
   0.01422504,
   0.01442567,
   0.01465136,
   0.0149033,
   0.01518241,
   0.01548928,
   0.01582423,
   0.01618735,
   0.01657847,
   0.01699724,
   0.01744312,
   0.01791546,
   0.01841348,
   0.01893633,
   0.01948309,
   0.02005282,
   0.02064454,
   0.02125727,
   0.02189006,
   0.02254195,
   0.02321202,
   0.02389938,
   0.02460316,
   0.02532255,
   0.02605675,
   0.02680503,
   0.02756667,
   0.028341,
   0.02912739,
   0.02992524,
   0.03073399,
   0.03155311,
   0.03238208,
   0.03322045,
   0.03406777,
   0.03492362,
   0.0357876,
   0.03665935,
   0.03753851,
   0.03842476,
   0.03931778,
   0.04021728,
   0.04112298,
   0.04203463,
   0.04295197,
   0.04387477,
   0.04480281,
   0.04573589,
   0.04667379,
   0.04761634,
   0.04856336,
   0.04951467,
   0.05047012,
   0.05142955,
   0.05239282,
   0.05335979,
   0.05433033,
   0.05530432,
   0.05628163,
   0.05726215,
   0.05824577,
   0.05923239,
   0.06022191,
   0.06121424,
   0.06220928,
   0.06320695,
   0.06420717};
   gre = new TGraphErrors(100,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002","Graph",100,0,13.7252);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->SetMinimum(0.09071073);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->SetMaximum(0.9958669);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph10021002100810061006100610061006100610081008100210021002100210021002);
   
   gre->Draw("3");
   
   Double_t g_bskpi_acc_Data_fx3003[27] = {
   0.7144581,
   0.8357979,
   0.9430359,
   1.045128,
   1.144163,
   1.242618,
   1.342369,
   1.443374,
   1.546892,
   1.655755,
   1.769521,
   1.888708,
   2.015487,
   2.151563,
   2.299677,
   2.464091,
   2.648374,
   2.85739,
   3.101703,
   3.393864,
   3.754376,
   4.234584,
   4.962,
   5.939233,
   6.948064,
   8.275556,
   10.47761};
   Double_t g_bskpi_acc_Data_fy3003[27] = {
   0.3156204,
   0.4015403,
   0.4598189,
   0.5184995,
   0.5521956,
   0.6108882,
   0.6423226,
   0.6696066,
   0.6867026,
   0.7278642,
   0.7244538,
   0.7330612,
   0.7840073,
   0.7455423,
   0.7865917,
   0.8468798,
   0.8316849,
   0.8561064,
   0.8224802,
   0.8587035,
   0.872352,
   0.8288411,
   0.8396442,
   0.8649053,
   0.9085984,
   0.9006692,
   0.95};
   Double_t g_bskpi_acc_Data_felx3003[27] = {
   0.06445814,
   0.05399294,
   0.0512329,
   0.04905054,
   0.04832958,
   0.04851965,
   0.04961312,
   0.04969816,
   0.05212024,
   0.05486986,
   0.05681725,
   0.06013709,
   0.06413491,
   0.06908161,
   0.07570386,
   0.08469353,
   0.0945315,
   0.1081368,
   0.1277894,
   0.1524876,
   0.1907891,
   0.2616298,
   0.4104406,
   0.4107722,
   0.4417343,
   0.6992052,
   0.8533692};
   Double_t g_bskpi_acc_Data_fely3003[27] = {
   0.008395223,
   0.01076895,
   0.01175882,
   0.01349225,
   0.01400183,
   0.01574582,
   0.01653472,
   0.01741926,
   0.01771286,
   0.01843918,
   0.01857681,
   0.01898768,
   0.01993797,
   0.01878155,
   0.01999053,
   0.02117973,
   0.02145298,
   0.02125944,
   0.02003667,
   0.02136772,
   0.02125984,
   0.02049501,
   0.0197866,
   0.02901966,
   0.04128373,
   0.04764302,
   0.09303596};
   Double_t g_bskpi_acc_Data_fehx3003[27] = {
   0.06734686,
   0.05600506,
   0.0530411,
   0.05070546,
   0.04993542,
   0.05013835,
   0.05130688,
   0.05139784,
   0.05399276,
   0.05694914,
   0.05904975,
   0.06264391,
   0.06699409,
   0.07241039,
   0.07972014,
   0.08975247,
   0.1008785,
   0.1165242,
   0.1396726,
   0.1697234,
   0.2185779,
   0.3169752,
   0.5664614,
   0.5670968,
   0.6282867,
   1.348685,
   2.17239};
   Double_t g_bskpi_acc_Data_fehy3003[27] = {
   0.008395223,
   0.01076895,
   0.01175882,
   0.01349225,
   0.01400183,
   0.01574582,
   0.01653472,
   0.01741926,
   0.01771286,
   0.01843918,
   0.01857681,
   0.01898768,
   0.01993797,
   0.01878155,
   0.01999053,
   0.02117973,
   0.02145298,
   0.02125944,
   0.02003667,
   0.02136772,
   0.02125984,
   0.02049501,
   0.0197866,
   0.02901966,
   0.04128373,
   0.04764302,
   0.09303596};
   grae = new TGraphAsymmErrors(27,g_bskpi_acc_Data_fx3003,g_bskpi_acc_Data_fy3003,g_bskpi_acc_Data_felx3003,g_bskpi_acc_Data_fehx3003,g_bskpi_acc_Data_fely3003,g_bskpi_acc_Data_fehy3003);
   grae->SetName("g_bskpi_acc_Data");
   grae->SetTitle("g_bskpi_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003","g_bskpi_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->SetMinimum(0.2336441);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->SetMaximum(1.116617);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetXaxis()->SetTitle("#font[52]{t} #font[42]{[ps]}");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetYaxis()->SetTitle("Arbitrary scale");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data30013003300530013003300530193021302330133015301730133015301730133015301730133015301730133015301730133015301730193021302330193021302330013003300530013003300530013003300530013003300530013003300530013003);
   
   
   TF1 *f_bskpi3004 = new TF1("f_bskpi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bskpi3004->SetFillColor(19);
   f_bskpi3004->SetFillStyle(0);
   f_bskpi3004->SetLineWidth(2);
   f_bskpi3004->SetChisquare(20.13488);
   f_bskpi3004->SetNDF(23);
   f_bskpi3004->GetXaxis()->SetLabelFont(42);
   f_bskpi3004->GetXaxis()->SetLabelSize(0.035);
   f_bskpi3004->GetXaxis()->SetTitleSize(0.035);
   f_bskpi3004->GetXaxis()->SetTitleFont(42);
   f_bskpi3004->GetYaxis()->SetLabelFont(42);
   f_bskpi3004->GetYaxis()->SetLabelSize(0.035);
   f_bskpi3004->GetYaxis()->SetTitleSize(0.035);
   f_bskpi3004->GetYaxis()->SetTitleOffset(0);
   f_bskpi3004->GetYaxis()->SetTitleFont(42);
   f_bskpi3004->SetParameter(0,0.9356187);
   f_bskpi3004->SetParError(0,0.06541459);
   f_bskpi3004->SetParLimits(0,0,0);
   f_bskpi3004->SetParameter(1,0.4075702);
   f_bskpi3004->SetParError(1,0.06303792);
   f_bskpi3004->SetParLimits(1,0,0);
   f_bskpi3004->SetParameter(2,-1.47255);
   f_bskpi3004->SetParError(2,0.2582506);
   f_bskpi3004->SetParLimits(2,0,0);
   f_bskpi3004->SetParameter(3,0.004993845);
   f_bskpi3004->SetParError(3,0.009609827);
   f_bskpi3004->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bskpi3004);
   grae->Draw("pe");
   
   TF1 *f_bskpi3005 = new TF1("f_bskpi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bskpi3005->SetFillColor(19);
   f_bskpi3005->SetFillStyle(0);

   ci = TColor::GetColor("#ffff00");
   f_bskpi3005->SetLineColor(ci);
   f_bskpi3005->SetLineWidth(2);
   f_bskpi3005->SetChisquare(20.13488);
   f_bskpi3005->SetNDF(23);
   f_bskpi3005->GetXaxis()->SetLabelFont(42);
   f_bskpi3005->GetXaxis()->SetLabelSize(0.035);
   f_bskpi3005->GetXaxis()->SetTitleSize(0.035);
   f_bskpi3005->GetXaxis()->SetTitleFont(42);
   f_bskpi3005->GetYaxis()->SetLabelFont(42);
   f_bskpi3005->GetYaxis()->SetLabelSize(0.035);
   f_bskpi3005->GetYaxis()->SetTitleSize(0.035);
   f_bskpi3005->GetYaxis()->SetTitleOffset(0);
   f_bskpi3005->GetYaxis()->SetTitleFont(42);
   f_bskpi3005->SetParameter(0,0.9356187);
   f_bskpi3005->SetParError(0,0.06541459);
   f_bskpi3005->SetParLimits(0,0,0);
   f_bskpi3005->SetParameter(1,0.4075702);
   f_bskpi3005->SetParError(1,0.06303792);
   f_bskpi3005->SetParLimits(1,0,0);
   f_bskpi3005->SetParameter(2,-1.47255);
   f_bskpi3005->SetParError(2,0.2582506);
   f_bskpi3005->SetParLimits(2,0,0);
   f_bskpi3005->SetParameter(3,0.004993845);
   f_bskpi3005->SetParError(3,0.009609827);
   f_bskpi3005->SetParLimits(3,0,0);
   f_bskpi3005->Draw("same");
   
   Double_t g_bskpi_acc_Data_fx3005[27] = {
   0.7144581,
   0.8357979,
   0.9430359,
   1.045128,
   1.144163,
   1.242618,
   1.342369,
   1.443374,
   1.546892,
   1.655755,
   1.769521,
   1.888708,
   2.015487,
   2.151563,
   2.299677,
   2.464091,
   2.648374,
   2.85739,
   3.101703,
   3.393864,
   3.754376,
   4.234584,
   4.962,
   5.939233,
   6.948064,
   8.275556,
   10.47761};
   Double_t g_bskpi_acc_Data_fy3005[27] = {
   0.3156204,
   0.4015403,
   0.4598189,
   0.5184995,
   0.5521956,
   0.6108882,
   0.6423226,
   0.6696066,
   0.6867026,
   0.7278642,
   0.7244538,
   0.7330612,
   0.7840073,
   0.7455423,
   0.7865917,
   0.8468798,
   0.8316849,
   0.8561064,
   0.8224802,
   0.8587035,
   0.872352,
   0.8288411,
   0.8396442,
   0.8649053,
   0.9085984,
   0.9006692,
   0.95};
   Double_t g_bskpi_acc_Data_felx3005[27] = {
   0.06445814,
   0.05399294,
   0.0512329,
   0.04905054,
   0.04832958,
   0.04851965,
   0.04961312,
   0.04969816,
   0.05212024,
   0.05486986,
   0.05681725,
   0.06013709,
   0.06413491,
   0.06908161,
   0.07570386,
   0.08469353,
   0.0945315,
   0.1081368,
   0.1277894,
   0.1524876,
   0.1907891,
   0.2616298,
   0.4104406,
   0.4107722,
   0.4417343,
   0.6992052,
   0.8533692};
   Double_t g_bskpi_acc_Data_fely3005[27] = {
   0.008395223,
   0.01076895,
   0.01175882,
   0.01349225,
   0.01400183,
   0.01574582,
   0.01653472,
   0.01741926,
   0.01771286,
   0.01843918,
   0.01857681,
   0.01898768,
   0.01993797,
   0.01878155,
   0.01999053,
   0.02117973,
   0.02145298,
   0.02125944,
   0.02003667,
   0.02136772,
   0.02125984,
   0.02049501,
   0.0197866,
   0.02901966,
   0.04128373,
   0.04764302,
   0.09303596};
   Double_t g_bskpi_acc_Data_fehx3005[27] = {
   0.06734686,
   0.05600506,
   0.0530411,
   0.05070546,
   0.04993542,
   0.05013835,
   0.05130688,
   0.05139784,
   0.05399276,
   0.05694914,
   0.05904975,
   0.06264391,
   0.06699409,
   0.07241039,
   0.07972014,
   0.08975247,
   0.1008785,
   0.1165242,
   0.1396726,
   0.1697234,
   0.2185779,
   0.3169752,
   0.5664614,
   0.5670968,
   0.6282867,
   1.348685,
   2.17239};
   Double_t g_bskpi_acc_Data_fehy3005[27] = {
   0.008395223,
   0.01076895,
   0.01175882,
   0.01349225,
   0.01400183,
   0.01574582,
   0.01653472,
   0.01741926,
   0.01771286,
   0.01843918,
   0.01857681,
   0.01898768,
   0.01993797,
   0.01878155,
   0.01999053,
   0.02117973,
   0.02145298,
   0.02125944,
   0.02003667,
   0.02136772,
   0.02125984,
   0.02049501,
   0.0197866,
   0.02901966,
   0.04128373,
   0.04764302,
   0.09303596};
   grae = new TGraphAsymmErrors(27,g_bskpi_acc_Data_fx3005,g_bskpi_acc_Data_fy3005,g_bskpi_acc_Data_felx3005,g_bskpi_acc_Data_fehx3005,g_bskpi_acc_Data_fely3005,g_bskpi_acc_Data_fehy3005);
   grae->SetName("g_bskpi_acc_Data");
   grae->SetTitle("g_bskpi_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005","g_bskpi_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->SetMinimum(0.2336441);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->SetMaximum(1.116617);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetTitle("#font[52]{t} #font[42]{[ps]}");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetTitle("Arbitrary scale");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskpi_acc_Data300130033005300130033005301930213023301330153017301330153017301330153017301330153017301330153017301330153017301930213023301930213023300130033005300130033005300130033005300130033005300130033005300130033005);
   
   
   TF1 *f_bskpi3006 = new TF1("f_bskpi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bskpi3006->SetFillColor(19);
   f_bskpi3006->SetFillStyle(0);
   f_bskpi3006->SetLineWidth(2);
   f_bskpi3006->SetChisquare(20.13488);
   f_bskpi3006->SetNDF(23);
   f_bskpi3006->GetXaxis()->SetLabelFont(42);
   f_bskpi3006->GetXaxis()->SetLabelSize(0.035);
   f_bskpi3006->GetXaxis()->SetTitleSize(0.035);
   f_bskpi3006->GetXaxis()->SetTitleFont(42);
   f_bskpi3006->GetYaxis()->SetLabelFont(42);
   f_bskpi3006->GetYaxis()->SetLabelSize(0.035);
   f_bskpi3006->GetYaxis()->SetTitleSize(0.035);
   f_bskpi3006->GetYaxis()->SetTitleOffset(0);
   f_bskpi3006->GetYaxis()->SetTitleFont(42);
   f_bskpi3006->SetParameter(0,0.9356187);
   f_bskpi3006->SetParError(0,0.06541459);
   f_bskpi3006->SetParLimits(0,0,0);
   f_bskpi3006->SetParameter(1,0.4075702);
   f_bskpi3006->SetParError(1,0.06303792);
   f_bskpi3006->SetParLimits(1,0,0);
   f_bskpi3006->SetParameter(2,-1.47255);
   f_bskpi3006->SetParError(2,0.2582506);
   f_bskpi3006->SetParLimits(2,0,0);
   f_bskpi3006->SetParameter(3,0.004993845);
   f_bskpi3006->SetParError(3,0.009609827);
   f_bskpi3006->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bskpi3006);
   grae->Draw("pe");
   
   TPaveText *pt = new TPaveText(2,1,4,1.2,"br");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_bskpi->Modified();
   c_bskpi->cd();
   c_bskpi->SetSelected(c_bskpi);
}


==> figs/Fig1c.C <==
void Fig1c()
{
//=========Macro generated from canvas: c_bdpipi/c_bdpipi
//=========  (Wed May 16 09:10:45 2018) by ROOT version6.10/08
   TCanvas *c_bdpipi = new TCanvas("c_bdpipi", "c_bdpipi",510,169,700,530);
   c_bdpipi->SetHighLightColor(2);
   c_bdpipi->Range(-1.196154,-0.26,14.18846,1.473333);
   c_bdpipi->SetFillColor(0);
   c_bdpipi->SetBorderMode(0);
   c_bdpipi->SetBorderSize(2);
   c_bdpipi->SetLeftMargin(0.12);
   c_bdpipi->SetBottomMargin(0.15);
   c_bdpipi->SetFrameBorderMode(0);
   c_bdpipi->SetFrameBorderMode(0);
   Double_t xAxis1[28] = {0.65, 0.781805, 0.891803, 0.996077, 1.095833, 1.194098, 1.292756, 1.393676, 1.494772, 1.600885, 1.712704, 1.828571, 1.951352, 2.082481, 2.223973, 2.379397, 2.553843, 2.749253, 2.973914, 3.241376, 3.563587, 3.972954, 4.551559, 5.528461, 6.50633, 7.576351, 9.624241, 12.65}; 
   
   TH1D *bdpipi_acc_Data__1 = new TH1D("bdpipi_acc_Data__1","",27, xAxis1);
   bdpipi_acc_Data__1->SetBinContent(1,0.4150821);
   bdpipi_acc_Data__1->SetBinContent(2,0.5099735);
   bdpipi_acc_Data__1->SetBinContent(3,0.5952486);
   bdpipi_acc_Data__1->SetBinContent(4,0.6674092);
   bdpipi_acc_Data__1->SetBinContent(5,0.7273798);
   bdpipi_acc_Data__1->SetBinContent(6,0.780277);
   bdpipi_acc_Data__1->SetBinContent(7,0.8106852);
   bdpipi_acc_Data__1->SetBinContent(8,0.8654678);
   bdpipi_acc_Data__1->SetBinContent(9,0.8775924);
   bdpipi_acc_Data__1->SetBinContent(10,0.9179369);
   bdpipi_acc_Data__1->SetBinContent(11,0.9278298);
   bdpipi_acc_Data__1->SetBinContent(12,0.9447416);
   bdpipi_acc_Data__1->SetBinContent(13,1);
   bdpipi_acc_Data__1->SetBinContent(14,0.9685629);
   bdpipi_acc_Data__1->SetBinContent(15,1.011921);
   bdpipi_acc_Data__1->SetBinContent(16,1.0518);
   bdpipi_acc_Data__1->SetBinContent(17,1.065476);
   bdpipi_acc_Data__1->SetBinContent(18,1.057963);
   bdpipi_acc_Data__1->SetBinContent(19,1.052437);
   bdpipi_acc_Data__1->SetBinContent(20,1.094475);
   bdpipi_acc_Data__1->SetBinContent(21,1.091673);
   bdpipi_acc_Data__1->SetBinContent(22,1.044371);
   bdpipi_acc_Data__1->SetBinContent(23,1.044011);
   bdpipi_acc_Data__1->SetBinContent(24,1.075501);
   bdpipi_acc_Data__1->SetBinContent(25,1.096502);
   bdpipi_acc_Data__1->SetBinContent(26,1.068677);
   bdpipi_acc_Data__1->SetBinContent(27,1.09063);
   bdpipi_acc_Data__1->SetBinError(1,0.01095805);
   bdpipi_acc_Data__1->SetBinError(2,0.01360111);
   bdpipi_acc_Data__1->SetBinError(3,0.01510195);
   bdpipi_acc_Data__1->SetBinError(4,0.01723295);
   bdpipi_acc_Data__1->SetBinError(5,0.01826736);
   bdpipi_acc_Data__1->SetBinError(6,0.01995829);
   bdpipi_acc_Data__1->SetBinError(7,0.02072388);
   bdpipi_acc_Data__1->SetBinError(8,0.02232114);
   bdpipi_acc_Data__1->SetBinError(9,0.02246209);
   bdpipi_acc_Data__1->SetBinError(10,0.02308607);
   bdpipi_acc_Data__1->SetBinError(11,0.02358597);
   bdpipi_acc_Data__1->SetBinError(12,0.02424251);
   bdpipi_acc_Data__1->SetBinError(13,0.02521523);
   bdpipi_acc_Data__1->SetBinError(14,0.02414548);
   bdpipi_acc_Data__1->SetBinError(15,0.02547059);
   bdpipi_acc_Data__1->SetBinError(16,0.02608539);
   bdpipi_acc_Data__1->SetBinError(17,0.02723877);
   bdpipi_acc_Data__1->SetBinError(18,0.02606012);
   bdpipi_acc_Data__1->SetBinError(19,0.0253802);
   bdpipi_acc_Data__1->SetBinError(20,0.02700254);
   bdpipi_acc_Data__1->SetBinError(21,0.02635262);
   bdpipi_acc_Data__1->SetBinError(22,0.02559525);
   bdpipi_acc_Data__1->SetBinError(23,0.02437606);
   bdpipi_acc_Data__1->SetBinError(24,0.03575166);
   bdpipi_acc_Data__1->SetBinError(25,0.04945);
   bdpipi_acc_Data__1->SetBinError(26,0.05626608);
   bdpipi_acc_Data__1->SetBinError(27,0.1065999);
   bdpipi_acc_Data__1->SetMinimum(0);
   bdpipi_acc_Data__1->SetMaximum(1.3);
   bdpipi_acc_Data__1->SetEntries(20446.67);
   bdpipi_acc_Data__1->SetDirectory(0);
   bdpipi_acc_Data__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   bdpipi_acc_Data__1->SetFillColor(ci);
   bdpipi_acc_Data__1->SetFillStyle(1000);
   bdpipi_acc_Data__1->SetLineColor(0);
   bdpipi_acc_Data__1->SetLineWidth(2);
   bdpipi_acc_Data__1->SetMarkerColor(0);
   bdpipi_acc_Data__1->GetXaxis()->SetTitle("#it{t} [ps]");
   bdpipi_acc_Data__1->GetXaxis()->SetNdivisions(406);
   bdpipi_acc_Data__1->GetXaxis()->SetLabelFont(132);
   bdpipi_acc_Data__1->GetXaxis()->SetLabelSize(0.07);
   bdpipi_acc_Data__1->GetXaxis()->SetTitleSize(0.07);
   bdpipi_acc_Data__1->GetXaxis()->SetTickLength(0.05);
   bdpipi_acc_Data__1->GetXaxis()->SetTitleOffset(0.95);
   bdpipi_acc_Data__1->GetXaxis()->SetTitleFont(132);
   bdpipi_acc_Data__1->GetYaxis()->SetTitle("Efficiency (arbitrary scale)");
   bdpipi_acc_Data__1->GetYaxis()->SetNdivisions(406);
   bdpipi_acc_Data__1->GetYaxis()->SetLabelFont(132);
   bdpipi_acc_Data__1->GetYaxis()->SetLabelSize(0.07);
   bdpipi_acc_Data__1->GetYaxis()->SetTitleSize(0.07);
   bdpipi_acc_Data__1->GetYaxis()->SetTickLength(0.05);
   bdpipi_acc_Data__1->GetYaxis()->SetTitleOffset(0.8);
   bdpipi_acc_Data__1->GetYaxis()->SetTitleFont(132);
   bdpipi_acc_Data__1->GetZaxis()->SetLabelFont(42);
   bdpipi_acc_Data__1->GetZaxis()->SetLabelSize(0.035);
   bdpipi_acc_Data__1->GetZaxis()->SetTitleSize(0.035);
   bdpipi_acc_Data__1->GetZaxis()->SetTitleFont(42);
   bdpipi_acc_Data__1->Draw("");
   
   Double_t g_bdpipi_acc_Data_fx3001[27] = {
   0.7144734,
   0.8358086,
   0.9430455,
   1.045136,
   1.144171,
   1.242626,
   1.342378,
   1.443383,
   1.546902,
   1.655766,
   1.769533,
   1.888721,
   2.015502,
   2.15158,
   2.299698,
   2.464117,
   2.648408,
   2.857434,
   3.101766,
   3.393954,
   3.754522,
   4.234873,
   4.962797,
   5.940032,
   6.949012,
   8.278543,
   10.48289};
   Double_t g_bdpipi_acc_Data_fy3001[27] = {
   0.3596237,
   0.4418368,
   0.5157185,
   0.5782378,
   0.6301958,
   0.6760255,
   0.7023709,
   0.7498341,
   0.7603388,
   0.7952929,
   0.803864,
   0.8185163,
   0.8663917,
   0.8391549,
   0.8767197,
   0.9112706,
   0.9231199,
   0.91661,
   0.9118225,
   0.9482442,
   0.9458162,
   0.9048344,
   0.9045221,
   0.9318049,
   0.95,
   0.9258931,
   0.9449124};
   Double_t g_bdpipi_acc_Data_felx3001[27] = {
   0.06447341,
   0.05400358,
   0.05124246,
   0.04905928,
   0.04833807,
   0.04852821,
   0.04962207,
   0.04970715,
   0.05213014,
   0.05488085,
   0.05682905,
   0.06015034,
   0.06415002,
   0.0690992,
   0.07572508,
   0.08472026,
   0.09456502,
   0.108181,
   0.1278521,
   0.1525784,
   0.1909352,
   0.261919,
   0.4112382,
   0.4115713,
   0.4426817,
   0.702192,
   0.8586447};
   Double_t g_bdpipi_acc_Data_fely3001[27] = {
   0.009493966,
   0.01178389,
   0.0130842,
   0.01493049,
   0.01582669,
   0.0172917,
   0.017955,
   0.01933885,
   0.01946097,
   0.02000158,
   0.02043469,
   0.02100351,
   0.02184627,
   0.02091945,
   0.02206751,
   0.02260016,
   0.02359944,
   0.02257827,
   0.02198919,
   0.02339477,
   0.02283169,
   0.02217551,
   0.02111921,
   0.03097494,
   0.04284307,
   0.04874847,
   0.09235729};
   Double_t g_bdpipi_acc_Data_fehx3001[27] = {
   0.06733159,
   0.05599442,
   0.05303154,
   0.05069672,
   0.04992693,
   0.05012979,
   0.05129793,
   0.05138885,
   0.05398286,
   0.05693815,
   0.05903795,
   0.06263066,
   0.06697898,
   0.0723928,
   0.07969892,
   0.08972574,
   0.100845,
   0.11648,
   0.1396099,
   0.1696326,
   0.2184318,
   0.316686,
   0.5656638,
   0.5662977,
   0.6273393,
   1.345698,
   2.167114};
   Double_t g_bdpipi_acc_Data_fehy3001[27] = {
   0.009493966,
   0.01178389,
   0.0130842,
   0.01493049,
   0.01582669,
   0.0172917,
   0.017955,
   0.01933885,
   0.01946097,
   0.02000158,
   0.02043469,
   0.02100351,
   0.02184627,
   0.02091945,
   0.02206751,
   0.02260016,
   0.02359944,
   0.02257827,
   0.02198919,
   0.02339477,
   0.02283169,
   0.02217551,
   0.02111921,
   0.03097494,
   0.04284307,
   0.04874847,
   0.09235729};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(27,g_bdpipi_acc_Data_fx3001,g_bdpipi_acc_Data_fy3001,g_bdpipi_acc_Data_felx3001,g_bdpipi_acc_Data_fehx3001,g_bdpipi_acc_Data_fely3001,g_bdpipi_acc_Data_fehy3001);
   grae->SetName("g_bdpipi_acc_Data");
   grae->SetTitle("g_bdpipi_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001","g_bdpipi_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->SetMinimum(0.2814157);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->SetMaximum(1.105984);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data3001300330053001300330053001300330053001);
   
   
   TF1 *f_bdpipi3002 = new TF1("f_bdpipi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bdpipi3002->SetFillColor(19);
   f_bdpipi3002->SetFillStyle(0);
   f_bdpipi3002->SetLineWidth(2);
   f_bdpipi3002->SetChisquare(11.62304);
   f_bdpipi3002->SetNDF(23);
   f_bdpipi3002->GetXaxis()->SetLabelFont(42);
   f_bdpipi3002->GetXaxis()->SetLabelSize(0.035);
   f_bdpipi3002->GetXaxis()->SetTitleSize(0.035);
   f_bdpipi3002->GetXaxis()->SetTitleFont(42);
   f_bdpipi3002->GetYaxis()->SetLabelFont(42);
   f_bdpipi3002->GetYaxis()->SetLabelSize(0.035);
   f_bdpipi3002->GetYaxis()->SetTitleSize(0.035);
   f_bdpipi3002->GetYaxis()->SetTitleOffset(0);
   f_bdpipi3002->GetYaxis()->SetTitleFont(42);
   f_bdpipi3002->SetParameter(0,1.071395);
   f_bdpipi3002->SetParError(0,0.06883169);
   f_bdpipi3002->SetParLimits(0,0,0);
   f_bdpipi3002->SetParameter(1,0.4852091);
   f_bdpipi3002->SetParError(1,0.07203973);
   f_bdpipi3002->SetParLimits(1,0,0);
   f_bdpipi3002->SetParameter(2,-1.457876);
   f_bdpipi3002->SetParError(2,0.2193741);
   f_bdpipi3002->SetParLimits(2,0,0);
   f_bdpipi3002->SetParameter(3,0.01628699);
   f_bdpipi3002->SetParError(3,0.008316677);
   f_bdpipi3002->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bdpipi3002);
   grae->Draw("pe");
   
   Double_t Graph0_fx1001[100] = {
   0.65,
   0.77,
   0.89,
   1.01,
   1.13,
   1.25,
   1.37,
   1.49,
   1.61,
   1.73,
   1.85,
   1.97,
   2.09,
   2.21,
   2.33,
   2.45,
   2.57,
   2.69,
   2.81,
   2.93,
   3.05,
   3.17,
   3.29,
   3.41,
   3.53,
   3.65,
   3.77,
   3.89,
   4.01,
   4.13,
   4.25,
   4.37,
   4.49,
   4.61,
   4.73,
   4.85,
   4.97,
   5.09,
   5.21,
   5.33,
   5.45,
   5.57,
   5.69,
   5.81,
   5.93,
   6.05,
   6.17,
   6.29,
   6.41,
   6.53,
   6.65,
   6.77,
   6.89,
   7.01,
   7.13,
   7.25,
   7.37,
   7.49,
   7.61,
   7.73,
   7.85,
   7.97,
   8.09,
   8.21,
   8.33,
   8.45,
   8.57,
   8.69,
   8.81,
   8.93,
   9.05,
   9.17,
   9.29,
   9.41,
   9.53,
   9.65,
   9.77,
   9.89,
   10.01,
   10.13,
   10.25,
   10.37,
   10.49,
   10.61,
   10.73,
   10.85,
   10.97,
   11.09,
   11.21,
   11.33,
   11.45,
   11.57,
   11.69,
   11.81,
   11.93,
   12.05,
   12.17,
   12.29,
   12.41,
   12.53};
   Double_t Graph0_fy1001[100] = {
   0.2730112,
   0.3868624,
   0.4840398,
   0.5628175,
   0.625887,
   0.6764977,
   0.7174275,
   0.7508417,
   0.7783797,
   0.8012765,
   0.8204667,
   0.8366635,
   0.8504171,
   0.8621565,
   0.8722197,
   0.880876,
   0.8883421,
   0.8947936,
   0.9003746,
   0.9052037,
   0.9093798,
   0.9129855,
   0.9160907,
   0.9187545,
   0.9210272,
   0.9229522,
   0.9245667,
   0.925903,
   0.9269892,
   0.9278499,
   0.9285065,
   0.9289779,
   0.929281,
   0.9294304,
   0.9294395,
   0.92932,
   0.9290823,
   0.9287359,
   0.9282892,
   0.92775,
   0.9271251,
   0.9264208,
   0.9256428,
   0.9247961,
   0.9238856,
   0.9229154,
   0.9218896,
   0.9208118,
   0.9196851,
   0.9185128,
   0.9172975,
   0.9160419,
   0.9147482,
   0.9134189,
   0.9120558,
   0.9106609,
   0.9092359,
   0.9077824,
   0.9063021,
   0.9047962,
   0.9032662,
   0.9017132,
   0.9001384,
   0.8985429,
   0.8969277,
   0.8952937,
   0.8936419,
   0.891973,
   0.8902879,
   0.8885873,
   0.8868719,
   0.8851424,
   0.8833993,
   0.8816433,
   0.8798748,
   0.8780945,
   0.8763029,
   0.8745003,
   0.8726872,
   0.8708641,
   0.8690314,
   0.8671894,
   0.8653384,
   0.8634789,
   0.8616112,
   0.8597355,
   0.8578522,
   0.8559615,
   0.8540638,
   0.8521592,
   0.8502479,
   0.8483304,
   0.8464067,
   0.844477,
   0.8425416,
   0.8406007,
   0.8386545,
   0.836703,
   0.8347466,
   0.8327853};
   Double_t Graph0_fex1001[100] = {
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006};
   Double_t Graph0_fey1001[100] = {
   0.09846565,
   0.06555512,
   0.04223238,
   0.02825938,
   0.02129413,
   0.01870392,
   0.01821286,
   0.01849748,
   0.01901762,
   0.01959513,
   0.02017665,
   0.02074427,
   0.02128816,
   0.02180017,
   0.02227326,
   0.02270211,
   0.02308354,
   0.02341659,
   0.02370233,
   0.0239436,
   0.0241447,
   0.02431109,
   0.02444911,
   0.02456581,
   0.02466871,
   0.02476566,
   0.02486469,
   0.02497386,
   0.02510116,
   0.02525433,
   0.02544078,
   0.02566742,
   0.02594059,
   0.02626589,
   0.02664818,
   0.02709141,
   0.02759871,
   0.02817227,
   0.02881347,
   0.02952286,
   0.03030027,
   0.03114492,
   0.03205548,
   0.03303017,
   0.03406692,
   0.03516338,
   0.03631705,
   0.03752533,
   0.03878559,
   0.04009521,
   0.04145162,
   0.04285229,
   0.04429482,
   0.04577691,
   0.04729634,
   0.04885104,
   0.05043904,
   0.05205849,
   0.05370767,
   0.05538493,
   0.05708876,
   0.05881773,
   0.0605705,
   0.06234583,
   0.06414255,
   0.06595957,
   0.06779587,
   0.0696505,
   0.07152256,
   0.07341121,
   0.07531568,
   0.07723522,
   0.07916914,
   0.08111679,
   0.08307757,
   0.0850509,
   0.08703623,
   0.08903307,
   0.09104092,
   0.09305934,
   0.09508789,
   0.09712618,
   0.09917381,
   0.1012304,
   0.1032957,
   0.1053693,
   0.1074508,
   0.1095401,
   0.1116368,
   0.1137407,
   0.1158515,
   0.117969,
   0.1200929,
   0.122223,
   0.1243591,
   0.1265011,
   0.1286487,
   0.1308017,
   0.13296,
   0.1351234};
   TGraphErrors *gre = new TGraphErrors(100,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ffff");
   gre->SetFillColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph1001100110011001 = new TH1F("Graph_Graph_Graph_Graph_Graph1001100110011001","Graph",100,0,13.7252);
   Graph_Graph_Graph_Graph_Graph1001100110011001->SetMinimum(0.09520923);
   Graph_Graph_Graph_Graph_Graph1001100110011001->SetMaximum(1.047245);
   Graph_Graph_Graph_Graph_Graph1001100110011001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph1001100110011001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph1001100110011001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1001100110011001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph1001100110011001);
   
   gre->Draw("3");
   
   Double_t Graph1_fx1002[100] = {
   0.65,
   0.77,
   0.89,
   1.01,
   1.13,
   1.25,
   1.37,
   1.49,
   1.61,
   1.73,
   1.85,
   1.97,
   2.09,
   2.21,
   2.33,
   2.45,
   2.57,
   2.69,
   2.81,
   2.93,
   3.05,
   3.17,
   3.29,
   3.41,
   3.53,
   3.65,
   3.77,
   3.89,
   4.01,
   4.13,
   4.25,
   4.37,
   4.49,
   4.61,
   4.73,
   4.85,
   4.97,
   5.09,
   5.21,
   5.33,
   5.45,
   5.57,
   5.69,
   5.81,
   5.93,
   6.05,
   6.17,
   6.29,
   6.41,
   6.53,
   6.65,
   6.77,
   6.89,
   7.01,
   7.13,
   7.25,
   7.37,
   7.49,
   7.61,
   7.73,
   7.85,
   7.97,
   8.09,
   8.21,
   8.33,
   8.45,
   8.57,
   8.69,
   8.81,
   8.93,
   9.05,
   9.17,
   9.29,
   9.41,
   9.53,
   9.65,
   9.77,
   9.89,
   10.01,
   10.13,
   10.25,
   10.37,
   10.49,
   10.61,
   10.73,
   10.85,
   10.97,
   11.09,
   11.21,
   11.33,
   11.45,
   11.57,
   11.69,
   11.81,
   11.93,
   12.05,
   12.17,
   12.29,
   12.41,
   12.53};
   Double_t Graph1_fy1002[100] = {
   0.2730112,
   0.3868624,
   0.4840398,
   0.5628175,
   0.625887,
   0.6764977,
   0.7174275,
   0.7508417,
   0.7783797,
   0.8012765,
   0.8204667,
   0.8366635,
   0.8504171,
   0.8621565,
   0.8722197,
   0.880876,
   0.8883421,
   0.8947936,
   0.9003746,
   0.9052037,
   0.9093798,
   0.9129855,
   0.9160907,
   0.9187545,
   0.9210272,
   0.9229522,
   0.9245667,
   0.925903,
   0.9269892,
   0.9278499,
   0.9285065,
   0.9289779,
   0.929281,
   0.9294304,
   0.9294395,
   0.92932,
   0.9290823,
   0.9287359,
   0.9282892,
   0.92775,
   0.9271251,
   0.9264208,
   0.9256428,
   0.9247961,
   0.9238856,
   0.9229154,
   0.9218896,
   0.9208118,
   0.9196851,
   0.9185128,
   0.9172975,
   0.9160419,
   0.9147482,
   0.9134189,
   0.9120558,
   0.9106609,
   0.9092359,
   0.9077824,
   0.9063021,
   0.9047962,
   0.9032662,
   0.9017132,
   0.9001384,
   0.8985429,
   0.8969277,
   0.8952937,
   0.8936419,
   0.891973,
   0.8902879,
   0.8885873,
   0.8868719,
   0.8851424,
   0.8833993,
   0.8816433,
   0.8798748,
   0.8780945,
   0.8763029,
   0.8745003,
   0.8726872,
   0.8708641,
   0.8690314,
   0.8671894,
   0.8653384,
   0.8634789,
   0.8616112,
   0.8597355,
   0.8578522,
   0.8559615,
   0.8540638,
   0.8521592,
   0.8502479,
   0.8483304,
   0.8464067,
   0.844477,
   0.8425416,
   0.8406007,
   0.8386545,
   0.836703,
   0.8347466,
   0.8327853};
   Double_t Graph1_fex1002[100] = {
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006};
   Double_t Graph1_fey1002[100] = {
   0.04923282,
   0.03277756,
   0.02111619,
   0.01412969,
   0.01064706,
   0.009351959,
   0.009106429,
   0.00924874,
   0.009508811,
   0.009797567,
   0.01008833,
   0.01037213,
   0.01064408,
   0.01090008,
   0.01113663,
   0.01135105,
   0.01154177,
   0.01170829,
   0.01185117,
   0.0119718,
   0.01207235,
   0.01215554,
   0.01222456,
   0.01228291,
   0.01233436,
   0.01238283,
   0.01243234,
   0.01248693,
   0.01255058,
   0.01262717,
   0.01272039,
   0.01283371,
   0.01297029,
   0.01313295,
   0.01332409,
   0.01354571,
   0.01379935,
   0.01408614,
   0.01440673,
   0.01476143,
   0.01515014,
   0.01557246,
   0.01602774,
   0.01651509,
   0.01703346,
   0.01758169,
   0.01815852,
   0.01876266,
   0.0193928,
   0.02004761,
   0.02072581,
   0.02142615,
   0.02214741,
   0.02288845,
   0.02364817,
   0.02442552,
   0.02521952,
   0.02602925,
   0.02685383,
   0.02769246,
   0.02854438,
   0.02940886,
   0.03028525,
   0.03117291,
   0.03207127,
   0.03297978,
   0.03389794,
   0.03482525,
   0.03576128,
   0.03670561,
   0.03765784,
   0.03861761,
   0.03958457,
   0.0405584,
   0.04153879,
   0.04252545,
   0.04351812,
   0.04451653,
   0.04552046,
   0.04652967,
   0.04754395,
   0.04856309,
   0.0495869,
   0.05061521,
   0.05164784,
   0.05268463,
   0.05372541,
   0.05477005,
   0.05581841,
   0.05687035,
   0.05792575,
   0.05898448,
   0.06004643,
   0.0611115,
   0.06217957,
   0.06325055,
   0.06432434,
   0.06540086,
   0.06648001,
   0.06756171};
   gre = new TGraphErrors(100,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);
   
   TH1F *Graph_Graph_Graph_Graph_Graph1002100210021002 = new TH1F("Graph_Graph_Graph_Graph_Graph1002100210021002","Graph",100,0,13.7252);
   Graph_Graph_Graph_Graph_Graph1002100210021002->SetMinimum(0.151868);
   Graph_Graph_Graph_Graph_Graph1002100210021002->SetMaximum(1.014792);
   Graph_Graph_Graph_Graph_Graph1002100210021002->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph1002100210021002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph1002100210021002->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph1002100210021002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph1002100210021002);
   
   gre->Draw("3");
   
   Double_t g_bdpipi_acc_Data_fx3003[27] = {
   0.7144734,
   0.8358086,
   0.9430455,
   1.045136,
   1.144171,
   1.242626,
   1.342378,
   1.443383,
   1.546902,
   1.655766,
   1.769533,
   1.888721,
   2.015502,
   2.15158,
   2.299698,
   2.464117,
   2.648408,
   2.857434,
   3.101766,
   3.393954,
   3.754522,
   4.234873,
   4.962797,
   5.940032,
   6.949012,
   8.278543,
   10.48289};
   Double_t g_bdpipi_acc_Data_fy3003[27] = {
   0.3596237,
   0.4418368,
   0.5157185,
   0.5782378,
   0.6301958,
   0.6760255,
   0.7023709,
   0.7498341,
   0.7603388,
   0.7952929,
   0.803864,
   0.8185163,
   0.8663917,
   0.8391549,
   0.8767197,
   0.9112706,
   0.9231199,
   0.91661,
   0.9118225,
   0.9482442,
   0.9458162,
   0.9048344,
   0.9045221,
   0.9318049,
   0.95,
   0.9258931,
   0.9449124};
   Double_t g_bdpipi_acc_Data_felx3003[27] = {
   0.06447341,
   0.05400358,
   0.05124246,
   0.04905928,
   0.04833807,
   0.04852821,
   0.04962207,
   0.04970715,
   0.05213014,
   0.05488085,
   0.05682905,
   0.06015034,
   0.06415002,
   0.0690992,
   0.07572508,
   0.08472026,
   0.09456502,
   0.108181,
   0.1278521,
   0.1525784,
   0.1909352,
   0.261919,
   0.4112382,
   0.4115713,
   0.4426817,
   0.702192,
   0.8586447};
   Double_t g_bdpipi_acc_Data_fely3003[27] = {
   0.009493966,
   0.01178389,
   0.0130842,
   0.01493049,
   0.01582669,
   0.0172917,
   0.017955,
   0.01933885,
   0.01946097,
   0.02000158,
   0.02043469,
   0.02100351,
   0.02184627,
   0.02091945,
   0.02206751,
   0.02260016,
   0.02359944,
   0.02257827,
   0.02198919,
   0.02339477,
   0.02283169,
   0.02217551,
   0.02111921,
   0.03097494,
   0.04284307,
   0.04874847,
   0.09235729};
   Double_t g_bdpipi_acc_Data_fehx3003[27] = {
   0.06733159,
   0.05599442,
   0.05303154,
   0.05069672,
   0.04992693,
   0.05012979,
   0.05129793,
   0.05138885,
   0.05398286,
   0.05693815,
   0.05903795,
   0.06263066,
   0.06697898,
   0.0723928,
   0.07969892,
   0.08972574,
   0.100845,
   0.11648,
   0.1396099,
   0.1696326,
   0.2184318,
   0.316686,
   0.5656638,
   0.5662977,
   0.6273393,
   1.345698,
   2.167114};
   Double_t g_bdpipi_acc_Data_fehy3003[27] = {
   0.009493966,
   0.01178389,
   0.0130842,
   0.01493049,
   0.01582669,
   0.0172917,
   0.017955,
   0.01933885,
   0.01946097,
   0.02000158,
   0.02043469,
   0.02100351,
   0.02184627,
   0.02091945,
   0.02206751,
   0.02260016,
   0.02359944,
   0.02257827,
   0.02198919,
   0.02339477,
   0.02283169,
   0.02217551,
   0.02111921,
   0.03097494,
   0.04284307,
   0.04874847,
   0.09235729};
   grae = new TGraphAsymmErrors(27,g_bdpipi_acc_Data_fx3003,g_bdpipi_acc_Data_fy3003,g_bdpipi_acc_Data_felx3003,g_bdpipi_acc_Data_fehx3003,g_bdpipi_acc_Data_fely3003,g_bdpipi_acc_Data_fehy3003);
   grae->SetName("g_bdpipi_acc_Data");
   grae->SetTitle("g_bdpipi_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003","g_bdpipi_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->SetMinimum(0.2814157);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->SetMaximum(1.105984);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data30013003300530013003300530013003300530013003);
   
   
   TF1 *f_bdpipi3004 = new TF1("f_bdpipi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bdpipi3004->SetFillColor(19);
   f_bdpipi3004->SetFillStyle(0);
   f_bdpipi3004->SetLineWidth(2);
   f_bdpipi3004->SetChisquare(11.62304);
   f_bdpipi3004->SetNDF(23);
   f_bdpipi3004->GetXaxis()->SetLabelFont(42);
   f_bdpipi3004->GetXaxis()->SetLabelSize(0.035);
   f_bdpipi3004->GetXaxis()->SetTitleSize(0.035);
   f_bdpipi3004->GetXaxis()->SetTitleFont(42);
   f_bdpipi3004->GetYaxis()->SetLabelFont(42);
   f_bdpipi3004->GetYaxis()->SetLabelSize(0.035);
   f_bdpipi3004->GetYaxis()->SetTitleSize(0.035);
   f_bdpipi3004->GetYaxis()->SetTitleOffset(0);
   f_bdpipi3004->GetYaxis()->SetTitleFont(42);
   f_bdpipi3004->SetParameter(0,1.071395);
   f_bdpipi3004->SetParError(0,0.06883169);
   f_bdpipi3004->SetParLimits(0,0,0);
   f_bdpipi3004->SetParameter(1,0.4852091);
   f_bdpipi3004->SetParError(1,0.07203973);
   f_bdpipi3004->SetParLimits(1,0,0);
   f_bdpipi3004->SetParameter(2,-1.457876);
   f_bdpipi3004->SetParError(2,0.2193741);
   f_bdpipi3004->SetParLimits(2,0,0);
   f_bdpipi3004->SetParameter(3,0.01628699);
   f_bdpipi3004->SetParError(3,0.008316677);
   f_bdpipi3004->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bdpipi3004);
   grae->Draw("pe");
   
   TF1 *f_bdpipi3005 = new TF1("f_bdpipi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bdpipi3005->SetFillColor(19);
   f_bdpipi3005->SetFillStyle(0);

   ci = TColor::GetColor("#ffff00");
   f_bdpipi3005->SetLineColor(ci);
   f_bdpipi3005->SetLineWidth(2);
   f_bdpipi3005->SetChisquare(11.62304);
   f_bdpipi3005->SetNDF(23);
   f_bdpipi3005->GetXaxis()->SetLabelFont(42);
   f_bdpipi3005->GetXaxis()->SetLabelSize(0.035);
   f_bdpipi3005->GetXaxis()->SetTitleSize(0.035);
   f_bdpipi3005->GetXaxis()->SetTitleFont(42);
   f_bdpipi3005->GetYaxis()->SetLabelFont(42);
   f_bdpipi3005->GetYaxis()->SetLabelSize(0.035);
   f_bdpipi3005->GetYaxis()->SetTitleSize(0.035);
   f_bdpipi3005->GetYaxis()->SetTitleOffset(0);
   f_bdpipi3005->GetYaxis()->SetTitleFont(42);
   f_bdpipi3005->SetParameter(0,1.071395);
   f_bdpipi3005->SetParError(0,0.06883169);
   f_bdpipi3005->SetParLimits(0,0,0);
   f_bdpipi3005->SetParameter(1,0.4852091);
   f_bdpipi3005->SetParError(1,0.07203973);
   f_bdpipi3005->SetParLimits(1,0,0);
   f_bdpipi3005->SetParameter(2,-1.457876);
   f_bdpipi3005->SetParError(2,0.2193741);
   f_bdpipi3005->SetParLimits(2,0,0);
   f_bdpipi3005->SetParameter(3,0.01628699);
   f_bdpipi3005->SetParError(3,0.008316677);
   f_bdpipi3005->SetParLimits(3,0,0);
   f_bdpipi3005->Draw("same");
   
   Double_t g_bdpipi_acc_Data_fx3005[27] = {
   0.7144734,
   0.8358086,
   0.9430455,
   1.045136,
   1.144171,
   1.242626,
   1.342378,
   1.443383,
   1.546902,
   1.655766,
   1.769533,
   1.888721,
   2.015502,
   2.15158,
   2.299698,
   2.464117,
   2.648408,
   2.857434,
   3.101766,
   3.393954,
   3.754522,
   4.234873,
   4.962797,
   5.940032,
   6.949012,
   8.278543,
   10.48289};
   Double_t g_bdpipi_acc_Data_fy3005[27] = {
   0.3596237,
   0.4418368,
   0.5157185,
   0.5782378,
   0.6301958,
   0.6760255,
   0.7023709,
   0.7498341,
   0.7603388,
   0.7952929,
   0.803864,
   0.8185163,
   0.8663917,
   0.8391549,
   0.8767197,
   0.9112706,
   0.9231199,
   0.91661,
   0.9118225,
   0.9482442,
   0.9458162,
   0.9048344,
   0.9045221,
   0.9318049,
   0.95,
   0.9258931,
   0.9449124};
   Double_t g_bdpipi_acc_Data_felx3005[27] = {
   0.06447341,
   0.05400358,
   0.05124246,
   0.04905928,
   0.04833807,
   0.04852821,
   0.04962207,
   0.04970715,
   0.05213014,
   0.05488085,
   0.05682905,
   0.06015034,
   0.06415002,
   0.0690992,
   0.07572508,
   0.08472026,
   0.09456502,
   0.108181,
   0.1278521,
   0.1525784,
   0.1909352,
   0.261919,
   0.4112382,
   0.4115713,
   0.4426817,
   0.702192,
   0.8586447};
   Double_t g_bdpipi_acc_Data_fely3005[27] = {
   0.009493966,
   0.01178389,
   0.0130842,
   0.01493049,
   0.01582669,
   0.0172917,
   0.017955,
   0.01933885,
   0.01946097,
   0.02000158,
   0.02043469,
   0.02100351,
   0.02184627,
   0.02091945,
   0.02206751,
   0.02260016,
   0.02359944,
   0.02257827,
   0.02198919,
   0.02339477,
   0.02283169,
   0.02217551,
   0.02111921,
   0.03097494,
   0.04284307,
   0.04874847,
   0.09235729};
   Double_t g_bdpipi_acc_Data_fehx3005[27] = {
   0.06733159,
   0.05599442,
   0.05303154,
   0.05069672,
   0.04992693,
   0.05012979,
   0.05129793,
   0.05138885,
   0.05398286,
   0.05693815,
   0.05903795,
   0.06263066,
   0.06697898,
   0.0723928,
   0.07969892,
   0.08972574,
   0.100845,
   0.11648,
   0.1396099,
   0.1696326,
   0.2184318,
   0.316686,
   0.5656638,
   0.5662977,
   0.6273393,
   1.345698,
   2.167114};
   Double_t g_bdpipi_acc_Data_fehy3005[27] = {
   0.009493966,
   0.01178389,
   0.0130842,
   0.01493049,
   0.01582669,
   0.0172917,
   0.017955,
   0.01933885,
   0.01946097,
   0.02000158,
   0.02043469,
   0.02100351,
   0.02184627,
   0.02091945,
   0.02206751,
   0.02260016,
   0.02359944,
   0.02257827,
   0.02198919,
   0.02339477,
   0.02283169,
   0.02217551,
   0.02111921,
   0.03097494,
   0.04284307,
   0.04874847,
   0.09235729};
   grae = new TGraphAsymmErrors(27,g_bdpipi_acc_Data_fx3005,g_bdpipi_acc_Data_fy3005,g_bdpipi_acc_Data_felx3005,g_bdpipi_acc_Data_fehx3005,g_bdpipi_acc_Data_fely3005,g_bdpipi_acc_Data_fehy3005);
   grae->SetName("g_bdpipi_acc_Data");
   grae->SetTitle("g_bdpipi_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005","g_bdpipi_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->SetMinimum(0.2814157);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->SetMaximum(1.105984);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bdpipi_acc_Data300130033005300130033005300130033005300130033005);
   
   
   TF1 *f_bdpipi3006 = new TF1("f_bdpipi","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bdpipi3006->SetFillColor(19);
   f_bdpipi3006->SetFillStyle(0);
   f_bdpipi3006->SetLineWidth(2);
   f_bdpipi3006->SetChisquare(11.62304);
   f_bdpipi3006->SetNDF(23);
   f_bdpipi3006->GetXaxis()->SetLabelFont(42);
   f_bdpipi3006->GetXaxis()->SetLabelSize(0.035);
   f_bdpipi3006->GetXaxis()->SetTitleSize(0.035);
   f_bdpipi3006->GetXaxis()->SetTitleFont(42);
   f_bdpipi3006->GetYaxis()->SetLabelFont(42);
   f_bdpipi3006->GetYaxis()->SetLabelSize(0.035);
   f_bdpipi3006->GetYaxis()->SetTitleSize(0.035);
   f_bdpipi3006->GetYaxis()->SetTitleOffset(0);
   f_bdpipi3006->GetYaxis()->SetTitleFont(42);
   f_bdpipi3006->SetParameter(0,1.071395);
   f_bdpipi3006->SetParError(0,0.06883169);
   f_bdpipi3006->SetParLimits(0,0,0);
   f_bdpipi3006->SetParameter(1,0.4852091);
   f_bdpipi3006->SetParError(1,0.07203973);
   f_bdpipi3006->SetParLimits(1,0,0);
   f_bdpipi3006->SetParameter(2,-1.457876);
   f_bdpipi3006->SetParError(2,0.2193741);
   f_bdpipi3006->SetParLimits(2,0,0);
   f_bdpipi3006->SetParameter(3,0.01628699);
   f_bdpipi3006->SetParError(3,0.008316677);
   f_bdpipi3006->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bdpipi3006);
   grae->Draw("pe");
   
   TPaveText *pt = new TPaveText(2,1,4,1.2,"br");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1052632);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_bdpipi->Modified();
   c_bdpipi->cd();
   c_bdpipi->SetSelected(c_bdpipi);
}


==> figs/Fig1d.C <==
void bskkAcc()
{
//=========Macro generated from canvas: c_bskk/c_bskk
//=========  (Tue Apr 17 14:20:41 2018) by ROOT version6.10/08
   TCanvas *c_bskk = new TCanvas("c_bskk", "c_bskk",422,138,700,530);
   c_bskk->SetHighLightColor(2);
   c_bskk->Range(-1.196154,-0.26,14.18846,1.473333);
   c_bskk->SetFillColor(0);
   c_bskk->SetBorderMode(0);
   c_bskk->SetBorderSize(2);
   c_bskk->SetLeftMargin(0.12);
   c_bskk->SetBottomMargin(0.15);
   c_bskk->SetFrameBorderMode(0);
   c_bskk->SetFrameBorderMode(0);
   Double_t xAxis1[28] = {0.65, 0.781805, 0.891803, 0.996077, 1.095833, 1.194098, 1.292756, 1.393676, 1.494772, 1.600885, 1.712704, 1.828571, 1.951352, 2.082481, 2.223973, 2.379397, 2.553843, 2.749253, 2.973914, 3.241376, 3.563587, 3.972954, 4.551559, 5.528461, 6.50633, 7.576351, 9.624241, 12.65}; 
   
   TH1D *bskk_acc_Data__1 = new TH1D("bskk_acc_Data__1","",27, xAxis1);
   bskk_acc_Data__1->SetBinContent(1,0.3929428);
   bskk_acc_Data__1->SetBinContent(2,0.5077509);
   bskk_acc_Data__1->SetBinContent(3,0.5781422);
   bskk_acc_Data__1->SetBinContent(4,0.6584827);
   bskk_acc_Data__1->SetBinContent(5,0.7112402);
   bskk_acc_Data__1->SetBinContent(6,0.7715026);
   bskk_acc_Data__1->SetBinContent(7,0.7996195);
   bskk_acc_Data__1->SetBinContent(8,0.869776);
   bskk_acc_Data__1->SetBinContent(9,0.8813528);
   bskk_acc_Data__1->SetBinContent(10,0.9065246);
   bskk_acc_Data__1->SetBinContent(11,0.9187466);
   bskk_acc_Data__1->SetBinContent(12,0.9397129);
   bskk_acc_Data__1->SetBinContent(13,1);
   bskk_acc_Data__1->SetBinContent(14,0.9629791);
   bskk_acc_Data__1->SetBinContent(15,1.01826);
   bskk_acc_Data__1->SetBinContent(16,1.038925);
   bskk_acc_Data__1->SetBinContent(17,1.062353);
   bskk_acc_Data__1->SetBinContent(18,1.076501);
   bskk_acc_Data__1->SetBinContent(19,1.027732);
   bskk_acc_Data__1->SetBinContent(20,1.105351);
   bskk_acc_Data__1->SetBinContent(21,1.095612);
   bskk_acc_Data__1->SetBinContent(22,1.052363);
   bskk_acc_Data__1->SetBinContent(23,1.056487);
   bskk_acc_Data__1->SetBinContent(24,1.093695);
   bskk_acc_Data__1->SetBinContent(25,1.144903);
   bskk_acc_Data__1->SetBinContent(26,1.089755);
   bskk_acc_Data__1->SetBinContent(27,1.196138);
   bskk_acc_Data__1->SetBinError(1,0.01040248);
   bskk_acc_Data__1->SetBinError(2,0.0135501);
   bskk_acc_Data__1->SetBinError(3,0.01471499);
   bskk_acc_Data__1->SetBinError(4,0.01703998);
   bskk_acc_Data__1->SetBinError(5,0.01793033);
   bskk_acc_Data__1->SetBinError(6,0.01980667);
   bskk_acc_Data__1->SetBinError(7,0.02051994);
   bskk_acc_Data__1->SetBinError(8,0.02250411);
   bskk_acc_Data__1->SetBinError(9,0.02262689);
   bskk_acc_Data__1->SetBinError(10,0.02291986);
   bskk_acc_Data__1->SetBinError(11,0.02348258);
   bskk_acc_Data__1->SetBinError(12,0.02424939);
   bskk_acc_Data__1->SetBinError(13,0.02533982);
   bskk_acc_Data__1->SetBinError(14,0.02416127);
   bskk_acc_Data__1->SetBinError(15,0.02578144);
   bskk_acc_Data__1->SetBinError(16,0.02599131);
   bskk_acc_Data__1->SetBinError(17,0.02738106);
   bskk_acc_Data__1->SetBinError(18,0.02673334);
   bskk_acc_Data__1->SetBinError(19,0.02506705);
   bskk_acc_Data__1->SetBinError(20,0.02751565);
   bskk_acc_Data__1->SetBinError(21,0.02676042);
   bskk_acc_Data__1->SetBinError(22,0.0261104);
   bskk_acc_Data__1->SetBinError(23,0.02504902);
   bskk_acc_Data__1->SetBinError(24,0.03702826);
   bskk_acc_Data__1->SetBinError(25,0.05260819);
   bskk_acc_Data__1->SetBinError(26,0.05887004);
   bskk_acc_Data__1->SetBinError(27,0.119871);
   bskk_acc_Data__1->SetMinimum(0);
   bskk_acc_Data__1->SetMaximum(1.3);
   bskk_acc_Data__1->SetEntries(18301.98);
   bskk_acc_Data__1->SetDirectory(0);
   bskk_acc_Data__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   bskk_acc_Data__1->SetFillColor(ci);
   bskk_acc_Data__1->SetFillStyle(1000);
   bskk_acc_Data__1->SetLineColor(0);
   bskk_acc_Data__1->SetLineWidth(2);
   bskk_acc_Data__1->SetMarkerColor(0);
   bskk_acc_Data__1->GetXaxis()->SetTitle("#it{t} [ps]");
   bskk_acc_Data__1->GetXaxis()->SetNdivisions(406);
   bskk_acc_Data__1->GetXaxis()->SetLabelFont(132);
   bskk_acc_Data__1->GetXaxis()->SetLabelSize(0.07);
   bskk_acc_Data__1->GetXaxis()->SetTitleSize(0.07);
   bskk_acc_Data__1->GetXaxis()->SetTickLength(0.05);
   bskk_acc_Data__1->GetXaxis()->SetTitleOffset(0.95);
   bskk_acc_Data__1->GetXaxis()->SetTitleFont(132);
   bskk_acc_Data__1->GetYaxis()->SetTitle("Efficiency (arbitrary scale)");
   bskk_acc_Data__1->GetYaxis()->SetNdivisions(406);
   bskk_acc_Data__1->GetYaxis()->SetLabelFont(132);
   bskk_acc_Data__1->GetYaxis()->SetLabelSize(0.07);
   bskk_acc_Data__1->GetYaxis()->SetTitleSize(0.07);
   bskk_acc_Data__1->GetYaxis()->SetTickLength(0.05);
   bskk_acc_Data__1->GetYaxis()->SetTitleOffset(0.8);
   bskk_acc_Data__1->GetYaxis()->SetTitleFont(132);
   bskk_acc_Data__1->GetZaxis()->SetLabelFont(42);
   bskk_acc_Data__1->GetZaxis()->SetLabelSize(0.035);
   bskk_acc_Data__1->GetZaxis()->SetTitleSize(0.035);
   bskk_acc_Data__1->GetZaxis()->SetTitleFont(42);
   bskk_acc_Data__1->Draw("");
   
   Double_t g_bskk_acc_Data_fx3001[27] = {
   0.7144581,
   0.8357979,
   0.9430359,
   1.045128,
   1.144163,
   1.242618,
   1.342369,
   1.443374,
   1.546892,
   1.655755,
   1.769521,
   1.888708,
   2.015487,
   2.151563,
   2.299677,
   2.464091,
   2.648374,
   2.85739,
   3.101703,
   3.393864,
   3.754376,
   4.234584,
   4.962,
   5.939233,
   6.948064,
   8.275556,
   10.47761};
   Double_t g_bskk_acc_Data_fy3001[27] = {
   0.3120842,
   0.4032674,
   0.4591738,
   0.5229821,
   0.5648832,
   0.6127451,
   0.6350761,
   0.690796,
   0.6999906,
   0.7199826,
   0.7296896,
   0.7463415,
   0.7942229,
   0.7648201,
   0.8087252,
   0.825138,
   0.8437455,
   0.8549821,
   0.8162486,
   0.8778951,
   0.8701603,
   0.8358109,
   0.8390865,
   0.8686377,
   0.909308,
   0.8655087,
   0.95};
   Double_t g_bskk_acc_Data_felx3001[27] = {
   0.06445814,
   0.05399294,
   0.0512329,
   0.04905054,
   0.04832958,
   0.04851965,
   0.04961312,
   0.04969816,
   0.05212024,
   0.05486986,
   0.05681725,
   0.06013709,
   0.06413491,
   0.06908161,
   0.07570386,
   0.08469353,
   0.0945315,
   0.1081368,
   0.1277894,
   0.1524876,
   0.1907891,
   0.2616298,
   0.4104406,
   0.4107722,
   0.4417343,
   0.6992052,
   0.8533692};
   Double_t g_bskk_acc_Data_fely3001[27] = {
   0.008261892,
   0.0107618,
   0.01168698,
   0.01353354,
   0.01424068,
   0.01573091,
   0.0162974,
   0.01787328,
   0.0179708,
   0.01820348,
   0.01865041,
   0.01925943,
   0.02012546,
   0.01918944,
   0.02047621,
   0.02064289,
   0.02174667,
   0.02123223,
   0.01990883,
   0.02185356,
   0.02125374,
   0.02073748,
   0.0198945,
   0.02940869,
   0.04178263,
   0.04675593,
   0.09520433};
   Double_t g_bskk_acc_Data_fehx3001[27] = {
   0.06734686,
   0.05600506,
   0.0530411,
   0.05070546,
   0.04993542,
   0.05013835,
   0.05130688,
   0.05139784,
   0.05399276,
   0.05694914,
   0.05904975,
   0.06264391,
   0.06699409,
   0.07241039,
   0.07972014,
   0.08975247,
   0.1008785,
   0.1165242,
   0.1396726,
   0.1697234,
   0.2185779,
   0.3169752,
   0.5664614,
   0.5670968,
   0.6282867,
   1.348685,
   2.17239};
   Double_t g_bskk_acc_Data_fehy3001[27] = {
   0.008261892,
   0.0107618,
   0.01168698,
   0.01353354,
   0.01424068,
   0.01573091,
   0.0162974,
   0.01787328,
   0.0179708,
   0.01820348,
   0.01865041,
   0.01925943,
   0.02012546,
   0.01918944,
   0.02047621,
   0.02064289,
   0.02174667,
   0.02123223,
   0.01990883,
   0.02185356,
   0.02125374,
   0.02073748,
   0.0198945,
   0.02940869,
   0.04178263,
   0.04675593,
   0.09520433};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(27,g_bskk_acc_Data_fx3001,g_bskk_acc_Data_fy3001,g_bskk_acc_Data_felx3001,g_bskk_acc_Data_fehx3001,g_bskk_acc_Data_fely3001,g_bskk_acc_Data_fehy3001);
   grae->SetName("g_bskk_acc_Data");
   grae->SetTitle("g_bskk_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001","g_bskk_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->SetMinimum(0.2296841);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->SetMaximum(1.119343);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetXaxis()->SetTitle("#font[52]{t} #font[42]{[ps]}");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetYaxis()->SetTitle("Arbitrary scale");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data3001300330053001300330053013301530173007300930113007300930113007300930113007300930113007300930113007300930113013301530173013301530173001300330053001300330053001300330053001300330053001);
   
   
   TF1 *f_bskk3002 = new TF1("f_bskk","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bskk3002->SetFillColor(19);
   f_bskk3002->SetFillStyle(0);
   f_bskk3002->SetLineWidth(2);
   f_bskk3002->SetChisquare(16.19401);
   f_bskk3002->SetNDF(23);
   f_bskk3002->GetXaxis()->SetLabelFont(42);
   f_bskk3002->GetXaxis()->SetLabelSize(0.035);
   f_bskk3002->GetXaxis()->SetTitleSize(0.035);
   f_bskk3002->GetXaxis()->SetTitleFont(42);
   f_bskk3002->GetYaxis()->SetLabelFont(42);
   f_bskk3002->GetYaxis()->SetLabelSize(0.035);
   f_bskk3002->GetYaxis()->SetTitleSize(0.035);
   f_bskk3002->GetYaxis()->SetTitleOffset(0);
   f_bskk3002->GetYaxis()->SetTitleFont(42);
   f_bskk3002->SetParameter(0,0.9509004);
   f_bskk3002->SetParError(0,0.06434096);
   f_bskk3002->SetParLimits(0,0,0);
   f_bskk3002->SetParameter(1,0.4183926);
   f_bskk3002->SetParError(1,0.06262009);
   f_bskk3002->SetParLimits(1,0,0);
   f_bskk3002->SetParameter(2,-1.496546);
   f_bskk3002->SetParError(2,0.2544059);
   f_bskk3002->SetParLimits(2,0,0);
   f_bskk3002->SetParameter(3,0.008601295);
   f_bskk3002->SetParError(3,0.009212599);
   f_bskk3002->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bskk3002);
   grae->Draw("pe");
   
   Double_t Graph0_fx1001[100] = {
   0.65,
   0.77,
   0.89,
   1.01,
   1.13,
   1.25,
   1.37,
   1.49,
   1.61,
   1.73,
   1.85,
   1.97,
   2.09,
   2.21,
   2.33,
   2.45,
   2.57,
   2.69,
   2.81,
   2.93,
   3.05,
   3.17,
   3.29,
   3.41,
   3.53,
   3.65,
   3.77,
   3.89,
   4.01,
   4.13,
   4.25,
   4.37,
   4.49,
   4.61,
   4.73,
   4.85,
   4.97,
   5.09,
   5.21,
   5.33,
   5.45,
   5.57,
   5.69,
   5.81,
   5.93,
   6.05,
   6.17,
   6.29,
   6.41,
   6.53,
   6.65,
   6.77,
   6.89,
   7.01,
   7.13,
   7.25,
   7.37,
   7.49,
   7.61,
   7.73,
   7.85,
   7.97,
   8.09,
   8.21,
   8.33,
   8.45,
   8.57,
   8.69,
   8.81,
   8.93,
   9.05,
   9.17,
   9.29,
   9.41,
   9.53,
   9.65,
   9.77,
   9.89,
   10.01,
   10.13,
   10.25,
   10.37,
   10.49,
   10.61,
   10.73,
   10.85,
   10.97,
   11.09,
   11.21,
   11.33,
   11.45,
   11.57,
   11.69,
   11.81,
   11.93,
   12.05,
   12.17,
   12.29,
   12.41,
   12.53};
   Double_t Graph0_fy1001[100] = {
   0.2149445,
   0.3348974,
   0.4317503,
   0.50768,
   0.5672118,
   0.6143583,
   0.6521813,
   0.6829241,
   0.7082204,
   0.7292678,
   0.7469547,
   0.7619492,
   0.7747603,
   0.7857811,
   0.795319,
   0.8036171,
   0.81087,
   0.8172346,
   0.8228392,
   0.8277889,
   0.8321711,
   0.8360586,
   0.8395126,
   0.842585,
   0.84532,
   0.8477552,
   0.8499231,
   0.8518518,
   0.8535657,
   0.8550861,
   0.8564315,
   0.8576184,
   0.8586612,
   0.8595726,
   0.8603641,
   0.8610457,
   0.8616266,
   0.8621147,
   0.8625174,
   0.8628413,
   0.8630922,
   0.8632755,
   0.8633961,
   0.8634583,
   0.8634663,
   0.8634237,
   0.8633338,
   0.8631996,
   0.8630241,
   0.8628099,
   0.8625592,
   0.8622743,
   0.8619572,
   0.8616098,
   0.8612339,
   0.8608309,
   0.8604026,
   0.8599501,
   0.8594749,
   0.8589781,
   0.8584608,
   0.8579241,
   0.8573689,
   0.8567963,
   0.856207,
   0.8556018,
   0.8549816,
   0.8543469,
   0.8536985,
   0.853037,
   0.852363,
   0.8516771,
   0.8509797,
   0.8502714,
   0.8495526,
   0.8488238,
   0.8480854,
   0.8473378,
   0.8465813,
   0.8458164,
   0.8450433,
   0.8442624,
   0.8434739,
   0.8426783,
   0.8418756,
   0.8410663,
   0.8402505,
   0.8394285,
   0.8386005,
   0.8377668,
   0.8369275,
   0.8360828,
   0.8352329,
   0.834378,
   0.8335183,
   0.8326539,
   0.831785,
   0.8309117,
   0.8300342,
   0.8291526};
   Double_t Graph0_fex1001[100] = {
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006};
   Double_t Graph0_fey1001[100] = {
   0.1044922,
   0.06724352,
   0.04171025,
   0.02678505,
   0.01975284,
   0.01767671,
   0.0178055,
   0.01857457,
   0.0194219,
   0.02020339,
   0.02090058,
   0.02152308,
   0.02208182,
   0.02258405,
   0.02303393,
   0.0234341,
   0.02378685,
   0.02409483,
   0.02436136,
   0.02459053,
   0.02478713,
   0.02495662,
   0.02510492,
   0.02523837,
   0.02536356,
   0.02548723,
   0.02561615,
   0.02575707,
   0.02591656,
   0.02610093,
   0.02631616,
   0.0265678,
   0.02686088,
   0.02719986,
   0.02758857,
   0.02803017,
   0.02852715,
   0.02908133,
   0.02969386,
   0.0303653,
   0.03109563,
   0.03188436,
   0.03273057,
   0.03363297,
   0.03459,
   0.03559989,
   0.0366607,
   0.03777039,
   0.03892686,
   0.04012799,
   0.04137166,
   0.0426558,
   0.04397839,
   0.04533745,
   0.04673112,
   0.04815758,
   0.04961513,
   0.05110213,
   0.05261705,
   0.05415844,
   0.05572491,
   0.05731519,
   0.05892805,
   0.06056235,
   0.06221703,
   0.06389106,
   0.06558352,
   0.06729349,
   0.06902016,
   0.07076274,
   0.07252048,
   0.07429269,
   0.07607873,
   0.07787796,
   0.07968982,
   0.08151376,
   0.08334926,
   0.08519583,
   0.08705302,
   0.08892039,
   0.09079753,
   0.09268404,
   0.09457957,
   0.09648377,
   0.09839629,
   0.1003168,
   0.1022451,
   0.1041808,
   0.1061237,
   0.1080734,
   0.1100299,
   0.1119928,
   0.1139619,
   0.1159369,
   0.1179178,
   0.1199043,
   0.1218962,
   0.1238934,
   0.1258956,
   0.1279028};
   TGraphErrors *gre = new TGraphErrors(100,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#00ffff");
   gre->SetFillColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001","Graph",100,0,13.7252);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->SetMinimum(0.02579193);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->SetMaximum(1.041716);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1001100110051003100310031003100310031005100510011001100110011001);
   
   gre->Draw("3");
   
   Double_t Graph1_fx1002[100] = {
   0.65,
   0.77,
   0.89,
   1.01,
   1.13,
   1.25,
   1.37,
   1.49,
   1.61,
   1.73,
   1.85,
   1.97,
   2.09,
   2.21,
   2.33,
   2.45,
   2.57,
   2.69,
   2.81,
   2.93,
   3.05,
   3.17,
   3.29,
   3.41,
   3.53,
   3.65,
   3.77,
   3.89,
   4.01,
   4.13,
   4.25,
   4.37,
   4.49,
   4.61,
   4.73,
   4.85,
   4.97,
   5.09,
   5.21,
   5.33,
   5.45,
   5.57,
   5.69,
   5.81,
   5.93,
   6.05,
   6.17,
   6.29,
   6.41,
   6.53,
   6.65,
   6.77,
   6.89,
   7.01,
   7.13,
   7.25,
   7.37,
   7.49,
   7.61,
   7.73,
   7.85,
   7.97,
   8.09,
   8.21,
   8.33,
   8.45,
   8.57,
   8.69,
   8.81,
   8.93,
   9.05,
   9.17,
   9.29,
   9.41,
   9.53,
   9.65,
   9.77,
   9.89,
   10.01,
   10.13,
   10.25,
   10.37,
   10.49,
   10.61,
   10.73,
   10.85,
   10.97,
   11.09,
   11.21,
   11.33,
   11.45,
   11.57,
   11.69,
   11.81,
   11.93,
   12.05,
   12.17,
   12.29,
   12.41,
   12.53};
   Double_t Graph1_fy1002[100] = {
   0.2149445,
   0.3348974,
   0.4317503,
   0.50768,
   0.5672118,
   0.6143583,
   0.6521813,
   0.6829241,
   0.7082204,
   0.7292678,
   0.7469547,
   0.7619492,
   0.7747603,
   0.7857811,
   0.795319,
   0.8036171,
   0.81087,
   0.8172346,
   0.8228392,
   0.8277889,
   0.8321711,
   0.8360586,
   0.8395126,
   0.842585,
   0.84532,
   0.8477552,
   0.8499231,
   0.8518518,
   0.8535657,
   0.8550861,
   0.8564315,
   0.8576184,
   0.8586612,
   0.8595726,
   0.8603641,
   0.8610457,
   0.8616266,
   0.8621147,
   0.8625174,
   0.8628413,
   0.8630922,
   0.8632755,
   0.8633961,
   0.8634583,
   0.8634663,
   0.8634237,
   0.8633338,
   0.8631996,
   0.8630241,
   0.8628099,
   0.8625592,
   0.8622743,
   0.8619572,
   0.8616098,
   0.8612339,
   0.8608309,
   0.8604026,
   0.8599501,
   0.8594749,
   0.8589781,
   0.8584608,
   0.8579241,
   0.8573689,
   0.8567963,
   0.856207,
   0.8556018,
   0.8549816,
   0.8543469,
   0.8536985,
   0.853037,
   0.852363,
   0.8516771,
   0.8509797,
   0.8502714,
   0.8495526,
   0.8488238,
   0.8480854,
   0.8473378,
   0.8465813,
   0.8458164,
   0.8450433,
   0.8442624,
   0.8434739,
   0.8426783,
   0.8418756,
   0.8410663,
   0.8402505,
   0.8394285,
   0.8386005,
   0.8377668,
   0.8369275,
   0.8360828,
   0.8352329,
   0.834378,
   0.8335183,
   0.8326539,
   0.831785,
   0.8309117,
   0.8300342,
   0.8291526};
   Double_t Graph1_fex1002[100] = {
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006,
   0.006};
   Double_t Graph1_fey1002[100] = {
   0.05224611,
   0.03362176,
   0.02085513,
   0.01339252,
   0.009876418,
   0.008838357,
   0.008902749,
   0.009287287,
   0.009710951,
   0.01010169,
   0.01045029,
   0.01076154,
   0.01104091,
   0.01129202,
   0.01151696,
   0.01171705,
   0.01189343,
   0.01204742,
   0.01218068,
   0.01229526,
   0.01239357,
   0.01247831,
   0.01255246,
   0.01261919,
   0.01268178,
   0.01274361,
   0.01280808,
   0.01287854,
   0.01295828,
   0.01305046,
   0.01315808,
   0.0132839,
   0.01343044,
   0.01359993,
   0.01379428,
   0.01401508,
   0.01426358,
   0.01454067,
   0.01484693,
   0.01518265,
   0.01554782,
   0.01594218,
   0.01636528,
   0.01681648,
   0.017295,
   0.01779994,
   0.01833035,
   0.01888519,
   0.01946343,
   0.02006399,
   0.02068583,
   0.0213279,
   0.02198919,
   0.02266873,
   0.02336556,
   0.02407879,
   0.02480756,
   0.02555107,
   0.02630853,
   0.02707922,
   0.02786246,
   0.02865759,
   0.02946402,
   0.03028118,
   0.03110851,
   0.03194553,
   0.03279176,
   0.03364675,
   0.03451008,
   0.03538137,
   0.03626024,
   0.03714635,
   0.03803936,
   0.03893898,
   0.03984491,
   0.04075688,
   0.04167463,
   0.04259792,
   0.04352651,
   0.04446019,
   0.04539876,
   0.04634202,
   0.04728979,
   0.04824188,
   0.04919815,
   0.05015842,
   0.05112255,
   0.0520904,
   0.05306183,
   0.05403672,
   0.05501494,
   0.05599638,
   0.05698093,
   0.05796847,
   0.05895891,
   0.05995216,
   0.06094812,
   0.0619467,
   0.06294782,
   0.0639514};
   gre = new TGraphErrors(100,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002","Graph",100,0,13.7252);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->SetMinimum(0.08965779);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->SetMaximum(0.9661445);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1002100210061004100410041004100410041006100610021002100210021002);
   
   gre->Draw("3");
   
   Double_t g_bskk_acc_Data_fx3003[27] = {
   0.7144581,
   0.8357979,
   0.9430359,
   1.045128,
   1.144163,
   1.242618,
   1.342369,
   1.443374,
   1.546892,
   1.655755,
   1.769521,
   1.888708,
   2.015487,
   2.151563,
   2.299677,
   2.464091,
   2.648374,
   2.85739,
   3.101703,
   3.393864,
   3.754376,
   4.234584,
   4.962,
   5.939233,
   6.948064,
   8.275556,
   10.47761};
   Double_t g_bskk_acc_Data_fy3003[27] = {
   0.3120842,
   0.4032674,
   0.4591738,
   0.5229821,
   0.5648832,
   0.6127451,
   0.6350761,
   0.690796,
   0.6999906,
   0.7199826,
   0.7296896,
   0.7463415,
   0.7942229,
   0.7648201,
   0.8087252,
   0.825138,
   0.8437455,
   0.8549821,
   0.8162486,
   0.8778951,
   0.8701603,
   0.8358109,
   0.8390865,
   0.8686377,
   0.909308,
   0.8655087,
   0.95};
   Double_t g_bskk_acc_Data_felx3003[27] = {
   0.06445814,
   0.05399294,
   0.0512329,
   0.04905054,
   0.04832958,
   0.04851965,
   0.04961312,
   0.04969816,
   0.05212024,
   0.05486986,
   0.05681725,
   0.06013709,
   0.06413491,
   0.06908161,
   0.07570386,
   0.08469353,
   0.0945315,
   0.1081368,
   0.1277894,
   0.1524876,
   0.1907891,
   0.2616298,
   0.4104406,
   0.4107722,
   0.4417343,
   0.6992052,
   0.8533692};
   Double_t g_bskk_acc_Data_fely3003[27] = {
   0.008261892,
   0.0107618,
   0.01168698,
   0.01353354,
   0.01424068,
   0.01573091,
   0.0162974,
   0.01787328,
   0.0179708,
   0.01820348,
   0.01865041,
   0.01925943,
   0.02012546,
   0.01918944,
   0.02047621,
   0.02064289,
   0.02174667,
   0.02123223,
   0.01990883,
   0.02185356,
   0.02125374,
   0.02073748,
   0.0198945,
   0.02940869,
   0.04178263,
   0.04675593,
   0.09520433};
   Double_t g_bskk_acc_Data_fehx3003[27] = {
   0.06734686,
   0.05600506,
   0.0530411,
   0.05070546,
   0.04993542,
   0.05013835,
   0.05130688,
   0.05139784,
   0.05399276,
   0.05694914,
   0.05904975,
   0.06264391,
   0.06699409,
   0.07241039,
   0.07972014,
   0.08975247,
   0.1008785,
   0.1165242,
   0.1396726,
   0.1697234,
   0.2185779,
   0.3169752,
   0.5664614,
   0.5670968,
   0.6282867,
   1.348685,
   2.17239};
   Double_t g_bskk_acc_Data_fehy3003[27] = {
   0.008261892,
   0.0107618,
   0.01168698,
   0.01353354,
   0.01424068,
   0.01573091,
   0.0162974,
   0.01787328,
   0.0179708,
   0.01820348,
   0.01865041,
   0.01925943,
   0.02012546,
   0.01918944,
   0.02047621,
   0.02064289,
   0.02174667,
   0.02123223,
   0.01990883,
   0.02185356,
   0.02125374,
   0.02073748,
   0.0198945,
   0.02940869,
   0.04178263,
   0.04675593,
   0.09520433};
   grae = new TGraphAsymmErrors(27,g_bskk_acc_Data_fx3003,g_bskk_acc_Data_fy3003,g_bskk_acc_Data_felx3003,g_bskk_acc_Data_fehx3003,g_bskk_acc_Data_fely3003,g_bskk_acc_Data_fehy3003);
   grae->SetName("g_bskk_acc_Data");
   grae->SetTitle("g_bskk_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003","g_bskk_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->SetMinimum(0.2296841);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->SetMaximum(1.119343);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetXaxis()->SetTitle("#font[52]{t} #font[42]{[ps]}");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetYaxis()->SetTitle("Arbitrary scale");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data30013003300530013003300530133015301730073009301130073009301130073009301130073009301130073009301130073009301130133015301730133015301730013003300530013003300530013003300530013003300530013003);
   
   
   TF1 *f_bskk3004 = new TF1("f_bskk","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bskk3004->SetFillColor(19);
   f_bskk3004->SetFillStyle(0);
   f_bskk3004->SetLineWidth(2);
   f_bskk3004->SetChisquare(16.19401);
   f_bskk3004->SetNDF(23);
   f_bskk3004->GetXaxis()->SetLabelFont(42);
   f_bskk3004->GetXaxis()->SetLabelSize(0.035);
   f_bskk3004->GetXaxis()->SetTitleSize(0.035);
   f_bskk3004->GetXaxis()->SetTitleFont(42);
   f_bskk3004->GetYaxis()->SetLabelFont(42);
   f_bskk3004->GetYaxis()->SetLabelSize(0.035);
   f_bskk3004->GetYaxis()->SetTitleSize(0.035);
   f_bskk3004->GetYaxis()->SetTitleOffset(0);
   f_bskk3004->GetYaxis()->SetTitleFont(42);
   f_bskk3004->SetParameter(0,0.9509004);
   f_bskk3004->SetParError(0,0.06434096);
   f_bskk3004->SetParLimits(0,0,0);
   f_bskk3004->SetParameter(1,0.4183926);
   f_bskk3004->SetParError(1,0.06262009);
   f_bskk3004->SetParLimits(1,0,0);
   f_bskk3004->SetParameter(2,-1.496546);
   f_bskk3004->SetParError(2,0.2544059);
   f_bskk3004->SetParLimits(2,0,0);
   f_bskk3004->SetParameter(3,0.008601295);
   f_bskk3004->SetParError(3,0.009212599);
   f_bskk3004->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bskk3004);
   grae->Draw("pe");
   
   TF1 *f_bskk3005 = new TF1("f_bskk","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bskk3005->SetFillColor(19);
   f_bskk3005->SetFillStyle(0);

   ci = TColor::GetColor("#ffff00");
   f_bskk3005->SetLineColor(ci);
   f_bskk3005->SetLineWidth(2);
   f_bskk3005->SetChisquare(16.19401);
   f_bskk3005->SetNDF(23);
   f_bskk3005->GetXaxis()->SetLabelFont(42);
   f_bskk3005->GetXaxis()->SetLabelSize(0.035);
   f_bskk3005->GetXaxis()->SetTitleSize(0.035);
   f_bskk3005->GetXaxis()->SetTitleFont(42);
   f_bskk3005->GetYaxis()->SetLabelFont(42);
   f_bskk3005->GetYaxis()->SetLabelSize(0.035);
   f_bskk3005->GetYaxis()->SetTitleSize(0.035);
   f_bskk3005->GetYaxis()->SetTitleOffset(0);
   f_bskk3005->GetYaxis()->SetTitleFont(42);
   f_bskk3005->SetParameter(0,0.9509004);
   f_bskk3005->SetParError(0,0.06434096);
   f_bskk3005->SetParLimits(0,0,0);
   f_bskk3005->SetParameter(1,0.4183926);
   f_bskk3005->SetParError(1,0.06262009);
   f_bskk3005->SetParLimits(1,0,0);
   f_bskk3005->SetParameter(2,-1.496546);
   f_bskk3005->SetParError(2,0.2544059);
   f_bskk3005->SetParLimits(2,0,0);
   f_bskk3005->SetParameter(3,0.008601295);
   f_bskk3005->SetParError(3,0.009212599);
   f_bskk3005->SetParLimits(3,0,0);
   f_bskk3005->Draw("same");
   
   Double_t g_bskk_acc_Data_fx3005[27] = {
   0.7144581,
   0.8357979,
   0.9430359,
   1.045128,
   1.144163,
   1.242618,
   1.342369,
   1.443374,
   1.546892,
   1.655755,
   1.769521,
   1.888708,
   2.015487,
   2.151563,
   2.299677,
   2.464091,
   2.648374,
   2.85739,
   3.101703,
   3.393864,
   3.754376,
   4.234584,
   4.962,
   5.939233,
   6.948064,
   8.275556,
   10.47761};
   Double_t g_bskk_acc_Data_fy3005[27] = {
   0.3120842,
   0.4032674,
   0.4591738,
   0.5229821,
   0.5648832,
   0.6127451,
   0.6350761,
   0.690796,
   0.6999906,
   0.7199826,
   0.7296896,
   0.7463415,
   0.7942229,
   0.7648201,
   0.8087252,
   0.825138,
   0.8437455,
   0.8549821,
   0.8162486,
   0.8778951,
   0.8701603,
   0.8358109,
   0.8390865,
   0.8686377,
   0.909308,
   0.8655087,
   0.95};
   Double_t g_bskk_acc_Data_felx3005[27] = {
   0.06445814,
   0.05399294,
   0.0512329,
   0.04905054,
   0.04832958,
   0.04851965,
   0.04961312,
   0.04969816,
   0.05212024,
   0.05486986,
   0.05681725,
   0.06013709,
   0.06413491,
   0.06908161,
   0.07570386,
   0.08469353,
   0.0945315,
   0.1081368,
   0.1277894,
   0.1524876,
   0.1907891,
   0.2616298,
   0.4104406,
   0.4107722,
   0.4417343,
   0.6992052,
   0.8533692};
   Double_t g_bskk_acc_Data_fely3005[27] = {
   0.008261892,
   0.0107618,
   0.01168698,
   0.01353354,
   0.01424068,
   0.01573091,
   0.0162974,
   0.01787328,
   0.0179708,
   0.01820348,
   0.01865041,
   0.01925943,
   0.02012546,
   0.01918944,
   0.02047621,
   0.02064289,
   0.02174667,
   0.02123223,
   0.01990883,
   0.02185356,
   0.02125374,
   0.02073748,
   0.0198945,
   0.02940869,
   0.04178263,
   0.04675593,
   0.09520433};
   Double_t g_bskk_acc_Data_fehx3005[27] = {
   0.06734686,
   0.05600506,
   0.0530411,
   0.05070546,
   0.04993542,
   0.05013835,
   0.05130688,
   0.05139784,
   0.05399276,
   0.05694914,
   0.05904975,
   0.06264391,
   0.06699409,
   0.07241039,
   0.07972014,
   0.08975247,
   0.1008785,
   0.1165242,
   0.1396726,
   0.1697234,
   0.2185779,
   0.3169752,
   0.5664614,
   0.5670968,
   0.6282867,
   1.348685,
   2.17239};
   Double_t g_bskk_acc_Data_fehy3005[27] = {
   0.008261892,
   0.0107618,
   0.01168698,
   0.01353354,
   0.01424068,
   0.01573091,
   0.0162974,
   0.01787328,
   0.0179708,
   0.01820348,
   0.01865041,
   0.01925943,
   0.02012546,
   0.01918944,
   0.02047621,
   0.02064289,
   0.02174667,
   0.02123223,
   0.01990883,
   0.02185356,
   0.02125374,
   0.02073748,
   0.0198945,
   0.02940869,
   0.04178263,
   0.04675593,
   0.09520433};
   grae = new TGraphAsymmErrors(27,g_bskk_acc_Data_fx3005,g_bskk_acc_Data_fy3005,g_bskk_acc_Data_felx3005,g_bskk_acc_Data_fehx3005,g_bskk_acc_Data_fely3005,g_bskk_acc_Data_fehy3005);
   grae->SetName("g_bskk_acc_Data");
   grae->SetTitle("g_bskk_acc_Data");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005","g_bskk_acc_Data",100,0,13.85);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->SetMinimum(0.2296841);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->SetMaximum(1.119343);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetTitle("#font[52]{t} #font[42]{[ps]}");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetTitle("Arbitrary scale");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_g_bskk_acc_Data300130033005300130033005301330153017300730093011300730093011300730093011300730093011300730093011300730093011301330153017301330153017300130033005300130033005300130033005300130033005300130033005);
   
   
   TF1 *f_bskk3006 = new TF1("f_bskk","([0]-TMath::Erf([1]*x**[2]))*(1-[3]*x)",0.65,12.65);
   f_bskk3006->SetFillColor(19);
   f_bskk3006->SetFillStyle(0);
   f_bskk3006->SetLineWidth(2);
   f_bskk3006->SetChisquare(16.19401);
   f_bskk3006->SetNDF(23);
   f_bskk3006->GetXaxis()->SetLabelFont(42);
   f_bskk3006->GetXaxis()->SetLabelSize(0.035);
   f_bskk3006->GetXaxis()->SetTitleSize(0.035);
   f_bskk3006->GetXaxis()->SetTitleFont(42);
   f_bskk3006->GetYaxis()->SetLabelFont(42);
   f_bskk3006->GetYaxis()->SetLabelSize(0.035);
   f_bskk3006->GetYaxis()->SetTitleSize(0.035);
   f_bskk3006->GetYaxis()->SetTitleOffset(0);
   f_bskk3006->GetYaxis()->SetTitleFont(42);
   f_bskk3006->SetParameter(0,0.9509004);
   f_bskk3006->SetParError(0,0.06434096);
   f_bskk3006->SetParLimits(0,0,0);
   f_bskk3006->SetParameter(1,0.4183926);
   f_bskk3006->SetParError(1,0.06262009);
   f_bskk3006->SetParLimits(1,0,0);
   f_bskk3006->SetParameter(2,-1.496546);
   f_bskk3006->SetParError(2,0.2544059);
   f_bskk3006->SetParLimits(2,0,0);
   f_bskk3006->SetParameter(3,0.008601295);
   f_bskk3006->SetParError(3,0.009212599);
   f_bskk3006->SetParLimits(3,0,0);
   grae->GetListOfFunctions()->Add(f_bskk3006);
   grae->Draw("pe");
   
   TPaveText *pt = new TPaveText(2,1,4,1.2,"br");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_bskk->Modified();
   c_bskk->cd();
   c_bskk->SetSelected(c_bskk);
}


==> figs/Fig2a.C <==
void Fig2a()
{
//=========Macro generated from canvas: cSF/cSF
//=========  (Wed May 16 09:48:26 2018) by ROOT version6.10/08
   TCanvas *cSF = new TCanvas("cSF", "cSF",638,45,700,520);
   cSF->Range(-0.01560882,-0.03,0.1202675,0.17);
   cSF->SetFillColor(0);
   cSF->SetBorderMode(0);
   cSF->SetBorderSize(2);
   cSF->SetLeftMargin(0.15);
   cSF->SetBottomMargin(0.15);
   cSF->SetFrameBorderMode(0);
   cSF->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1005[20] = {
   0.0141587,
   0.0141587,
   0.0141587,
   0.01840407,
   0.02293984,
   0.02772855,
   0.03247949,
   0.03731609,
   0.04225323,
   0.04724138,
   0.0522083,
   0.05724261,
   0.06223159,
   0.06729564,
   0.07231372,
   0.07720436,
   0.08220667,
   0.08721266,
   0.09240705,
   0.09714094};
   Double_t Graph0_fy1005[20] = {
   0.02294179,
   0.02294179,
   0.02294179,
   0.02560891,
   0.03048186,
   0.03562287,
   0.04059301,
   0.045615,
   0.05165408,
   0.05747337,
   0.06398963,
   0.06966715,
   0.0752423,
   0.08183586,
   0.09171633,
   0.0956182,
   0.1024395,
   0.1071973,
   0.1093185,
   0.1102575};
   Double_t Graph0_fex1005[20] = {
   nan,
   nan,
   6.123203e-05,
   1.90833e-05,
   1.017091e-05,
   7.050987e-06,
   6.354386e-06,
   7.306035e-06,
   9.499358e-06,
   1.308021e-05,
   1.808193e-05,
   2.600797e-05,
   3.48185e-05,
   4.881865e-05,
   6.295699e-05,
   8.14724e-05,
   0.0001122007,
   0.0001310154,
   0.0001563039,
   0.0002140611};
   Double_t Graph0_fey1005[20] = {
   nan,
   nan,
   0.001381964,
   0.0002814011,
   0.0001579733,
   0.0001253847,
   0.0001275411,
   0.0001652541,
   0.0002420376,
   0.0003719879,
   0.0005769256,
   0.0008896873,
   0.001294085,
   0.001951134,
   0.0028544,
   0.003847481,
   0.005526565,
   0.007184616,
   0.00890697,
   0.01148864};
   TGraphErrors *gre = new TGraphErrors(20,Graph0_fx1005,Graph0_fy1005,Graph0_fex1005,Graph0_fey1005);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.4);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005","",100,0.005771716,0.1056808);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->SetMaximum(0.15);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetXaxis()->SetTitle("#delta_{#it{t}} [ps]");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetXaxis()->SetRange(0,101);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetXaxis()->SetNdivisions(406);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetYaxis()->SetTitle("RMS( #it{t}-#it{t}_{true} ) [ps]");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetYaxis()->SetNdivisions(508);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001100310011003100110031005);
   
   
   TF1 *fW1006 = new TF1("fW","[0]+([1]*(x-[2]))",0.01,0.1);
   fW1006->SetFillColor(19);
   fW1006->SetFillStyle(0);
   fW1006->SetLineWidth(3);
   fW1006->SetLineStyle(2);
   fW1006->SetChisquare(42.67695);
   fW1006->SetNDF(16);
   fW1006->GetXaxis()->SetLabelFont(42);
   fW1006->GetXaxis()->SetLabelSize(0.035);
   fW1006->GetXaxis()->SetTitleSize(0.035);
   fW1006->GetXaxis()->SetTitleFont(42);
   fW1006->GetYaxis()->SetLabelFont(42);
   fW1006->GetYaxis()->SetLabelSize(0.035);
   fW1006->GetYaxis()->SetTitleSize(0.035);
   fW1006->GetYaxis()->SetTitleOffset(0);
   fW1006->GetYaxis()->SetTitleFont(42);
   fW1006->SetParameter(0,0.03805952);
   fW1006->SetParError(0,6.492919e-05);
   fW1006->SetParLimits(0,0,0);
   fW1006->SetParameter(1,1.105601);
   fW1006->SetParError(1,0.008229757);
   fW1006->SetParLimits(1,0,0);
   fW1006->SetParameter(2,0.03);
   fW1006->SetParError(2,0);
   fW1006->SetParLimits(2,0.03,0.03);
   gre->GetListOfFunctions()->Add(fW1006);
   gre->Draw("ape1");
   
   TH1D *tauResW__2 = new TH1D("tauResW__2","",20,0,0.1);
   tauResW__2->SetBinContent(3,0.0003539805);
   tauResW__2->SetBinContent(4,0.01063773);
   tauResW__2->SetBinContent(5,0.04782266);
   tauResW__2->SetBinContent(6,0.103678);
   tauResW__2->SetBinContent(7,0.130113);
   tauResW__2->SetBinContent(8,0.09786541);
   tauResW__2->SetBinContent(9,0.05850079);
   tauResW__2->SetBinContent(10,0.03066154);
   tauResW__2->SetBinContent(11,0.01580148);
   tauResW__2->SetBinContent(12,0.007875888);
   tauResW__2->SetBinContent(13,0.00434227);
   tauResW__2->SetBinContent(14,0.002259599);
   tauResW__2->SetBinContent(15,0.001326118);
   tauResW__2->SetBinContent(16,0.0007933163);
   tauResW__2->SetBinContent(17,0.0004413087);
   tauResW__2->SetBinContent(18,0.0002859423);
   tauResW__2->SetBinContent(19,0.0001934843);
   tauResW__2->SetBinContent(20,0.0001183034);
   tauResW__2->SetBinError(3,1.382142e-05);
   tauResW__2->SetBinError(4,0.0001054401);
   tauResW__2->SetBinError(5,0.0002568813);
   tauResW__2->SetBinError(6,0.0004071065);
   tauResW__2->SetBinError(7,0.0004789665);
   tauResW__2->SetBinError(8,0.0004243554);
   tauResW__2->SetBinError(9,0.0003299481);
   tauResW__2->SetBinError(10,0.0002388284);
   tauResW__2->SetBinError(11,0.000171581);
   tauResW__2->SetBinError(12,0.0001208422);
   tauResW__2->SetBinError(13,8.954711e-05);
   tauResW__2->SetBinError(14,6.46978e-05);
   tauResW__2->SetBinError(15,4.958716e-05);
   tauResW__2->SetBinError(16,3.851058e-05);
   tauResW__2->SetBinError(17,2.876474e-05);
   tauResW__2->SetBinError(18,2.334358e-05);
   tauResW__2->SetBinError(19,1.931282e-05);
   tauResW__2->SetBinError(20,1.521644e-05);
   tauResW__2->SetEntries(470421);
   tauResW__2->SetDirectory(0);
   tauResW__2->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   tauResW__2->SetFillColor(ci);
   tauResW__2->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   tauResW__2->SetLineColor(ci);
   tauResW__2->SetLineWidth(3);

   ci = TColor::GetColor("#ff0000");
   tauResW__2->SetMarkerColor(ci);
   tauResW__2->SetMarkerStyle(20);
   tauResW__2->GetXaxis()->SetTitle("#sigma_{#tau} [ps]");
   tauResW__2->GetXaxis()->SetNdivisions(406);
   tauResW__2->GetXaxis()->SetLabelSize(0.05);
   tauResW__2->GetXaxis()->SetTitleSize(0.05);
   tauResW__2->GetXaxis()->SetTickLength(0.05);
   tauResW__2->GetXaxis()->SetTitleOffset(1.1);
   tauResW__2->GetYaxis()->SetTitle("Normalizaed Units");
   tauResW__2->GetYaxis()->SetNdivisions(406);
   tauResW__2->GetYaxis()->SetLabelSize(0.05);
   tauResW__2->GetYaxis()->SetTitleSize(0.05);
   tauResW__2->GetYaxis()->SetTickLength(0.05);
   tauResW__2->GetYaxis()->SetTitleOffset(1.5);
   tauResW__2->Draw("histsame");
   
   Double_t Graph0_fx1007[20] = {
   0.0141587,
   0.0141587,
   0.0141587,
   0.01840407,
   0.02293984,
   0.02772855,
   0.03247949,
   0.03731609,
   0.04225323,
   0.04724138,
   0.0522083,
   0.05724261,
   0.06223159,
   0.06729564,
   0.07231372,
   0.07720436,
   0.08220667,
   0.08721266,
   0.09240705,
   0.09714094};
   Double_t Graph0_fy1007[20] = {
   0.02294179,
   0.02294179,
   0.02294179,
   0.02560891,
   0.03048186,
   0.03562287,
   0.04059301,
   0.045615,
   0.05165408,
   0.05747337,
   0.06398963,
   0.06966715,
   0.0752423,
   0.08183586,
   0.09171633,
   0.0956182,
   0.1024395,
   0.1071973,
   0.1093185,
   0.1102575};
   Double_t Graph0_fex1007[20] = {
   nan,
   nan,
   6.123203e-05,
   1.90833e-05,
   1.017091e-05,
   7.050987e-06,
   6.354386e-06,
   7.306035e-06,
   9.499358e-06,
   1.308021e-05,
   1.808193e-05,
   2.600797e-05,
   3.48185e-05,
   4.881865e-05,
   6.295699e-05,
   8.14724e-05,
   0.0001122007,
   0.0001310154,
   0.0001563039,
   0.0002140611};
   Double_t Graph0_fey1007[20] = {
   nan,
   nan,
   0.001381964,
   0.0002814011,
   0.0001579733,
   0.0001253847,
   0.0001275411,
   0.0001652541,
   0.0002420376,
   0.0003719879,
   0.0005769256,
   0.0008896873,
   0.001294085,
   0.001951134,
   0.0028544,
   0.003847481,
   0.005526565,
   0.007184616,
   0.00890697,
   0.01148864};
   gre = new TGraphErrors(20,Graph0_fx1007,Graph0_fy1007,Graph0_fex1007,Graph0_fey1007);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.4);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007","",100,0.005771716,0.1056808);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->SetMaximum(0.15);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetXaxis()->SetTitle("#delta_{#it{t}} [ps]");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetXaxis()->SetRange(0,101);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetXaxis()->SetNdivisions(406);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetYaxis()->SetTitle("RMS( #it{t}-#it{t}_{true} ) [ps]");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetYaxis()->SetNdivisions(508);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003100110031001100310051007);
   
   
   TF1 *fW1008 = new TF1("fW","[0]+([1]*(x-[2]))",0.01,0.1);
   fW1008->SetFillColor(19);
   fW1008->SetFillStyle(0);
   fW1008->SetLineWidth(3);
   fW1008->SetLineStyle(2);
   fW1008->SetChisquare(42.67695);
   fW1008->SetNDF(16);
   fW1008->GetXaxis()->SetLabelFont(42);
   fW1008->GetXaxis()->SetLabelSize(0.035);
   fW1008->GetXaxis()->SetTitleSize(0.035);
   fW1008->GetXaxis()->SetTitleFont(42);
   fW1008->GetYaxis()->SetLabelFont(42);
   fW1008->GetYaxis()->SetLabelSize(0.035);
   fW1008->GetYaxis()->SetTitleSize(0.035);
   fW1008->GetYaxis()->SetTitleOffset(0);
   fW1008->GetYaxis()->SetTitleFont(42);
   fW1008->SetParameter(0,0.03805952);
   fW1008->SetParError(0,6.492919e-05);
   fW1008->SetParLimits(0,0,0);
   fW1008->SetParameter(1,1.105601);
   fW1008->SetParError(1,0.008229757);
   fW1008->SetParLimits(1,0,0);
   fW1008->SetParameter(2,0.03);
   fW1008->SetParError(2,0);
   fW1008->SetParLimits(2,0.03,0.03);
   gre->GetListOfFunctions()->Add(fW1008);
   gre->Draw("pe1");
   
   TPaveText *pt = new TPaveText(0.5564534,0.8,0.68,0.85,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.07392197);
   TText *pt_LaTex = pt->AddText("LHCb Simulation");
   pt->Draw();
   cSF->Modified();
   cSF->cd();
   cSF->SetSelected(cSF);
}


==> figs/Fig2b.C <==
void Fig2b()
{
//=========Macro generated from canvas: cSF/cSF
//=========  (Wed May 16 09:47:52 2018) by ROOT version6.10/08
   TCanvas *cSF = new TCanvas("cSF", "cSF",532,45,700,520);
   cSF->Range(-0.01610235,-0.03,0.1206803,0.17);
   cSF->SetFillColor(0);
   cSF->SetBorderMode(0);
   cSF->SetBorderSize(2);
   cSF->SetLeftMargin(0.15);
   cSF->SetBottomMargin(0.15);
   cSF->SetFrameBorderMode(0);
   cSF->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[20] = {
   0.01384407,
   0.01384407,
   0.01384407,
   0.01818169,
   0.02288739,
   0.02775839,
   0.032585,
   0.03744756,
   0.04235651,
   0.04731125,
   0.05220637,
   0.05731695,
   0.06229268,
   0.06734577,
   0.07230238,
   0.07733986,
   0.08201436,
   0.08748643,
   0.09229999,
   0.09750774};
   Double_t Graph0_fy1001[20] = {
   0.02164281,
   0.02164281,
   0.02164281,
   0.02663738,
   0.03218053,
   0.03773014,
   0.04196641,
   0.04859189,
   0.05320748,
   0.06621651,
   0.06430838,
   0.07497145,
   0.08085221,
   0.08807028,
   0.09303874,
   0.1002404,
   0.09316683,
   0.09921742,
   0.1128704,
   0.1146168};
   Double_t Graph0_fex1001[20] = {
   nan,
   nan,
   4.197572e-05,
   1.745375e-05,
   9.898547e-06,
   7.085433e-06,
   6.053499e-06,
   5.820397e-06,
   6.578586e-06,
   8.186316e-06,
   1.047961e-05,
   1.499923e-05,
   1.881822e-05,
   2.602225e-05,
   3.358582e-05,
   4.404946e-05,
   4.619711e-05,
   7.172521e-05,
   8.633114e-05,
   0.0001072733};
   Double_t Graph0_fey1001[20] = {
   nan,
   nan,
   0.0006784967,
   0.0002492714,
   0.0001615802,
   0.0001332761,
   0.0001250581,
   0.0001397604,
   0.0001702785,
   0.0002639006,
   0.0003359822,
   0.0005477228,
   0.0007552665,
   0.001129789,
   0.00157953,
   0.002177246,
   0.002213861,
   0.003350269,
   0.005169432,
   0.006324515};
   TGraphErrors *gre = new TGraphErrors(20,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.4);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001","",100,0.005420806,0.1059963);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->SetMaximum(0.15);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetXaxis()->SetTitle("#delta_{#it{t}} [ps]");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetXaxis()->SetRange(0,101);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetXaxis()->SetNdivisions(406);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetYaxis()->SetTitle("RMS( #it{t}-#it{t}_{true} ) [ps]");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetYaxis()->SetNdivisions(508);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph01001100310011003100110031001);
   
   
   TF1 *fW1002 = new TF1("fW","[0]+([1]*(x-[2]))",0.01,0.1);
   fW1002->SetFillColor(19);
   fW1002->SetFillStyle(0);
   fW1002->SetLineWidth(3);
   fW1002->SetLineStyle(2);
   fW1002->SetChisquare(756.1533);
   fW1002->SetNDF(16);
   fW1002->GetXaxis()->SetLabelFont(42);
   fW1002->GetXaxis()->SetLabelSize(0.035);
   fW1002->GetXaxis()->SetTitleSize(0.035);
   fW1002->GetXaxis()->SetTitleFont(42);
   fW1002->GetYaxis()->SetLabelFont(42);
   fW1002->GetYaxis()->SetLabelSize(0.035);
   fW1002->GetYaxis()->SetTitleSize(0.035);
   fW1002->GetYaxis()->SetTitleOffset(0);
   fW1002->GetYaxis()->SetTitleFont(42);
   fW1002->SetParameter(0,0.03999112);
   fW1002->SetParError(0,6.239756e-05);
   fW1002->SetParLimits(0,0,0);
   fW1002->SetParameter(1,1.192627);
   fW1002->SetParError(1,0.006165096);
   fW1002->SetParLimits(1,0,0);
   fW1002->SetParameter(2,0.03);
   fW1002->SetParError(2,0);
   fW1002->SetParLimits(2,0.03,0.03);
   gre->GetListOfFunctions()->Add(fW1002);
   gre->Draw("ape1");
   
   TH1D *tauResW__1 = new TH1D("tauResW__1","",20,0,0.1);
   tauResW__1->SetBinContent(3,0.001058683);
   tauResW__1->SetBinContent(4,0.01188153);
   tauResW__1->SetBinContent(5,0.04127089);
   tauResW__1->SetBinContent(6,0.08338848);
   tauResW__1->SetBinContent(7,0.1171694);
   tauResW__1->SetBinContent(8,0.1257747);
   tauResW__1->SetBinContent(9,0.101592);
   tauResW__1->SetBinContent(10,0.0655067);
   tauResW__1->SetBinContent(11,0.03811857);
   tauResW__1->SetBinContent(12,0.01949414);
   tauResW__1->SetBinContent(13,0.01192387);
   tauResW__1->SetBinContent(14,0.006322631);
   tauResW__1->SetBinContent(15,0.00360999);
   tauResW__1->SetBinContent(16,0.002205487);
   tauResW__1->SetBinContent(17,0.001842706);
   tauResW__1->SetBinContent(18,0.0009125369);
   tauResW__1->SetBinContent(19,0.0004960303);
   tauResW__1->SetBinContent(20,0.0003417247);
   tauResW__1->SetBinError(3,3.375386e-05);
   tauResW__1->SetBinError(4,0.0001496327);
   tauResW__1->SetBinError(5,0.0003548056);
   tauResW__1->SetBinError(6,0.0006472147);
   tauResW__1->SetBinError(7,0.0008405354);
   tauResW__1->SetBinError(8,0.001216355);
   tauResW__1->SetBinError(9,0.001199313);
   tauResW__1->SetBinError(10,0.001594204);
   tauResW__1->SetBinError(11,0.0009102945);
   tauResW__1->SetBinError(12,0.0004658847);
   tauResW__1->SetBinError(13,0.0004335756);
   tauResW__1->SetBinError(14,0.0002066038);
   tauResW__1->SetBinError(15,0.0002005128);
   tauResW__1->SetBinError(16,0.0001157678);
   tauResW__1->SetBinError(17,0.0004586547);
   tauResW__1->SetBinError(18,0.0001520201);
   tauResW__1->SetBinError(19,5.566427e-05);
   tauResW__1->SetBinError(20,8.165529e-05);
   tauResW__1->SetEntries(313404);
   tauResW__1->SetDirectory(0);
   tauResW__1->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   tauResW__1->SetFillColor(ci);
   tauResW__1->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   tauResW__1->SetLineColor(ci);
   tauResW__1->SetLineWidth(3);

   ci = TColor::GetColor("#ff0000");
   tauResW__1->SetMarkerColor(ci);
   tauResW__1->SetMarkerStyle(20);
   tauResW__1->GetXaxis()->SetTitle("#sigma_{#tau} [ps]");
   tauResW__1->GetXaxis()->SetNdivisions(406);
   tauResW__1->GetXaxis()->SetLabelSize(0.05);
   tauResW__1->GetXaxis()->SetTitleSize(0.05);
   tauResW__1->GetXaxis()->SetTickLength(0.05);
   tauResW__1->GetXaxis()->SetTitleOffset(1.1);
   tauResW__1->GetYaxis()->SetTitle("Normalizaed Units");
   tauResW__1->GetYaxis()->SetNdivisions(406);
   tauResW__1->GetYaxis()->SetLabelSize(0.05);
   tauResW__1->GetYaxis()->SetTitleSize(0.05);
   tauResW__1->GetYaxis()->SetTickLength(0.05);
   tauResW__1->GetYaxis()->SetTitleOffset(1.5);
   tauResW__1->Draw("histsame");
   
   Double_t Graph0_fx1003[20] = {
   0.01384407,
   0.01384407,
   0.01384407,
   0.01818169,
   0.02288739,
   0.02775839,
   0.032585,
   0.03744756,
   0.04235651,
   0.04731125,
   0.05220637,
   0.05731695,
   0.06229268,
   0.06734577,
   0.07230238,
   0.07733986,
   0.08201436,
   0.08748643,
   0.09229999,
   0.09750774};
   Double_t Graph0_fy1003[20] = {
   0.02164281,
   0.02164281,
   0.02164281,
   0.02663738,
   0.03218053,
   0.03773014,
   0.04196641,
   0.04859189,
   0.05320748,
   0.06621651,
   0.06430838,
   0.07497145,
   0.08085221,
   0.08807028,
   0.09303874,
   0.1002404,
   0.09316683,
   0.09921742,
   0.1128704,
   0.1146168};
   Double_t Graph0_fex1003[20] = {
   nan,
   nan,
   4.197572e-05,
   1.745375e-05,
   9.898547e-06,
   7.085433e-06,
   6.053499e-06,
   5.820397e-06,
   6.578586e-06,
   8.186316e-06,
   1.047961e-05,
   1.499923e-05,
   1.881822e-05,
   2.602225e-05,
   3.358582e-05,
   4.404946e-05,
   4.619711e-05,
   7.172521e-05,
   8.633114e-05,
   0.0001072733};
   Double_t Graph0_fey1003[20] = {
   nan,
   nan,
   0.0006784967,
   0.0002492714,
   0.0001615802,
   0.0001332761,
   0.0001250581,
   0.0001397604,
   0.0001702785,
   0.0002639006,
   0.0003359822,
   0.0005477228,
   0.0007552665,
   0.001129789,
   0.00157953,
   0.002177246,
   0.002213861,
   0.003350269,
   0.005169432,
   0.006324515};
   gre = new TGraphErrors(20,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetFillStyle(3001);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.4);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003","",100,0.005420806,0.1059963);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->SetMaximum(0.15);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetXaxis()->SetTitle("#delta_{#it{t}} [ps]");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetXaxis()->SetRange(0,101);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetXaxis()->SetNdivisions(406);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetXaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetYaxis()->SetTitle("RMS( #it{t}-#it{t}_{true} ) [ps]");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetYaxis()->SetNdivisions(508);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetYaxis()->SetLabelSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph010011003100110031001100310011003);
   
   
   TF1 *fW1004 = new TF1("fW","[0]+([1]*(x-[2]))",0.01,0.1);
   fW1004->SetFillColor(19);
   fW1004->SetFillStyle(0);
   fW1004->SetLineWidth(3);
   fW1004->SetLineStyle(2);
   fW1004->SetChisquare(756.1533);
   fW1004->SetNDF(16);
   fW1004->GetXaxis()->SetLabelFont(42);
   fW1004->GetXaxis()->SetLabelSize(0.035);
   fW1004->GetXaxis()->SetTitleSize(0.035);
   fW1004->GetXaxis()->SetTitleFont(42);
   fW1004->GetYaxis()->SetLabelFont(42);
   fW1004->GetYaxis()->SetLabelSize(0.035);
   fW1004->GetYaxis()->SetTitleSize(0.035);
   fW1004->GetYaxis()->SetTitleOffset(0);
   fW1004->GetYaxis()->SetTitleFont(42);
   fW1004->SetParameter(0,0.03999112);
   fW1004->SetParError(0,6.239756e-05);
   fW1004->SetParLimits(0,0,0);
   fW1004->SetParameter(1,1.192627);
   fW1004->SetParError(1,0.006165096);
   fW1004->SetParLimits(1,0,0);
   fW1004->SetParameter(2,0.03);
   fW1004->SetParError(2,0);
   fW1004->SetParLimits(2,0.03,0.03);
   gre->GetListOfFunctions()->Add(fW1004);
   gre->Draw("pe1");
   
   TPaveText *pt = new TPaveText(0.5563742,0.8,0.68,0.85,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.07453416);
   TText *pt_LaTex = pt->AddText("LHCb Simulation");
   pt->Draw();
   cSF->Modified();
   cSF->cd();
   cSF->SetSelected(cSF);
}


==> figs/Fig3a.C <==
void Fig3a()
{
//=========Macro generated from canvas: cACP/cACP
//=========  (Thu Mar 22 21:57:17 2018) by ROOT version6.10/08
   TCanvas *cACP = new TCanvas("cACP", "cACP",206,67,700,708);
   cACP->SetHighLightColor(2);
   cACP->Range(-3.128572,-0.56,14.01429,0.5066667);
   cACP->SetFillColor(0);
   cACP->SetBorderMode(0);
   cACP->SetBorderSize(0);
   cACP->SetLeftMargin(0.2);
   cACP->SetBottomMargin(0.15);
   cACP->SetFrameBorderMode(0);
   cACP->SetFrameBorderMode(0);
   
   TH1D *h_sub__1 = new TH1D("h_sub__1","",20,0.3,12.3);
   h_sub__1->SetBinContent(1,0.239422);
   h_sub__1->SetBinContent(2,0.2079917);
   h_sub__1->SetBinContent(3,0.1450316);
   h_sub__1->SetBinContent(4,0.1053049);
   h_sub__1->SetBinContent(5,0.01653971);
   h_sub__1->SetBinContent(6,-0.05776248);
   h_sub__1->SetBinContent(7,-0.1371785);
   h_sub__1->SetBinContent(8,-0.183227);
   h_sub__1->SetBinContent(9,-0.2362219);
   h_sub__1->SetBinContent(10,-0.2836139);
   h_sub__1->SetBinContent(11,-0.2364282);
   h_sub__1->SetBinContent(12,-0.2096237);
   h_sub__1->SetBinContent(13,-0.1033716);
   h_sub__1->SetBinContent(14,-0.1256178);
   h_sub__1->SetBinContent(15,-0.03536157);
   h_sub__1->SetBinContent(16,0.002485412);
   h_sub__1->SetBinContent(17,-0.00567934);
   h_sub__1->SetBinContent(18,0.1495857);
   h_sub__1->SetBinContent(19,0.03105812);
   h_sub__1->SetBinContent(20,0.1821802);
   h_sub__1->SetBinError(1,0.006318644);
   h_sub__1->SetBinError(2,0.005237732);
   h_sub__1->SetBinError(3,0.00574428);
   h_sub__1->SetBinError(4,0.006750987);
   h_sub__1->SetBinError(5,0.008123087);
   h_sub__1->SetBinError(6,0.009739694);
   h_sub__1->SetBinError(7,0.01202813);
   h_sub__1->SetBinError(8,0.01472322);
   h_sub__1->SetBinError(9,0.01848728);
   h_sub__1->SetBinError(10,0.02269073);
   h_sub__1->SetBinError(11,0.02743938);
   h_sub__1->SetBinError(12,0.03315926);
   h_sub__1->SetBinError(13,0.04069505);
   h_sub__1->SetBinError(14,0.05222613);
   h_sub__1->SetBinError(15,0.06299288);
   h_sub__1->SetBinError(16,0.07513857);
   h_sub__1->SetBinError(17,0.08722461);
   h_sub__1->SetBinError(18,0.1125042);
   h_sub__1->SetBinError(19,0.1530417);
   h_sub__1->SetBinError(20,0.1971229);
   h_sub__1->SetMinimum(-0.4);
   h_sub__1->SetMaximum(0.4);
   h_sub__1->SetEntries(0.5344867);
   h_sub__1->SetDirectory(0);
   h_sub__1->SetStats(0);
   h_sub__1->SetMarkerStyle(20);
   h_sub__1->GetXaxis()->SetTitle("Decay time [ps]");
   h_sub__1->GetXaxis()->SetLabelFont(132);
   h_sub__1->GetXaxis()->SetLabelOffset(0.01);
   h_sub__1->GetXaxis()->SetLabelSize(0.06);
   h_sub__1->GetXaxis()->SetTitleSize(0.06);
   h_sub__1->GetXaxis()->SetTitleOffset(1.2);
   h_sub__1->GetXaxis()->SetTitleFont(132);
   h_sub__1->GetYaxis()->SetTitle("Asymmetry");
   h_sub__1->GetYaxis()->SetLabelFont(132);
   h_sub__1->GetYaxis()->SetLabelOffset(0.01);
   h_sub__1->GetYaxis()->SetLabelSize(0.06);
   h_sub__1->GetYaxis()->SetTitleSize(0.06);
   h_sub__1->GetYaxis()->SetTitleOffset(1.5);
   h_sub__1->GetYaxis()->SetTitleFont(132);
   h_sub__1->GetZaxis()->SetLabelFont(42);
   h_sub__1->GetZaxis()->SetLabelSize(0.035);
   h_sub__1->GetZaxis()->SetTitleSize(0.035);
   h_sub__1->GetZaxis()->SetTitleFont(42);
   h_sub__1->Draw("PE1");
   
   Double_t Graph0_fx1[1001] = {
   0,
   0.3,
   0.312,
   0.324,
   0.336,
   0.348,
   0.36,
   0.372,
   0.384,
   0.396,
   0.408,
   0.42,
   0.432,
   0.444,
   0.456,
   0.468,
   0.48,
   0.492,
   0.504,
   0.516,
   0.528,
   0.54,
   0.552,
   0.564,
   0.576,
   0.588,
   0.6,
   0.612,
   0.624,
   0.636,
   0.648,
   0.66,
   0.672,
   0.684,
   0.696,
   0.708,
   0.72,
   0.732,
   0.744,
   0.756,
   0.768,
   0.78,
   0.792,
   0.804,
   0.816,
   0.828,
   0.84,
   0.852,
   0.864,
   0.876,
   0.888,
   0.9,
   0.912,
   0.924,
   0.936,
   0.948,
   0.96,
   0.972,
   0.984,
   0.996,
   1.008,
   1.02,
   1.032,
   1.044,
   1.056,
   1.068,
   1.08,
   1.092,
   1.104,
   1.116,
   1.128,
   1.14,
   1.152,
   1.164,
   1.176,
   1.188,
   1.2,
   1.212,
   1.224,
   1.236,
   1.248,
   1.26,
   1.272,
   1.284,
   1.296,
   1.308,
   1.32,
   1.332,
   1.344,
   1.356,
   1.368,
   1.38,
   1.392,
   1.404,
   1.416,
   1.428,
   1.44,
   1.452,
   1.464,
   1.476,
   1.488,
   1.5,
   1.512,
   1.524,
   1.536,
   1.548,
   1.56,
   1.572,
   1.584,
   1.596,
   1.608,
   1.62,
   1.632,
   1.644,
   1.656,
   1.668,
   1.68,
   1.692,
   1.704,
   1.716,
   1.728,
   1.74,
   1.752,
   1.764,
   1.776,
   1.788,
   1.8,
   1.812,
   1.824,
   1.836,
   1.848,
   1.86,
   1.872,
   1.884,
   1.896,
   1.908,
   1.92,
   1.932,
   1.944,
   1.956,
   1.968,
   1.98,
   1.992,
   2.004,
   2.016,
   2.028,
   2.04,
   2.052,
   2.064,
   2.076,
   2.088,
   2.1,
   2.112,
   2.124,
   2.136,
   2.148,
   2.16,
   2.172,
   2.184,
   2.196,
   2.208,
   2.22,
   2.232,
   2.244,
   2.256,
   2.268,
   2.28,
   2.292,
   2.304,
   2.316,
   2.328,
   2.34,
   2.352,
   2.364,
   2.376,
   2.388,
   2.4,
   2.412,
   2.424,
   2.436,
   2.448,
   2.46,
   2.472,
   2.484,
   2.496,
   2.508,
   2.52,
   2.532,
   2.544,
   2.556,
   2.568,
   2.58,
   2.592,
   2.604,
   2.616,
   2.628,
   2.64,
   2.652,
   2.664,
   2.676,
   2.688,
   2.7,
   2.712,
   2.724,
   2.736,
   2.748,
   2.76,
   2.772,
   2.784,
   2.796,
   2.808,
   2.82,
   2.832,
   2.844,
   2.856,
   2.868,
   2.88,
   2.892,
   2.904,
   2.916,
   2.928,
   2.94,
   2.952,
   2.964,
   2.976,
   2.988,
   3,
   3.012,
   3.024,
   3.036,
   3.048,
   3.06,
   3.072,
   3.084,
   3.096,
   3.108,
   3.12,
   3.132,
   3.144,
   3.156,
   3.168,
   3.18,
   3.192,
   3.204,
   3.216,
   3.228,
   3.24,
   3.252,
   3.264,
   3.276,
   3.288,
   3.3,
   3.312,
   3.324,
   3.336,
   3.348,
   3.36,
   3.372,
   3.384,
   3.396,
   3.408,
   3.42,
   3.432,
   3.444,
   3.456,
   3.468,
   3.48,
   3.492,
   3.504,
   3.516,
   3.528,
   3.54,
   3.552,
   3.564,
   3.576,
   3.588,
   3.6,
   3.612,
   3.624,
   3.636,
   3.648,
   3.66,
   3.672,
   3.684,
   3.696,
   3.708,
   3.72,
   3.732,
   3.744,
   3.756,
   3.768,
   3.78,
   3.792,
   3.804,
   3.816,
   3.828,
   3.84,
   3.852,
   3.864,
   3.876,
   3.888,
   3.9,
   3.912,
   3.924,
   3.936,
   3.948,
   3.96,
   3.972,
   3.984,
   3.996,
   4.008,
   4.02,
   4.032,
   4.044,
   4.056,
   4.068,
   4.08,
   4.092,
   4.104,
   4.116,
   4.128,
   4.14,
   4.152,
   4.164,
   4.176,
   4.188,
   4.2,
   4.212,
   4.224,
   4.236,
   4.248,
   4.26,
   4.272,
   4.284,
   4.296,
   4.308,
   4.32,
   4.332,
   4.344,
   4.356,
   4.368,
   4.38,
   4.392,
   4.404,
   4.416,
   4.428,
   4.44,
   4.452,
   4.464,
   4.476,
   4.488,
   4.5,
   4.512,
   4.524,
   4.536,
   4.548,
   4.56,
   4.572,
   4.584,
   4.596,
   4.608,
   4.62,
   4.632,
   4.644,
   4.656,
   4.668,
   4.68,
   4.692,
   4.704,
   4.716,
   4.728,
   4.74,
   4.752,
   4.764,
   4.776,
   4.788,
   4.8,
   4.812,
   4.824,
   4.836,
   4.848,
   4.86,
   4.872,
   4.884,
   4.896,
   4.908,
   4.92,
   4.932,
   4.944,
   4.956,
   4.968,
   4.98,
   4.992,
   5.004,
   5.016,
   5.028,
   5.04,
   5.052,
   5.064,
   5.076,
   5.088,
   5.1,
   5.112,
   5.124,
   5.136,
   5.148,
   5.16,
   5.172,
   5.184,
   5.196,
   5.208,
   5.22,
   5.232,
   5.244,
   5.256,
   5.268,
   5.28,
   5.292,
   5.304,
   5.316,
   5.328,
   5.34,
   5.352,
   5.364,
   5.376,
   5.388,
   5.4,
   5.412,
   5.424,
   5.436,
   5.448,
   5.46,
   5.472,
   5.484,
   5.496,
   5.508,
   5.52,
   5.532,
   5.544,
   5.556,
   5.568,
   5.58,
   5.592,
   5.604,
   5.616,
   5.628,
   5.64,
   5.652,
   5.664,
   5.676,
   5.688,
   5.7,
   5.712,
   5.724,
   5.736,
   5.748,
   5.76,
   5.772,
   5.784,
   5.796,
   5.808,
   5.82,
   5.832,
   5.844,
   5.856,
   5.868,
   5.88,
   5.892,
   5.904,
   5.916,
   5.928,
   5.94,
   5.952,
   5.964,
   5.976,
   5.988,
   6,
   6.012,
   6.024,
   6.036,
   6.048,
   6.06,
   6.072,
   6.084,
   6.096,
   6.108,
   6.12,
   6.132,
   6.144,
   6.156,
   6.168,
   6.18,
   6.192,
   6.204,
   6.216,
   6.228,
   6.24,
   6.252,
   6.264,
   6.276,
   6.288,
   6.3,
   6.312,
   6.324,
   6.336,
   6.348,
   6.36,
   6.372,
   6.384,
   6.396,
   6.408,
   6.42,
   6.432,
   6.444,
   6.456,
   6.468,
   6.48,
   6.492,
   6.504,
   6.516,
   6.528,
   6.54,
   6.552,
   6.564,
   6.576,
   6.588,
   6.6,
   6.612,
   6.624,
   6.636,
   6.648,
   6.66,
   6.672,
   6.684,
   6.696,
   6.708,
   6.72,
   6.732,
   6.744,
   6.756,
   6.768,
   6.78,
   6.792,
   6.804,
   6.816,
   6.828,
   6.84,
   6.852,
   6.864,
   6.876,
   6.888,
   6.9,
   6.912,
   6.924,
   6.936,
   6.948,
   6.96,
   6.972,
   6.984,
   6.996,
   7.008,
   7.02,
   7.032,
   7.044,
   7.056,
   7.068,
   7.08,
   7.092,
   7.104,
   7.116,
   7.128,
   7.14,
   7.152,
   7.164,
   7.176,
   7.188,
   7.2,
   7.212,
   7.224,
   7.236,
   7.248,
   7.26,
   7.272,
   7.284,
   7.296,
   7.308,
   7.32,
   7.332,
   7.344,
   7.356,
   7.368,
   7.38,
   7.392,
   7.404,
   7.416,
   7.428,
   7.44,
   7.452,
   7.464,
   7.476,
   7.488,
   7.5,
   7.512,
   7.524,
   7.536,
   7.548,
   7.56,
   7.572,
   7.584,
   7.596,
   7.608,
   7.62,
   7.632,
   7.644,
   7.656,
   7.668,
   7.68,
   7.692,
   7.704,
   7.716,
   7.728,
   7.74,
   7.752,
   7.764,
   7.776,
   7.788,
   7.8,
   7.812,
   7.824,
   7.836,
   7.848,
   7.86,
   7.872,
   7.884,
   7.896,
   7.908,
   7.92,
   7.932,
   7.944,
   7.956,
   7.968,
   7.98,
   7.992,
   8.004,
   8.016,
   8.028,
   8.04,
   8.052,
   8.064,
   8.076,
   8.088,
   8.1,
   8.112,
   8.124,
   8.136,
   8.148,
   8.16,
   8.172,
   8.184,
   8.196,
   8.208,
   8.22,
   8.232,
   8.244,
   8.256,
   8.268,
   8.28,
   8.292,
   8.304,
   8.316,
   8.328,
   8.34,
   8.352,
   8.364,
   8.376,
   8.388,
   8.4,
   8.412,
   8.424,
   8.436,
   8.448,
   8.46,
   8.472,
   8.484,
   8.496,
   8.508,
   8.52,
   8.532,
   8.544,
   8.556,
   8.568,
   8.58,
   8.592,
   8.604,
   8.616,
   8.628,
   8.64,
   8.652,
   8.664,
   8.676,
   8.688,
   8.7,
   8.712,
   8.724,
   8.736,
   8.748,
   8.76,
   8.772,
   8.784,
   8.796,
   8.808,
   8.82,
   8.832,
   8.844,
   8.856,
   8.868,
   8.88,
   8.892,
   8.904,
   8.916,
   8.928,
   8.94,
   8.952,
   8.964,
   8.976,
   8.988,
   9,
   9.012,
   9.024,
   9.036,
   9.048,
   9.06,
   9.072,
   9.084,
   9.096,
   9.108,
   9.12,
   9.132,
   9.144,
   9.156,
   9.168,
   9.18,
   9.192,
   9.204,
   9.216,
   9.228,
   9.24,
   9.252,
   9.264,
   9.276,
   9.288,
   9.3,
   9.312,
   9.324,
   9.336,
   9.348,
   9.36,
   9.372,
   9.384,
   9.396,
   9.408,
   9.42,
   9.432,
   9.444,
   9.456,
   9.468,
   9.48,
   9.492,
   9.504,
   9.516,
   9.528,
   9.54,
   9.552,
   9.564,
   9.576,
   9.588,
   9.6,
   9.612,
   9.624,
   9.636,
   9.648,
   9.66,
   9.672,
   9.684,
   9.696,
   9.708,
   9.72,
   9.732,
   9.744,
   9.756,
   9.768,
   9.78,
   9.792,
   9.804,
   9.816,
   9.828,
   9.84,
   9.852,
   9.864,
   9.876,
   9.888,
   9.9,
   9.912,
   9.924,
   9.936,
   9.948,
   9.96,
   9.972,
   9.984,
   9.996,
   10.008,
   10.02,
   10.032,
   10.044,
   10.056,
   10.068,
   10.08,
   10.092,
   10.104,
   10.116,
   10.128,
   10.14,
   10.152,
   10.164,
   10.176,
   10.188,
   10.2,
   10.212,
   10.224,
   10.236,
   10.248,
   10.26,
   10.272,
   10.284,
   10.296,
   10.308,
   10.32,
   10.332,
   10.344,
   10.356,
   10.368,
   10.38,
   10.392,
   10.404,
   10.416,
   10.428,
   10.44,
   10.452,
   10.464,
   10.476,
   10.488,
   10.5,
   10.512,
   10.524,
   10.536,
   10.548,
   10.56,
   10.572,
   10.584,
   10.596,
   10.608,
   10.62,
   10.632,
   10.644,
   10.656,
   10.668,
   10.68,
   10.692,
   10.704,
   10.716,
   10.728,
   10.74,
   10.752,
   10.764,
   10.776,
   10.788,
   10.8,
   10.812,
   10.824,
   10.836,
   10.848,
   10.86,
   10.872,
   10.884,
   10.896,
   10.908,
   10.92,
   10.932,
   10.944,
   10.956,
   10.968,
   10.98,
   10.992,
   11.004,
   11.016,
   11.028,
   11.04,
   11.052,
   11.064,
   11.076,
   11.088,
   11.1,
   11.112,
   11.124,
   11.136,
   11.148,
   11.16,
   11.172,
   11.184,
   11.196,
   11.208,
   11.22,
   11.232,
   11.244,
   11.256,
   11.268,
   11.28,
   11.292,
   11.304,
   11.316,
   11.328,
   11.34,
   11.352,
   11.364,
   11.376,
   11.388,
   11.4,
   11.412,
   11.424,
   11.436,
   11.448,
   11.46,
   11.472,
   11.484,
   11.496,
   11.508,
   11.52,
   11.532,
   11.544,
   11.556,
   11.568,
   11.58,
   11.592,
   11.604,
   11.616,
   11.628,
   11.64,
   11.652,
   11.664,
   11.676,
   11.688,
   11.7,
   11.712,
   11.724,
   11.736,
   11.748,
   11.76,
   11.772,
   11.784,
   11.796,
   11.808,
   11.82,
   11.832,
   11.844,
   11.856,
   11.868,
   11.88,
   11.892,
   11.904,
   11.916,
   11.928,
   11.94,
   11.952,
   11.964,
   11.976,
   11.988,
   12,
   12.012,
   12.024,
   12.036,
   12.048,
   12.06,
   12.072,
   12.084,
   12.096,
   12.108,
   12.12,
   12.132,
   12.144,
   12.156,
   12.168,
   12.18,
   12.192,
   12.204,
   12.216,
   12.228,
   12.24,
   12.252,
   12.264,
   12.276,
   12.288};
   Double_t Graph0_fy1[1001] = {
   0,
   0.2503548,
   0.2501166,
   0.2498706,
   0.2496145,
   0.2493493,
   0.249075,
   0.2487912,
   0.2484983,
   0.248204,
   0.2478845,
   0.2475643,
   0.2472343,
   0.2468952,
   0.2465471,
   0.24619,
   0.2458239,
   0.2454482,
   0.2450634,
   0.2446697,
   0.244267,
   0.2438554,
   0.2434343,
   0.2430042,
   0.2425652,
   0.2421173,
   0.2416605,
   0.2411944,
   0.2407193,
   0.2402355,
   0.2397428,
   0.2392413,
   0.2387305,
   0.238211,
   0.2376828,
   0.2371457,
   0.2366,
   0.2360451,
   0.2354816,
   0.2349094,
   0.2343286,
   0.2337391,
   0.2331406,
   0.2325336,
   0.231918,
   0.2312939,
   0.2306612,
   0.2300198,
   0.2293698,
   0.2287114,
   0.2280446,
   0.2273693,
   0.2266855,
   0.2259932,
   0.2252926,
   0.2245837,
   0.2238665,
   0.2231408,
   0.2224068,
   0.2216647,
   0.2209143,
   0.2201558,
   0.219389,
   0.2186159,
   0.2178329,
   0.2170397,
   0.2162409,
   0.2154334,
   0.2146184,
   0.2137952,
   0.2129641,
   0.2121253,
   0.2112782,
   0.2104236,
   0.2095611,
   0.2086908,
   0.2078129,
   0.206927,
   0.2060336,
   0.2051325,
   0.2042238,
   0.2033076,
   0.2023837,
   0.2014524,
   0.2005136,
   0.1995673,
   0.1986137,
   0.1976527,
   0.1966843,
   0.1957086,
   0.1947257,
   0.1937354,
   0.1927382,
   0.1917336,
   0.190722,
   0.1897033,
   0.1886774,
   0.1876448,
   0.1866009,
   0.1855546,
   0.1845053,
   0.1834443,
   0.1823777,
   0.1813041,
   0.1802234,
   0.1791357,
   0.178041,
   0.1769411,
   0.1758343,
   0.1747206,
   0.1736,
   0.1724724,
   0.1713368,
   0.1701996,
   0.1690549,
   0.1679016,
   0.1667438,
   0.1655809,
   0.1644107,
   0.1632367,
   0.1620563,
   0.1608605,
   0.1596759,
   0.1584757,
   0.1572665,
   0.1560511,
   0.1548282,
   0.1536022,
   0.1523709,
   0.1511349,
   0.1498949,
   0.1486517,
   0.1473979,
   0.1461428,
   0.1448793,
   0.1436081,
   0.1423374,
   0.1410601,
   0.1397768,
   0.1384876,
   0.1371923,
   0.1358911,
   0.1345882,
   0.1332795,
   0.131965,
   0.1306448,
   0.1293188,
   0.1279914,
   0.1266585,
   0.12532,
   0.123976,
   0.1226264,
   0.1212759,
   0.11992,
   0.1185587,
   0.1171921,
   0.1158202,
   0.1144478,
   0.1130702,
   0.1116874,
   0.1102995,
   0.1089065,
   0.1075135,
   0.1061154,
   0.1047125,
   0.1033046,
   0.1018918,
   0.1004794,
   0.09906224,
   0.09764035,
   0.09621378,
   0.09478255,
   0.09335209,
   0.09191711,
   0.09047763,
   0.08903369,
   0.08758533,
   0.08613816,
   0.08468669,
   0.08323096,
   0.08177099,
   0.08030684,
   0.07884429,
   0.07737768,
   0.07590705,
   0.07443241,
   0.07295383,
   0.07147727,
   0.06999688,
   0.0685127,
   0.06702477,
   0.06553312,
   0.06404391,
   0.06255112,
   0.06105478,
   0.05955493,
   0.0580516,
   0.05655114,
   0.05504732,
   0.0535402,
   0.05202982,
   0.05051622,
   0.04900588,
   0.04749244,
   0.04597595,
   0.04445644,
   0.04293396,
   0.04141515,
   0.03989349,
   0.03836903,
   0.03684181,
   0.03531187,
   0.033786,
   0.03225753,
   0.03072651,
   0.02919299,
   0.02765701,
   0.02612549,
   0.02459163,
   0.02305548,
   0.02151708,
   0.01997648,
   0.01844074,
   0.01690292,
   0.01536306,
   0.01382121,
   0.01227742,
   0.01073888,
   0.00919852,
   0.007656382,
   0.006112517,
   0.004566973,
   0.003027062,
   0.001485589,
   -5.739789e-05,
   -0.001601848,
   -0.003147713,
   -0.004696729,
   -0.006233329,
   -0.007775714,
   -0.009323963,
   -0.01085948,
   -0.0124071,
   -0.0139419,
   -0.01548228,
   -0.01702829,
   -0.01856116,
   -0.02010597,
   -0.02163755,
   -0.02317447,
   -0.02471683,
   -0.02624562,
   -0.0277862,
   -0.02931312,
   -0.03084517,
   -0.03238245,
   -0.03390572,
   -0.03544065,
   -0.03696149,
   -0.03848725,
   -0.04001803,
   -0.04153435,
   -0.04306222,
   -0.04457557,
   -0.04609362,
   -0.04761648,
   -0.04912444,
   -0.05064385,
   -0.05214829,
   -0.05365723,
   -0.05517076,
   -0.05666895,
   -0.0581785,
   -0.05967262,
   -0.06117105,
   -0.06267385,
   -0.06416087,
   -0.06565916,
   -0.06714159,
   -0.0686281,
   -0.0701188,
   -0.07159324,
   -0.07307892,
   -0.07454825,
   -0.07602149,
   -0.07749869,
   -0.07895919,
   -0.08043086,
   -0.08188575,
   -0.08334433,
   -0.08480668,
   -0.08625185,
   -0.08770819,
   -0.08914726,
   -0.09058983,
   -0.09203599,
   -0.09346448,
   -0.09490414,
   -0.09632606,
   -0.09775129,
   -0.0991799,
   -0.1005904,
   -0.102012,
   -0.1034155,
   -0.104822,
   -0.1062318,
   -0.1076229,
   -0.1089981,
   -0.1103952,
   -0.111782,
   -0.1131578,
   -0.1145556,
   -0.1159101,
   -0.1172862,
   -0.1186517,
   -0.120006,
   -0.121382,
   -0.1227145,
   -0.1240683,
   -0.1254112,
   -0.1267428,
   -0.1280958,
   -0.129405,
   -0.1307353,
   -0.1320545,
   -0.133362,
   -0.1346906,
   -0.1359755,
   -0.1372809,
   -0.1385751,
   -0.1398575,
   -0.1411605,
   -0.1424197,
   -0.1436992,
   -0.1449672,
   -0.1462231,
   -0.1474994,
   -0.1487318,
   -0.1499841,
   -0.1512248,
   -0.1524531,
   -0.1537015,
   -0.1549059,
   -0.1561299,
   -0.157342,
   -0.1585417,
   -0.1597609,
   -0.1609363,
   -0.1621308,
   -0.1633132,
   -0.1644831,
   -0.165672,
   -0.1668173,
   -0.1679812,
   -0.1691329,
   -0.1702719,
   -0.1714294,
   -0.1725435,
   -0.1736757,
   -0.1747956,
   -0.1759026,
   -0.1770278,
   -0.1781096,
   -0.1792091,
   -0.1802962,
   -0.1813702,
   -0.1824618,
   -0.1835105,
   -0.1845762,
   -0.1856294,
   -0.1866695,
   -0.1877266,
   -0.188741,
   -0.1897721,
   -0.1907904,
   -0.1917955,
   -0.1928171,
   -0.1937964,
   -0.1947918,
   -0.1957744,
   -0.1967436,
   -0.1977288,
   -0.198672,
   -0.1996308,
   -0.2005766,
   -0.2015091,
   -0.2024569,
   -0.2033632,
   -0.2042845,
   -0.2051928,
   -0.2060876,
   -0.2069972,
   -0.2078658,
   -0.2087487,
   -0.2096185,
   -0.2104749,
   -0.2113454,
   -0.2121754,
   -0.2130191,
   -0.2138498,
   -0.2146669,
   -0.2154975,
   -0.2162882,
   -0.2170919,
   -0.2178826,
   -0.2186596,
   -0.2194496,
   -0.2202002,
   -0.2209633,
   -0.2217132,
   -0.2224495,
   -0.2231981,
   -0.2239079,
   -0.2246296,
   -0.2253381,
   -0.226033,
   -0.2267395,
   -0.2274079,
   -0.2280874,
   -0.2287539,
   -0.2294067,
   -0.2300704,
   -0.2306968,
   -0.2313336,
   -0.2319574,
   -0.2325675,
   -0.2331879,
   -0.2337717,
   -0.2343652,
   -0.2349457,
   -0.2355126,
   -0.236089,
   -0.2366296,
   -0.2371793,
   -0.2377159,
   -0.2382391,
   -0.238771,
   -0.239268,
   -0.2397733,
   -0.2402656,
   -0.2407445,
   -0.2412315,
   -0.2416843,
   -0.2421448,
   -0.2425923,
   -0.2430266,
   -0.2434681,
   -0.2438764,
   -0.2442916,
   -0.244694,
   -0.2450831,
   -0.2454788,
   -0.2458422,
   -0.2462117,
   -0.2465685,
   -0.2469122,
   -0.2472617,
   -0.2475295,
   -0.2478018,
   -0.2481118,
   -0.2484605,
   -0.2488151,
   -0.2490379,
   -0.2492643,
   -0.2495282,
   -0.2498304,
   -0.2501377,
   -0.2503151,
   -0.2504954,
   -0.2507129,
   -0.2509684,
   -0.2512282,
   -0.25136,
   -0.251494,
   -0.2516649,
   -0.2518734,
   -0.2520855,
   -0.2521708,
   -0.2522576,
   -0.2523816,
   -0.2525439,
   -0.2527089,
   -0.2527485,
   -0.2527888,
   -0.252866,
   -0.2529809,
   -0.2530979,
   -0.2530917,
   -0.2530854,
   -0.2531156,
   -0.2531832,
   -0.2532519,
   -0.2531999,
   -0.2531471,
   -0.2531303,
   -0.2531505,
   -0.253171,
   -0.2530732,
   -0.2529738,
   -0.25291,
   -0.2528828,
   -0.2528551,
   -0.2527116,
   -0.2525656,
   -0.2524549,
   -0.2523804,
   -0.2523046,
   -0.2521154,
   -0.251923,
   -0.2517655,
   -0.2516438,
   -0.25152,
   -0.2512853,
   -0.2510466,
   -0.2508424,
   -0.2506736,
   -0.250502,
   -0.2502219,
   -0.2499371,
   -0.2496864,
   -0.2494708,
   -0.2492515,
   -0.2489263,
   -0.2485956,
   -0.2482987,
   -0.2480365,
   -0.2477698,
   -0.2473997,
   -0.2470233,
   -0.2466804,
   -0.2463719,
   -0.2460581,
   -0.2456434,
   -0.2452217,
   -0.2448332,
   -0.2444787,
   -0.2441181,
   -0.243679,
   -0.2432324,
   -0.2427989,
   -0.2423789,
   -0.2419516,
   -0.2414893,
   -0.2410192,
   -0.2405412,
   -0.2400551,
   -0.2395606,
   -0.2390553,
   -0.2385415,
   -0.2380191,
   -0.2374877,
   -0.2369473,
   -0.2363995,
   -0.2358425,
   -0.2352761,
   -0.2347,
   -0.2341141,
   -0.2335243,
   -0.2329246,
   -0.2323147,
   -0.2316945,
   -0.2310636,
   -0.2304324,
   -0.2297905,
   -0.2291378,
   -0.228474,
   -0.2277988,
   -0.2271266,
   -0.2264432,
   -0.2257483,
   -0.2250415,
   -0.2243226,
   -0.2236102,
   -0.2228858,
   -0.2221493,
   -0.2214002,
   -0.2206382,
   -0.2198862,
   -0.2191216,
   -0.2183441,
   -0.2175534,
   -0.216749,
   -0.2158856,
   -0.2150079,
   -0.2141154,
   -0.2132078,
   -0.2122847,
   -0.2115282,
   -0.2107589,
   -0.2099766,
   -0.2091808,
   -0.2083712,
   -0.2074342,
   -0.2064816,
   -0.205513,
   -0.204528,
   -0.2035262,
   -0.2026938,
   -0.2018474,
   -0.2009865,
   -0.2001109,
   -0.1992201,
   -0.1982126,
   -0.1971883,
   -0.1961469,
   -0.1950878,
   -0.1940106,
   -0.1931058,
   -0.1921857,
   -0.1912499,
   -0.190298,
   -0.1893297,
   -0.1882551,
   -0.1871626,
   -0.1860518,
   -0.1849222,
   -0.1837732,
   -0.1827997,
   -0.1818097,
   -0.1808028,
   -0.1797786,
   -0.1787367,
   -0.1775987,
   -0.1764417,
   -0.1752652,
   -0.1740688,
   -0.172852,
   -0.1718137,
   -0.1707578,
   -0.169684,
   -0.1685917,
   -0.1674805,
   -0.1662828,
   -0.1650652,
   -0.1638272,
   -0.1625681,
   -0.1612875,
   -0.1601886,
   -0.1590712,
   -0.1579348,
   -0.1567788,
   -0.1556027,
   -0.1543496,
   -0.1530756,
   -0.1517801,
   -0.1504626,
   -0.1491226,
   -0.1479677,
   -0.1467932,
   -0.1455987,
   -0.1443837,
   -0.1431475,
   -0.1418432,
   -0.1405171,
   -0.1391687,
   -0.1377974,
   -0.1364026,
   -0.1351962,
   -0.1339693,
   -0.1327216,
   -0.1314524,
   -0.1301611,
   -0.1288101,
   -0.1274365,
   -0.1260398,
   -0.1246193,
   -0.1231745,
   -0.1219215,
   -0.1206472,
   -0.1193512,
   -0.1180329,
   -0.1166917,
   -0.1152986,
   -0.1138823,
   -0.1124421,
   -0.1109774,
   -0.1094876,
   -0.1081929,
   -0.1068763,
   -0.1055372,
   -0.1041751,
   -0.1027893,
   -0.101359,
   -0.09990479,
   -0.0984261,
   -0.09692226,
   -0.09539265,
   -0.09406145,
   -0.09270771,
   -0.09133085,
   -0.08993027,
   -0.08850535,
   -0.08704284,
   -0.08555587,
   -0.08404383,
   -0.08250608,
   -0.08094195,
   -0.07957952,
   -0.07819402,
   -0.07678484,
   -0.07535138,
   -0.073893,
   -0.07240335,
   -0.07088878,
   -0.06934867,
   -0.06778235,
   -0.06618916,
   -0.0648009,
   -0.06338911,
   -0.06195318,
   -0.06049251,
   -0.05900644,
   -0.05749485,
   -0.05595797,
   -0.05439516,
   -0.05280575,
   -0.05118907,
   -0.04978044,
   -0.04834793,
   -0.04689093,
   -0.0454088,
   -0.04390089,
   -0.04248645,
   -0.04104867,
   -0.03958699,
   -0.03810079,
   -0.03658945,
   -0.03505234,
   -0.03348878,
   -0.03189808,
   -0.03027954,
   -0.02863242,
   -0.02720818,
   -0.02576044,
   -0.0242886,
   -0.02279208,
   -0.02127023,
   -0.01972241,
   -0.01814796,
   -0.01654617,
   -0.01491633,
   -0.01325769,
   -0.01182894,
   -0.01037659,
   -0.008900079,
   -0.00739878,
   -0.005872069,
   -0.004319296,
   -0.002739787,
   -0.001132846,
   0.0005022484,
   0.002166242,
   0.003594211,
   0.005045761,
   0.006521481,
   0.008021981,
   0.009547889,
   0.01109986,
   0.01267856,
   0.01428469,
   0.01591897,
   0.01758215,
   0.01900403,
   0.0204494,
   0.02191885,
   0.02341298,
   0.02493242,
   0.02647783,
   0.02804986,
   0.02964922,
   0.03127662,
   0.03293282,
   0.03434333,
   0.03577716,
   0.03723488,
   0.0387171,
   0.04022444,
   0.04175755,
   0.04331708,
   0.04490374,
   0.04651822,
   0.04816128,
   0.0495552,
   0.05097216,
   0.05241275,
   0.05387756,
   0.0553672,
   0.05688232,
   0.05842356,
   0.05999162,
   0.0615872,
   0.06321103,
   0.06458318,
   0.06597802,
   0.06739613,
   0.06883809,
   0.07030451,
   0.07179601,
   0.07331325,
   0.07485689,
   0.07642764,
   0.07802621,
   0.0793715,
   0.08073905,
   0.08212941,
   0.08354317,
   0.08498093,
   0.08644328,
   0.08793088,
   0.08944438,
   0.09098447,
   0.09255185,
   0.09386528,
   0.09520046,
   0.09655793,
   0.09793824,
   0.09934199,
   0.1007698,
   0.1022222,
   0.1037,
   0.1052037,
   0.106734,
   0.1080107,
   0.1093086,
   0.1106281,
   0.1119699,
   0.1133344,
   0.1147223,
   0.1161342,
   0.1175707,
   0.1190325,
   0.1205201,
   0.1217554,
   0.1230111,
   0.1242878,
   0.125586,
   0.1269063,
   0.1282492,
   0.1296153,
   0.1310052,
   0.1324196,
   0.133859,
   0.1350482,
   0.1362571,
   0.1374863,
   0.1387361,
   0.1400072,
   0.1413001,
   0.1426153,
   0.1439535,
   0.1453152,
   0.1467011,
   0.1478399,
   0.1489975,
   0.1501745,
   0.1513714,
   0.1525886,
   0.1538267,
   0.1550862,
   0.1563676,
   0.1576717,
   0.1589989,
   0.160083,
   0.161185,
   0.1623055,
   0.1634449,
   0.1646037,
   0.1657824,
   0.1669815,
   0.1682015,
   0.169443,
   0.1707066,
   0.171732,
   0.1727744,
   0.1738342,
   0.174912,
   0.176008,
   0.1771229,
   0.1782572,
   0.1794112,
   0.1805855,
   0.1817808,
   0.1827437,
   0.1837225,
   0.1847178,
   0.1857299,
   0.1867592,
   0.1878062,
   0.1888713,
   0.1899551,
   0.1910579,
   0.1921804,
   0.1930772,
   0.193989,
   0.1949159,
   0.1958586,
   0.1968173,
   0.1977925,
   0.1987846,
   0.1997941,
   0.2008213,
   0.2018669,
   0.2026943,
   0.2035355,
   0.2043908,
   0.2052605,
   0.2061451,
   0.2070449,
   0.2079602,
   0.2088916,
   0.2098395,
   0.2108042,
   0.2115592,
   0.2123267,
   0.2131071,
   0.2139007,
   0.2147078,
   0.2155289,
   0.2163641,
   0.217214,
   0.2180789,
   0.2189592,
   0.2196389,
   0.22033,
   0.2210326,
   0.2217471,
   0.2224738,
   0.2232131,
   0.2239651,
   0.2247303,
   0.2255091,
   0.2263017,
   0.2269037,
   0.2275156,
   0.2281379,
   0.2287707,
   0.2294143,
   0.2300689,
   0.230735,
   0.2314127,
   0.2321024,
   0.2328044,
   0.2333263,
   0.233857,
   0.2343966,
   0.2349453,
   0.2355034,
   0.236071,
   0.2366486,
   0.2372363,
   0.2378344,
   0.2384431,
   0.2388832,
   0.2393305,
   0.2397854,
   0.240248,
   0.2407185,
   0.2411971,
   0.241684,
   0.2421795,
   0.2426838,
   0.243197,
   0.2435535,
   0.2439159,
   0.2442844,
   0.2446592,
   0.2450404,
   0.2454281,
   0.2458226,
   0.246224,
   0.2466325,
   0.2470484,
   0.24732,
   0.2475961,
   0.2478769,
   0.2481625,
   0.2484529,
   0.2487483,
   0.2490489,
   0.2493548,
   0.2496661,
   0.2499829,
   0.2501687,
   0.2503575,
   0.2505495,
   0.2507448,
   0.2509434,
   0.2511455,
   0.2513511,
   0.2515602,
   0.2517731,
   0.2519898,
   0.252089,
   0.2521899,
   0.2522924,
   0.2523967,
   0.2525028,
   0.2526107,
   0.2527204,
   0.2528322,
   0.2529459};
   TGraph *graph = new TGraph(1001,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph111121 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph111121","Graph",1001,0,13.5168);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->SetMinimum(-0.3038717);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->SetMaximum(0.3035656);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111121->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph111121);
   
   graph->Draw("pc");
   
   TH1D *h_sub__2 = new TH1D("h_sub__2","",20,0.3,12.3);
   h_sub__2->SetBinContent(1,0.239422);
   h_sub__2->SetBinContent(2,0.2079917);
   h_sub__2->SetBinContent(3,0.1450316);
   h_sub__2->SetBinContent(4,0.1053049);
   h_sub__2->SetBinContent(5,0.01653971);
   h_sub__2->SetBinContent(6,-0.05776248);
   h_sub__2->SetBinContent(7,-0.1371785);
   h_sub__2->SetBinContent(8,-0.183227);
   h_sub__2->SetBinContent(9,-0.2362219);
   h_sub__2->SetBinContent(10,-0.2836139);
   h_sub__2->SetBinContent(11,-0.2364282);
   h_sub__2->SetBinContent(12,-0.2096237);
   h_sub__2->SetBinContent(13,-0.1033716);
   h_sub__2->SetBinContent(14,-0.1256178);
   h_sub__2->SetBinContent(15,-0.03536157);
   h_sub__2->SetBinContent(16,0.002485412);
   h_sub__2->SetBinContent(17,-0.00567934);
   h_sub__2->SetBinContent(18,0.1495857);
   h_sub__2->SetBinContent(19,0.03105812);
   h_sub__2->SetBinContent(20,0.1821802);
   h_sub__2->SetBinError(1,0.006318644);
   h_sub__2->SetBinError(2,0.005237732);
   h_sub__2->SetBinError(3,0.00574428);
   h_sub__2->SetBinError(4,0.006750987);
   h_sub__2->SetBinError(5,0.008123087);
   h_sub__2->SetBinError(6,0.009739694);
   h_sub__2->SetBinError(7,0.01202813);
   h_sub__2->SetBinError(8,0.01472322);
   h_sub__2->SetBinError(9,0.01848728);
   h_sub__2->SetBinError(10,0.02269073);
   h_sub__2->SetBinError(11,0.02743938);
   h_sub__2->SetBinError(12,0.03315926);
   h_sub__2->SetBinError(13,0.04069505);
   h_sub__2->SetBinError(14,0.05222613);
   h_sub__2->SetBinError(15,0.06299288);
   h_sub__2->SetBinError(16,0.07513857);
   h_sub__2->SetBinError(17,0.08722461);
   h_sub__2->SetBinError(18,0.1125042);
   h_sub__2->SetBinError(19,0.1530417);
   h_sub__2->SetBinError(20,0.1971229);
   h_sub__2->SetMinimum(-0.4);
   h_sub__2->SetMaximum(0.4);
   h_sub__2->SetEntries(0.5344867);
   h_sub__2->SetDirectory(0);
   h_sub__2->SetStats(0);
   h_sub__2->SetMarkerStyle(20);
   h_sub__2->GetXaxis()->SetTitle("Decay time [ps]");
   h_sub__2->GetXaxis()->SetLabelFont(132);
   h_sub__2->GetXaxis()->SetLabelOffset(0.01);
   h_sub__2->GetXaxis()->SetLabelSize(0.06);
   h_sub__2->GetXaxis()->SetTitleSize(0.06);
   h_sub__2->GetXaxis()->SetTitleOffset(1.2);
   h_sub__2->GetXaxis()->SetTitleFont(132);
   h_sub__2->GetYaxis()->SetTitle("Asymmetry");
   h_sub__2->GetYaxis()->SetLabelFont(132);
   h_sub__2->GetYaxis()->SetLabelOffset(0.01);
   h_sub__2->GetYaxis()->SetLabelSize(0.06);
   h_sub__2->GetYaxis()->SetTitleSize(0.06);
   h_sub__2->GetYaxis()->SetTitleOffset(1.5);
   h_sub__2->GetYaxis()->SetTitleFont(132);
   h_sub__2->GetZaxis()->SetLabelFont(42);
   h_sub__2->GetZaxis()->SetLabelSize(0.035);
   h_sub__2->GetZaxis()->SetTitleSize(0.035);
   h_sub__2->GetZaxis()->SetTitleFont(42);
   h_sub__2->Draw("PE1same");
   
   TPaveText *pt = new TPaveText(0.2991667,0.7875,0.4158333,0.88125,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cACP->Modified();
   cACP->cd();
   cACP->SetSelected(cACP);
}


==> figs/Fig3b.C <==
void Fig3b()
{
//=========Macro generated from canvas: cACPBs/cACPBs
//=========  (Thu Mar 22 21:58:57 2018) by ROOT version6.10/08
   TCanvas *cACPBs = new TCanvas("cACPBs", "cACPBs",510,138,700,712);
   cACPBs->SetHighLightColor(2);
   cACPBs->Range(-0.1010284,-0.56,0.4041134,0.5066667);
   cACPBs->SetFillColor(0);
   cACPBs->SetBorderMode(0);
   cACPBs->SetBorderSize(0);
   cACPBs->SetLeftMargin(0.2);
   cACPBs->SetBottomMargin(0.15);
   cACPBs->SetFrameBorderMode(0);
   cACPBs->SetFrameBorderMode(0);
   
   TH1D *h_sub__1 = new TH1D("h_sub__1","",12,0,0.3535993);
   h_sub__1->SetBinContent(1,-0.1075925);
   h_sub__1->SetBinContent(2,-0.1855592);
   h_sub__1->SetBinContent(3,-0.1615547);
   h_sub__1->SetBinContent(4,-0.09676298);
   h_sub__1->SetBinContent(5,-0.01590838);
   h_sub__1->SetBinContent(6,0.07520716);
   h_sub__1->SetBinContent(7,0.1247232);
   h_sub__1->SetBinContent(8,0.1176524);
   h_sub__1->SetBinContent(9,0.1327429);
   h_sub__1->SetBinContent(10,0.07580556);
   h_sub__1->SetBinContent(11,0.005947339);
   h_sub__1->SetBinContent(12,-0.04334967);
   h_sub__1->SetBinError(1,0.0202682);
   h_sub__1->SetBinError(2,0.01994259);
   h_sub__1->SetBinError(3,0.02001763);
   h_sub__1->SetBinError(4,0.01992051);
   h_sub__1->SetBinError(5,0.01996113);
   h_sub__1->SetBinError(6,0.01971356);
   h_sub__1->SetBinError(7,0.01972765);
   h_sub__1->SetBinError(8,0.01999126);
   h_sub__1->SetBinError(9,0.01980976);
   h_sub__1->SetBinError(10,0.01966647);
   h_sub__1->SetBinError(11,0.02023607);
   h_sub__1->SetBinError(12,0.02001658);
   h_sub__1->SetMinimum(-0.4);
   h_sub__1->SetMaximum(0.4);
   h_sub__1->SetEntries(0.07864883);
   h_sub__1->SetDirectory(0);
   h_sub__1->SetStats(0);
   h_sub__1->SetMarkerStyle(20);
   h_sub__1->GetXaxis()->SetTitle("(#it{t}-#it{t}_{0})mod(2#pi/#Delta#it{m_{s}}) [ps]");
   h_sub__1->GetXaxis()->SetNdivisions(507);
   h_sub__1->GetXaxis()->SetLabelFont(132);
   h_sub__1->GetXaxis()->SetLabelOffset(0.01);
   h_sub__1->GetXaxis()->SetLabelSize(0.06);
   h_sub__1->GetXaxis()->SetTitleSize(0.06);
   h_sub__1->GetXaxis()->SetTitleOffset(1.2);
   h_sub__1->GetXaxis()->SetTitleFont(132);
   h_sub__1->GetYaxis()->SetTitle("Asymmetry");
   h_sub__1->GetYaxis()->SetLabelFont(132);
   h_sub__1->GetYaxis()->SetLabelOffset(0.01);
   h_sub__1->GetYaxis()->SetLabelSize(0.06);
   h_sub__1->GetYaxis()->SetTitleSize(0.06);
   h_sub__1->GetYaxis()->SetTitleOffset(1.5);
   h_sub__1->GetYaxis()->SetTitleFont(132);
   h_sub__1->GetZaxis()->SetLabelFont(42);
   h_sub__1->GetZaxis()->SetLabelSize(0.035);
   h_sub__1->GetZaxis()->SetTitleSize(0.035);
   h_sub__1->GetZaxis()->SetTitleFont(42);
   h_sub__1->Draw("PE1");
   
   Double_t Graph0_fx1[1001] = {
   0,
   0,
   0.0003535993,
   0.0007071985,
   0.001060798,
   0.001414397,
   0.001767996,
   0.002121596,
   0.002475195,
   0.002828794,
   0.003182393,
   0.003535993,
   0.003889592,
   0.004243191,
   0.00459679,
   0.00495039,
   0.005303989,
   0.005657588,
   0.006011187,
   0.006364787,
   0.006718386,
   0.007071985,
   0.007425584,
   0.007779184,
   0.008132783,
   0.008486382,
   0.008839982,
   0.009193581,
   0.00954718,
   0.009900779,
   0.01025438,
   0.01060798,
   0.01096158,
   0.01131518,
   0.01166878,
   0.01202237,
   0.01237597,
   0.01272957,
   0.01308317,
   0.01343677,
   0.01379037,
   0.01414397,
   0.01449757,
   0.01485117,
   0.01520477,
   0.01555837,
   0.01591197,
   0.01626557,
   0.01661917,
   0.01697276,
   0.01732636,
   0.01767996,
   0.01803356,
   0.01838716,
   0.01874076,
   0.01909436,
   0.01944796,
   0.01980156,
   0.02015516,
   0.02050876,
   0.02086236,
   0.02121596,
   0.02156955,
   0.02192315,
   0.02227675,
   0.02263035,
   0.02298395,
   0.02333755,
   0.02369115,
   0.02404475,
   0.02439835,
   0.02475195,
   0.02510555,
   0.02545915,
   0.02581275,
   0.02616635,
   0.02651994,
   0.02687354,
   0.02722714,
   0.02758074,
   0.02793434,
   0.02828794,
   0.02864154,
   0.02899514,
   0.02934874,
   0.02970234,
   0.03005594,
   0.03040954,
   0.03076314,
   0.03111673,
   0.03147033,
   0.03182393,
   0.03217753,
   0.03253113,
   0.03288473,
   0.03323833,
   0.03359193,
   0.03394553,
   0.03429913,
   0.03465273,
   0.03500633,
   0.03535993,
   0.03571353,
   0.03606712,
   0.03642072,
   0.03677432,
   0.03712792,
   0.03748152,
   0.03783512,
   0.03818872,
   0.03854232,
   0.03889592,
   0.03924952,
   0.03960312,
   0.03995672,
   0.04031032,
   0.04066391,
   0.04101751,
   0.04137111,
   0.04172471,
   0.04207831,
   0.04243191,
   0.04278551,
   0.04313911,
   0.04349271,
   0.04384631,
   0.04419991,
   0.04455351,
   0.04490711,
   0.04526071,
   0.0456143,
   0.0459679,
   0.0463215,
   0.0466751,
   0.0470287,
   0.0473823,
   0.0477359,
   0.0480895,
   0.0484431,
   0.0487967,
   0.0491503,
   0.0495039,
   0.0498575,
   0.0502111,
   0.05056469,
   0.05091829,
   0.05127189,
   0.05162549,
   0.05197909,
   0.05233269,
   0.05268629,
   0.05303989,
   0.05339349,
   0.05374709,
   0.05410069,
   0.05445429,
   0.05480789,
   0.05516148,
   0.05551508,
   0.05586868,
   0.05622228,
   0.05657588,
   0.05692948,
   0.05728308,
   0.05763668,
   0.05799028,
   0.05834388,
   0.05869748,
   0.05905108,
   0.05940468,
   0.05975828,
   0.06011187,
   0.06046547,
   0.06081907,
   0.06117267,
   0.06152627,
   0.06187987,
   0.06223347,
   0.06258707,
   0.06294067,
   0.06329427,
   0.06364787,
   0.06400147,
   0.06435507,
   0.06470866,
   0.06506226,
   0.06541586,
   0.06576946,
   0.06612306,
   0.06647666,
   0.06683026,
   0.06718386,
   0.06753746,
   0.06789106,
   0.06824466,
   0.06859826,
   0.06895186,
   0.06930546,
   0.06965905,
   0.07001265,
   0.07036625,
   0.07071985,
   0.07107345,
   0.07142705,
   0.07178065,
   0.07213425,
   0.07248785,
   0.07284145,
   0.07319505,
   0.07354865,
   0.07390225,
   0.07425584,
   0.07460944,
   0.07496304,
   0.07531664,
   0.07567024,
   0.07602384,
   0.07637744,
   0.07673104,
   0.07708464,
   0.07743824,
   0.07779184,
   0.07814544,
   0.07849904,
   0.07885264,
   0.07920623,
   0.07955983,
   0.07991343,
   0.08026703,
   0.08062063,
   0.08097423,
   0.08132783,
   0.08168143,
   0.08203503,
   0.08238863,
   0.08274223,
   0.08309583,
   0.08344943,
   0.08380302,
   0.08415662,
   0.08451022,
   0.08486382,
   0.08521742,
   0.08557102,
   0.08592462,
   0.08627822,
   0.08663182,
   0.08698542,
   0.08733902,
   0.08769262,
   0.08804622,
   0.08839982,
   0.08875341,
   0.08910701,
   0.08946061,
   0.08981421,
   0.09016781,
   0.09052141,
   0.09087501,
   0.09122861,
   0.09158221,
   0.09193581,
   0.09228941,
   0.09264301,
   0.09299661,
   0.0933502,
   0.0937038,
   0.0940574,
   0.094411,
   0.0947646,
   0.0951182,
   0.0954718,
   0.0958254,
   0.096179,
   0.0965326,
   0.0968862,
   0.0972398,
   0.0975934,
   0.097947,
   0.09830059,
   0.09865419,
   0.09900779,
   0.09936139,
   0.09971499,
   0.1000686,
   0.1004222,
   0.1007758,
   0.1011294,
   0.101483,
   0.1018366,
   0.1021902,
   0.1025438,
   0.1028974,
   0.103251,
   0.1036046,
   0.1039582,
   0.1043118,
   0.1046654,
   0.105019,
   0.1053726,
   0.1057262,
   0.1060798,
   0.1064334,
   0.106787,
   0.1071406,
   0.1074942,
   0.1078478,
   0.1082014,
   0.108555,
   0.1089086,
   0.1092622,
   0.1096158,
   0.1099694,
   0.110323,
   0.1106766,
   0.1110302,
   0.1113838,
   0.1117374,
   0.112091,
   0.1124446,
   0.1127982,
   0.1131518,
   0.1135054,
   0.113859,
   0.1142126,
   0.1145662,
   0.1149198,
   0.1152734,
   0.115627,
   0.1159806,
   0.1163342,
   0.1166878,
   0.1170414,
   0.117395,
   0.1177486,
   0.1181022,
   0.1184558,
   0.1188094,
   0.119163,
   0.1195166,
   0.1198701,
   0.1202237,
   0.1205773,
   0.1209309,
   0.1212845,
   0.1216381,
   0.1219917,
   0.1223453,
   0.1226989,
   0.1230525,
   0.1234061,
   0.1237597,
   0.1241133,
   0.1244669,
   0.1248205,
   0.1251741,
   0.1255277,
   0.1258813,
   0.1262349,
   0.1265885,
   0.1269421,
   0.1272957,
   0.1276493,
   0.1280029,
   0.1283565,
   0.1287101,
   0.1290637,
   0.1294173,
   0.1297709,
   0.1301245,
   0.1304781,
   0.1308317,
   0.1311853,
   0.1315389,
   0.1318925,
   0.1322461,
   0.1325997,
   0.1329533,
   0.1333069,
   0.1336605,
   0.1340141,
   0.1343677,
   0.1347213,
   0.1350749,
   0.1354285,
   0.1357821,
   0.1361357,
   0.1364893,
   0.1368429,
   0.1371965,
   0.1375501,
   0.1379037,
   0.1382573,
   0.1386109,
   0.1389645,
   0.1393181,
   0.1396717,
   0.1400253,
   0.1403789,
   0.1407325,
   0.1410861,
   0.1414397,
   0.1417933,
   0.1421469,
   0.1425005,
   0.1428541,
   0.1432077,
   0.1435613,
   0.1439149,
   0.1442685,
   0.1446221,
   0.1449757,
   0.1453293,
   0.1456829,
   0.1460365,
   0.1463901,
   0.1467437,
   0.1470973,
   0.1474509,
   0.1478045,
   0.1481581,
   0.1485117,
   0.1488653,
   0.1492189,
   0.1495725,
   0.1499261,
   0.1502797,
   0.1506333,
   0.1509869,
   0.1513405,
   0.1516941,
   0.1520477,
   0.1524013,
   0.1527549,
   0.1531085,
   0.1534621,
   0.1538157,
   0.1541693,
   0.1545229,
   0.1548765,
   0.1552301,
   0.1555837,
   0.1559373,
   0.1562909,
   0.1566445,
   0.1569981,
   0.1573517,
   0.1577053,
   0.1580589,
   0.1584125,
   0.1587661,
   0.1591197,
   0.1594733,
   0.1598269,
   0.1601805,
   0.1605341,
   0.1608877,
   0.1612413,
   0.1615949,
   0.1619485,
   0.1623021,
   0.1626557,
   0.1630093,
   0.1633629,
   0.1637165,
   0.1640701,
   0.1644237,
   0.1647773,
   0.1651309,
   0.1654845,
   0.1658381,
   0.1661917,
   0.1665453,
   0.1668989,
   0.1672525,
   0.167606,
   0.1679596,
   0.1683132,
   0.1686668,
   0.1690204,
   0.169374,
   0.1697276,
   0.1700812,
   0.1704348,
   0.1707884,
   0.171142,
   0.1714956,
   0.1718492,
   0.1722028,
   0.1725564,
   0.17291,
   0.1732636,
   0.1736172,
   0.1739708,
   0.1743244,
   0.174678,
   0.1750316,
   0.1753852,
   0.1757388,
   0.1760924,
   0.176446,
   0.1767996,
   0.1771532,
   0.1775068,
   0.1778604,
   0.178214,
   0.1785676,
   0.1789212,
   0.1792748,
   0.1796284,
   0.179982,
   0.1803356,
   0.1806892,
   0.1810428,
   0.1813964,
   0.18175,
   0.1821036,
   0.1824572,
   0.1828108,
   0.1831644,
   0.183518,
   0.1838716,
   0.1842252,
   0.1845788,
   0.1849324,
   0.185286,
   0.1856396,
   0.1859932,
   0.1863468,
   0.1867004,
   0.187054,
   0.1874076,
   0.1877612,
   0.1881148,
   0.1884684,
   0.188822,
   0.1891756,
   0.1895292,
   0.1898828,
   0.1902364,
   0.19059,
   0.1909436,
   0.1912972,
   0.1916508,
   0.1920044,
   0.192358,
   0.1927116,
   0.1930652,
   0.1934188,
   0.1937724,
   0.194126,
   0.1944796,
   0.1948332,
   0.1951868,
   0.1955404,
   0.195894,
   0.1962476,
   0.1966012,
   0.1969548,
   0.1973084,
   0.197662,
   0.1980156,
   0.1983692,
   0.1987228,
   0.1990764,
   0.19943,
   0.1997836,
   0.2001372,
   0.2004908,
   0.2008444,
   0.201198,
   0.2015516,
   0.2019052,
   0.2022588,
   0.2026124,
   0.202966,
   0.2033196,
   0.2036732,
   0.2040268,
   0.2043804,
   0.204734,
   0.2050876,
   0.2054412,
   0.2057948,
   0.2061484,
   0.206502,
   0.2068556,
   0.2072092,
   0.2075628,
   0.2079164,
   0.20827,
   0.2086236,
   0.2089772,
   0.2093308,
   0.2096844,
   0.210038,
   0.2103916,
   0.2107452,
   0.2110988,
   0.2114524,
   0.211806,
   0.2121596,
   0.2125132,
   0.2128668,
   0.2132204,
   0.213574,
   0.2139276,
   0.2142812,
   0.2146348,
   0.2149884,
   0.2153419,
   0.2156955,
   0.2160491,
   0.2164027,
   0.2167563,
   0.2171099,
   0.2174635,
   0.2178171,
   0.2181707,
   0.2185243,
   0.2188779,
   0.2192315,
   0.2195851,
   0.2199387,
   0.2202923,
   0.2206459,
   0.2209995,
   0.2213531,
   0.2217067,
   0.2220603,
   0.2224139,
   0.2227675,
   0.2231211,
   0.2234747,
   0.2238283,
   0.2241819,
   0.2245355,
   0.2248891,
   0.2252427,
   0.2255963,
   0.2259499,
   0.2263035,
   0.2266571,
   0.2270107,
   0.2273643,
   0.2277179,
   0.2280715,
   0.2284251,
   0.2287787,
   0.2291323,
   0.2294859,
   0.2298395,
   0.2301931,
   0.2305467,
   0.2309003,
   0.2312539,
   0.2316075,
   0.2319611,
   0.2323147,
   0.2326683,
   0.2330219,
   0.2333755,
   0.2337291,
   0.2340827,
   0.2344363,
   0.2347899,
   0.2351435,
   0.2354971,
   0.2358507,
   0.2362043,
   0.2365579,
   0.2369115,
   0.2372651,
   0.2376187,
   0.2379723,
   0.2383259,
   0.2386795,
   0.2390331,
   0.2393867,
   0.2397403,
   0.2400939,
   0.2404475,
   0.2408011,
   0.2411547,
   0.2415083,
   0.2418619,
   0.2422155,
   0.2425691,
   0.2429227,
   0.2432763,
   0.2436299,
   0.2439835,
   0.2443371,
   0.2446907,
   0.2450443,
   0.2453979,
   0.2457515,
   0.2461051,
   0.2464587,
   0.2468123,
   0.2471659,
   0.2475195,
   0.2478731,
   0.2482267,
   0.2485803,
   0.2489339,
   0.2492875,
   0.2496411,
   0.2499947,
   0.2503483,
   0.2507019,
   0.2510555,
   0.2514091,
   0.2517627,
   0.2521163,
   0.2524699,
   0.2528235,
   0.2531771,
   0.2535307,
   0.2538843,
   0.2542379,
   0.2545915,
   0.2549451,
   0.2552987,
   0.2556523,
   0.2560059,
   0.2563595,
   0.2567131,
   0.2570667,
   0.2574203,
   0.2577739,
   0.2581275,
   0.2584811,
   0.2588347,
   0.2591883,
   0.2595419,
   0.2598955,
   0.2602491,
   0.2606027,
   0.2609563,
   0.2613099,
   0.2616635,
   0.2620171,
   0.2623707,
   0.2627243,
   0.2630778,
   0.2634314,
   0.263785,
   0.2641386,
   0.2644922,
   0.2648458,
   0.2651994,
   0.265553,
   0.2659066,
   0.2662602,
   0.2666138,
   0.2669674,
   0.267321,
   0.2676746,
   0.2680282,
   0.2683818,
   0.2687354,
   0.269089,
   0.2694426,
   0.2697962,
   0.2701498,
   0.2705034,
   0.270857,
   0.2712106,
   0.2715642,
   0.2719178,
   0.2722714,
   0.272625,
   0.2729786,
   0.2733322,
   0.2736858,
   0.2740394,
   0.274393,
   0.2747466,
   0.2751002,
   0.2754538,
   0.2758074,
   0.276161,
   0.2765146,
   0.2768682,
   0.2772218,
   0.2775754,
   0.277929,
   0.2782826,
   0.2786362,
   0.2789898,
   0.2793434,
   0.279697,
   0.2800506,
   0.2804042,
   0.2807578,
   0.2811114,
   0.281465,
   0.2818186,
   0.2821722,
   0.2825258,
   0.2828794,
   0.283233,
   0.2835866,
   0.2839402,
   0.2842938,
   0.2846474,
   0.285001,
   0.2853546,
   0.2857082,
   0.2860618,
   0.2864154,
   0.286769,
   0.2871226,
   0.2874762,
   0.2878298,
   0.2881834,
   0.288537,
   0.2888906,
   0.2892442,
   0.2895978,
   0.2899514,
   0.290305,
   0.2906586,
   0.2910122,
   0.2913658,
   0.2917194,
   0.292073,
   0.2924266,
   0.2927802,
   0.2931338,
   0.2934874,
   0.293841,
   0.2941946,
   0.2945482,
   0.2949018,
   0.2952554,
   0.295609,
   0.2959626,
   0.2963162,
   0.2966698,
   0.2970234,
   0.297377,
   0.2977306,
   0.2980842,
   0.2984378,
   0.2987914,
   0.299145,
   0.2994986,
   0.2998522,
   0.3002058,
   0.3005594,
   0.300913,
   0.3012666,
   0.3016202,
   0.3019738,
   0.3023274,
   0.302681,
   0.3030346,
   0.3033882,
   0.3037418,
   0.3040954,
   0.304449,
   0.3048026,
   0.3051562,
   0.3055098,
   0.3058634,
   0.306217,
   0.3065706,
   0.3069242,
   0.3072778,
   0.3076314,
   0.307985,
   0.3083386,
   0.3086922,
   0.3090458,
   0.3093994,
   0.309753,
   0.3101066,
   0.3104602,
   0.3108138,
   0.3111673,
   0.3115209,
   0.3118745,
   0.3122281,
   0.3125817,
   0.3129353,
   0.3132889,
   0.3136425,
   0.3139961,
   0.3143497,
   0.3147033,
   0.3150569,
   0.3154105,
   0.3157641,
   0.3161177,
   0.3164713,
   0.3168249,
   0.3171785,
   0.3175321,
   0.3178857,
   0.3182393,
   0.3185929,
   0.3189465,
   0.3193001,
   0.3196537,
   0.3200073,
   0.3203609,
   0.3207145,
   0.3210681,
   0.3214217,
   0.3217753,
   0.3221289,
   0.3224825,
   0.3228361,
   0.3231897,
   0.3235433,
   0.3238969,
   0.3242505,
   0.3246041,
   0.3249577,
   0.3253113,
   0.3256649,
   0.3260185,
   0.3263721,
   0.3267257,
   0.3270793,
   0.3274329,
   0.3277865,
   0.3281401,
   0.3284937,
   0.3288473,
   0.3292009,
   0.3295545,
   0.3299081,
   0.3302617,
   0.3306153,
   0.3309689,
   0.3313225,
   0.3316761,
   0.3320297,
   0.3323833,
   0.3327369,
   0.3330905,
   0.3334441,
   0.3337977,
   0.3341513,
   0.3345049,
   0.3348585,
   0.3352121,
   0.3355657,
   0.3359193,
   0.3362729,
   0.3366265,
   0.3369801,
   0.3373337,
   0.3376873,
   0.3380409,
   0.3383945,
   0.3387481,
   0.3391017,
   0.3394553,
   0.3398089,
   0.3401625,
   0.3405161,
   0.3408697,
   0.3412233,
   0.3415769,
   0.3419305,
   0.3422841,
   0.3426377,
   0.3429913,
   0.3433449,
   0.3436985,
   0.3440521,
   0.3444057,
   0.3447593,
   0.3451129,
   0.3454665,
   0.3458201,
   0.3461737,
   0.3465273,
   0.3468809,
   0.3472345,
   0.3475881,
   0.3479417,
   0.3482953,
   0.3486489,
   0.3490025,
   0.3493561,
   0.3497097,
   0.3500633,
   0.3504169,
   0.3507705,
   0.3511241,
   0.3514777,
   0.3518313,
   0.3521849,
   0.3525385,
   0.3528921,
   0.3532457};
   Double_t Graph0_fy1[1001] = {
   0,
   -0.09279128,
   -0.09365956,
   -0.09452402,
   -0.09538351,
   -0.0962405,
   -0.09709316,
   -0.09794235,
   -0.09878744,
   -0.09962776,
   -0.1004645,
   -0.1012974,
   -0.1021265,
   -0.1029517,
   -0.1037724,
   -0.1045887,
   -0.1054017,
   -0.1062103,
   -0.1070149,
   -0.1078145,
   -0.1086095,
   -0.1094014,
   -0.1101883,
   -0.1109722,
   -0.1117514,
   -0.1125248,
   -0.1132947,
   -0.1140601,
   -0.114821,
   -0.1155779,
   -0.1163294,
   -0.1170756,
   -0.1178174,
   -0.1185545,
   -0.1192884,
   -0.1200175,
   -0.1207406,
   -0.1214592,
   -0.1221727,
   -0.122882,
   -0.1235863,
   -0.1242857,
   -0.1249807,
   -0.1256701,
   -0.1263547,
   -0.1270354,
   -0.1277102,
   -0.1283797,
   -0.1290443,
   -0.1297029,
   -0.1303574,
   -0.1310063,
   -0.1316497,
   -0.1322886,
   -0.1329211,
   -0.1335497,
   -0.1341733,
   -0.1347909,
   -0.1354033,
   -0.1360102,
   -0.1366116,
   -0.1372081,
   -0.1377986,
   -0.1383844,
   -0.1389646,
   -0.1395388,
   -0.1401087,
   -0.1406724,
   -0.1412303,
   -0.1417829,
   -0.1423291,
   -0.1428705,
   -0.1434059,
   -0.1439354,
   -0.1444598,
   -0.1449778,
   -0.1454901,
   -0.1459973,
   -0.1464978,
   -0.1469933,
   -0.1474831,
   -0.1479663,
   -0.1484442,
   -0.1489159,
   -0.149383,
   -0.1498446,
   -0.1502989,
   -0.1507472,
   -0.1511895,
   -0.1516257,
   -0.152057,
   -0.1524816,
   -0.1528997,
   -0.153312,
   -0.1537181,
   -0.1541196,
   -0.1545147,
   -0.1549021,
   -0.1552842,
   -0.1556595,
   -0.1560292,
   -0.1563932,
   -0.1567503,
   -0.1571018,
   -0.1574467,
   -0.1577859,
   -0.1581199,
   -0.1584465,
   -0.1587663,
   -0.1590802,
   -0.1593871,
   -0.1596887,
   -0.1599837,
   -0.1602715,
   -0.1605537,
   -0.1608289,
   -0.161099,
   -0.1613631,
   -0.1616195,
   -0.16187,
   -0.1621138,
   -0.1623514,
   -0.1625833,
   -0.1628081,
   -0.1630265,
   -0.1632384,
   -0.1634443,
   -0.1636446,
   -0.1638378,
   -0.1640235,
   -0.1642036,
   -0.1643759,
   -0.164543,
   -0.1647038,
   -0.1648564,
   -0.1650034,
   -0.1651436,
   -0.1652781,
   -0.165407,
   -0.1655278,
   -0.1656419,
   -0.1657498,
   -0.1658508,
   -0.1659462,
   -0.1660349,
   -0.1661164,
   -0.1661915,
   -0.16626,
   -0.1663234,
   -0.1663799,
   -0.1664282,
   -0.1664707,
   -0.1665058,
   -0.166535,
   -0.1665583,
   -0.1665737,
   -0.1665829,
   -0.1665852,
   -0.1665812,
   -0.1665721,
   -0.1665555,
   -0.1665314,
   -0.1665016,
   -0.1664646,
   -0.1664221,
   -0.166373,
   -0.1663163,
   -0.1662538,
   -0.1661842,
   -0.1661092,
   -0.166028,
   -0.1659387,
   -0.1658431,
   -0.1657406,
   -0.1656318,
   -0.1655173,
   -0.1653954,
   -0.1652664,
   -0.1651312,
   -0.1649897,
   -0.1648429,
   -0.1646891,
   -0.1645274,
   -0.1643601,
   -0.1641855,
   -0.1640053,
   -0.1638193,
   -0.1636255,
   -0.1634255,
   -0.163219,
   -0.1630071,
   -0.1627896,
   -0.1625644,
   -0.1623322,
   -0.162094,
   -0.1618488,
   -0.1615984,
   -0.1613414,
   -0.1610769,
   -0.1608066,
   -0.1605294,
   -0.160247,
   -0.1599586,
   -0.1596621,
   -0.1593604,
   -0.1590519,
   -0.158737,
   -0.1584165,
   -0.1580892,
   -0.1577563,
   -0.1574172,
   -0.1570716,
   -0.1567208,
   -0.156363,
   -0.1559989,
   -0.1556294,
   -0.1552527,
   -0.1548702,
   -0.1544816,
   -0.1540859,
   -0.1536852,
   -0.153278,
   -0.1528646,
   -0.1524458,
   -0.1520201,
   -0.1515893,
   -0.1511525,
   -0.1507091,
   -0.1502604,
   -0.1498055,
   -0.1493442,
   -0.1488775,
   -0.1484048,
   -0.1479268,
   -0.1474427,
   -0.1469526,
   -0.1464577,
   -0.1459561,
   -0.1454486,
   -0.1449361,
   -0.1444165,
   -0.1438919,
   -0.1433613,
   -0.1428246,
   -0.1422833,
   -0.1417355,
   -0.1411825,
   -0.1406247,
   -0.1400604,
   -0.1394909,
   -0.1389161,
   -0.1383351,
   -0.1377492,
   -0.1371575,
   -0.1365609,
   -0.1359591,
   -0.1353511,
   -0.1347388,
   -0.1341208,
   -0.1334973,
   -0.1328695,
   -0.1322355,
   -0.1315957,
   -0.1309507,
   -0.1303002,
   -0.1296461,
   -0.1289864,
   -0.1283208,
   -0.1276503,
   -0.1269741,
   -0.1262948,
   -0.125611,
   -0.1249209,
   -0.1242256,
   -0.1235253,
   -0.1228203,
   -0.1221114,
   -0.121397,
   -0.1206777,
   -0.1199536,
   -0.1192244,
   -0.1184924,
   -0.1177554,
   -0.1170125,
   -0.116265,
   -0.1155125,
   -0.1147562,
   -0.1139953,
   -0.113229,
   -0.1124589,
   -0.111684,
   -0.1109051,
   -0.1101221,
   -0.1093341,
   -0.1085417,
   -0.1077456,
   -0.1069454,
   -0.1061409,
   -0.1053316,
   -0.1045179,
   -0.103701,
   -0.1028794,
   -0.1020549,
   -0.1012261,
   -0.100392,
   -0.0995555,
   -0.09871467,
   -0.0978701,
   -0.09702186,
   -0.09616883,
   -0.09531179,
   -0.09445075,
   -0.09358615,
   -0.09271841,
   -0.09184701,
   -0.09097161,
   -0.09009265,
   -0.08920982,
   -0.08832412,
   -0.08743511,
   -0.08654206,
   -0.08564565,
   -0.08474522,
   -0.08384226,
   -0.08293643,
   -0.08202657,
   -0.08111421,
   -0.08019858,
   -0.0792793,
   -0.07835779,
   -0.07743297,
   -0.07650497,
   -0.0755741,
   -0.07463988,
   -0.07370317,
   -0.07276308,
   -0.07181923,
   -0.07087302,
   -0.06992398,
   -0.06897267,
   -0.06801896,
   -0.06706167,
   -0.0661017,
   -0.06513951,
   -0.06417516,
   -0.06320867,
   -0.06223907,
   -0.06126693,
   -0.06029246,
   -0.05931508,
   -0.05833627,
   -0.05735519,
   -0.05637091,
   -0.05538479,
   -0.05439639,
   -0.05340631,
   -0.05241422,
   -0.0514197,
   -0.05042329,
   -0.04942452,
   -0.04842444,
   -0.04742298,
   -0.04641886,
   -0.04541279,
   -0.04440512,
   -0.04339513,
   -0.04238394,
   -0.04137106,
   -0.04035595,
   -0.03933961,
   -0.0383214,
   -0.03730215,
   -0.03628159,
   -0.03525908,
   -0.0342356,
   -0.03321076,
   -0.03218486,
   -0.03115808,
   -0.03012983,
   -0.02910016,
   -0.02806955,
   -0.02703808,
   -0.02600572,
   -0.02497233,
   -0.02393774,
   -0.02290241,
   -0.02186589,
   -0.02082918,
   -0.0197917,
   -0.01875263,
   -0.01771325,
   -0.01667323,
   -0.01563284,
   -0.01459229,
   -0.01355098,
   -0.01250905,
   -0.01146675,
   -0.01042414,
   -0.009381385,
   -0.008337935,
   -0.007293686,
   -0.006249361,
   -0.005204375,
   -0.004159322,
   -0.00311428,
   -0.002068125,
   -0.001022037,
   2.385654e-05,
   0.001069648,
   0.002115373,
   0.003161131,
   0.004206754,
   0.005252344,
   0.006297591,
   0.007342211,
   0.008386877,
   0.009432005,
   0.01047645,
   0.0115204,
   0.0125639,
   0.01360659,
   0.01464918,
   0.01569098,
   0.01673208,
   0.01777265,
   0.01881215,
   0.01985167,
   0.0208908,
   0.02192905,
   0.02296634,
   0.02400233,
   0.02503761,
   0.02607207,
   0.02710513,
   0.02813741,
   0.02916862,
   0.03019845,
   0.03122743,
   0.03225504,
   0.03328163,
   0.03430681,
   0.03533044,
   0.0363531,
   0.03737412,
   0.03839307,
   0.03941042,
   0.04042619,
   0.0414405,
   0.04245336,
   0.04346449,
   0.04447403,
   0.04548171,
   0.04648723,
   0.04749156,
   0.04849373,
   0.04949349,
   0.05049165,
   0.05148783,
   0.05248247,
   0.05347498,
   0.05446506,
   0.05545319,
   0.05643856,
   0.0574219,
   0.05840348,
   0.05938236,
   0.06035888,
   0.0613332,
   0.06230512,
   0.0632748,
   0.06424152,
   0.06520566,
   0.06616773,
   0.06712639,
   0.06808299,
   0.06903735,
   0.06998856,
   0.07093721,
   0.07188279,
   0.07282554,
   0.07376509,
   0.07470126,
   0.07563487,
   0.0765656,
   0.07749334,
   0.07841854,
   0.07934013,
   0.0802584,
   0.08117363,
   0.08208604,
   0.08299566,
   0.08390141,
   0.08480272,
   0.08570175,
   0.0865975,
   0.08748987,
   0.08837974,
   0.08926527,
   0.09014745,
   0.0910254,
   0.09189972,
   0.0927709,
   0.09363812,
   0.09450171,
   0.09536141,
   0.09621728,
   0.09706953,
   0.09791832,
   0.09876313,
   0.09960422,
   0.1004405,
   0.1012729,
   0.102102,
   0.1029264,
   0.1037485,
   0.1045661,
   0.1053786,
   0.1061867,
   0.1069902,
   0.10779,
   0.1085862,
   0.1093774,
   0.1101635,
   0.1109453,
   0.1117231,
   0.1124981,
   0.1132683,
   0.1140328,
   0.1147926,
   0.1155479,
   0.1163001,
   0.1170472,
   0.1177895,
   0.118527,
   0.119259,
   0.1199878,
   0.1207126,
   0.1214312,
   0.1221445,
   0.1228527,
   0.1235565,
   0.1242568,
   0.1249514,
   0.1256405,
   0.1263248,
   0.1270035,
   0.1276785,
   0.1283484,
   0.1290123,
   0.1296711,
   0.1303247,
   0.130974,
   0.1316181,
   0.1322565,
   0.1328907,
   0.1335191,
   0.1341418,
   0.1347598,
   0.1353714,
   0.1359781,
   0.1365794,
   0.1371748,
   0.1377658,
   0.1383505,
   0.1389299,
   0.1395046,
   0.140073,
   0.1406363,
   0.1411942,
   0.1417457,
   0.1422924,
   0.1428331,
   0.1433684,
   0.1438985,
   0.1444223,
   0.1449412,
   0.1454542,
   0.1459607,
   0.1464623,
   0.1469574,
   0.1474464,
   0.1479298,
   0.1484069,
   0.1488787,
   0.1493444,
   0.1498043,
   0.1502594,
   0.1507076,
   0.1511496,
   0.1515863,
   0.1520161,
   0.1524407,
   0.1528593,
   0.1532713,
   0.1536779,
   0.1540776,
   0.1544724,
   0.1548616,
   0.1552434,
   0.1556192,
   0.1559887,
   0.1563518,
   0.1567095,
   0.1570603,
   0.1574049,
   0.1577435,
   0.1580751,
   0.1584021,
   0.1587225,
   0.1590355,
   0.1593429,
   0.1596435,
   0.1599385,
   0.1602274,
   0.1605093,
   0.1607856,
   0.1610549,
   0.1613182,
   0.161576,
   0.1618262,
   0.1620699,
   0.1623075,
   0.1625378,
   0.1627632,
   0.1629817,
   0.1631928,
   0.1633984,
   0.1635967,
   0.1637895,
   0.1639761,
   0.164155,
   0.164328,
   0.1644945,
   0.1646544,
   0.1648083,
   0.1649556,
   0.1650967,
   0.1652309,
   0.1653583,
   0.1654805,
   0.1655951,
   0.1657027,
   0.1658045,
   0.1658985,
   0.165987,
   0.166069,
   0.1661436,
   0.1662127,
   0.1662741,
   0.1663293,
   0.1663789,
   0.1664207,
   0.1664562,
   0.1664854,
   0.1665076,
   0.1665241,
   0.1665336,
   0.1665367,
   0.1665335,
   0.1665228,
   0.1665071,
   0.1664843,
   0.1664538,
   0.1664174,
   0.1663736,
   0.1663241,
   0.1662683,
   0.1662046,
   0.1661351,
   0.1660586,
   0.165976,
   0.165888,
   0.1657924,
   0.1656899,
   0.1655814,
   0.1654655,
   0.1653442,
   0.1652164,
   0.1650812,
   0.1649403,
   0.1647922,
   0.1646389,
   0.1644792,
   0.1643116,
   0.1641381,
   0.1639577,
   0.1637705,
   0.1635777,
   0.1633778,
   0.1631714,
   0.1629586,
   0.1627391,
   0.1625148,
   0.1622834,
   0.1620445,
   0.1618003,
   0.1615487,
   0.1612915,
   0.1610281,
   0.1607576,
   0.1604817,
   0.1601986,
   0.15991,
   0.1596159,
   0.159314,
   0.159006,
   0.1586919,
   0.1583708,
   0.1580445,
   0.1577112,
   0.1573712,
   0.1570258,
   0.1566733,
   0.1563162,
   0.155953,
   0.1555821,
   0.1552058,
   0.1548229,
   0.1544342,
   0.1540399,
   0.1536388,
   0.1532321,
   0.152819,
   0.1524003,
   0.1519767,
   0.1515459,
   0.1511089,
   0.1506664,
   0.1502166,
   0.1497622,
   0.1493018,
   0.1488343,
   0.1483619,
   0.1478829,
   0.1473986,
   0.1469091,
   0.1464124,
   0.145911,
   0.1454039,
   0.1448902,
   0.1443713,
   0.1438463,
   0.1433164,
   0.1427809,
   0.1422394,
   0.141693,
   0.1411403,
   0.1405819,
   0.1400194,
   0.1394503,
   0.1388754,
   0.1382951,
   0.1377083,
   0.1371175,
   0.1365209,
   0.1359183,
   0.135311,
   0.1346972,
   0.1340796,
   0.1334571,
   0.1328284,
   0.1321946,
   0.1315553,
   0.1309108,
   0.1302618,
   0.129607,
   0.1289475,
   0.1282829,
   0.1276128,
   0.1269391,
   0.1262597,
   0.1255748,
   0.1248853,
   0.1241899,
   0.1234903,
   0.1227855,
   0.1220752,
   0.1213613,
   0.120642,
   0.1199183,
   0.11919,
   0.118456,
   0.1177182,
   0.1169761,
   0.1162289,
   0.115477,
   0.11472,
   0.1139588,
   0.113194,
   0.1124238,
   0.1116501,
   0.1108717,
   0.1100882,
   0.1093021,
   0.1085111,
   0.1077155,
   0.1069155,
   0.1061106,
   0.1053021,
   0.104489,
   0.1036713,
   0.1028503,
   0.102025,
   0.1011961,
   0.100363,
   0.09952544,
   0.09868447,
   0.09783986,
   0.09699116,
   0.09613878,
   0.0952815,
   0.09442118,
   0.09355774,
   0.09268952,
   0.09181874,
   0.09094377,
   0.09006522,
   0.08918439,
   0.08829917,
   0.08741006,
   0.08651763,
   0.08562195,
   0.08472339,
   0.08382062,
   0.08291394,
   0.08200433,
   0.08109132,
   0.08017575,
   0.07925719,
   0.07833493,
   0.07740977,
   0.07648166,
   0.07555095,
   0.07461743,
   0.07367998,
   0.07274008,
   0.07179733,
   0.07085109,
   0.06990289,
   0.06895195,
   0.06799801,
   0.06704204,
   0.06608276,
   0.06512136,
   0.0641575,
   0.06319079,
   0.06222202,
   0.0612502,
   0.06027605,
   0.05929976,
   0.05832031,
   0.05733849,
   0.05635467,
   0.05536847,
   0.05438056,
   0.05339036,
   0.05239697,
   0.05140161,
   0.05040421,
   0.0494057,
   0.0484053,
   0.04740213,
   0.0463976,
   0.04539112,
   0.04438306,
   0.04337333,
   0.04236176,
   0.04134873,
   0.04033384,
   0.03931795,
   0.03830089,
   0.03728184,
   0.03626155,
   0.03523988,
   0.03421636,
   0.03319245,
   0.03216721,
   0.03114006,
   0.03011248,
   0.02908359,
   0.02805368,
   0.02702293,
   0.02599071,
   0.02495729,
   0.02392271,
   0.02288746,
   0.02185151,
   0.02081434,
   0.01977633,
   0.01873786,
   0.01769863,
   0.01665906,
   0.01561912,
   0.01457808,
   0.01353687,
   0.01249519,
   0.01145334,
   0.01041115,
   0.00936825,
   0.008325089,
   0.007281554,
   0.006237775,
   0.005193871,
   0.004149334,
   0.003104475,
   0.002059582,
   0.00101451,
   -3.052667e-05,
   -0.001075568,
   -0.002120923,
   -0.003166201,
   -0.004211542,
   -0.005256589,
   -0.00630146,
   -0.007346706,
   -0.008391574,
   -0.009435858,
   -0.01047989,
   -0.01152352,
   -0.0125668,
   -0.01361002,
   -0.01465269,
   -0.01569474,
   -0.01673618,
   -0.01777703,
   -0.01881773,
   -0.01985749,
   -0.02089644,
   -0.02193435,
   -0.0229712,
   -0.02400791,
   -0.02504355,
   -0.02607807,
   -0.02711186,
   -0.02814422,
   -0.02917548,
   -0.03020576,
   -0.03123475,
   -0.0322625,
   -0.03328884,
   -0.03431395,
   -0.03533731,
   -0.03635904,
   -0.03737914,
   -0.03839815,
   -0.03941528,
   -0.04043075,
   -0.04144482,
   -0.04245736,
   -0.04346854,
   -0.04447791,
   -0.04548584,
   -0.04649208,
   -0.0474959,
   -0.04849796,
   -0.04949831,
   -0.0504962,
   -0.05149204,
   -0.05248588,
   -0.05347776,
   -0.05446773,
   -0.05545512,
   -0.05644086,
   -0.05742452,
   -0.05840525,
   -0.05938435,
   -0.06036137,
   -0.06133576,
   -0.06230773,
   -0.06327669,
   -0.06424355,
   -0.06520748,
   -0.06616852,
   -0.06712735,
   -0.06808334,
   -0.06903665,
   -0.06998764,
   -0.07093571,
   -0.07188107,
   -0.07282327,
   -0.07376235,
   -0.07469945,
   -0.0756331,
   -0.07656352,
   -0.07749172,
   -0.07841643,
   -0.07933848,
   -0.08025755,
   -0.0811728,
   -0.08208464,
   -0.08299258,
   -0.08389795,
   -0.08480064,
   -0.08569964,
   -0.08659528,
   -0.08748687,
   -0.08837522,
   -0.08926077,
   -0.09014278,
   -0.09102069,
   -0.09189486};
   TGraph *graph = new TGraph(1001,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111","Graph",1001,0,0.3885702);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->SetMinimum(-0.1998974);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->SetMaximum(0.1998488);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2111111);
   
   graph->Draw("pc");
   
   TH1D *h_sub__2 = new TH1D("h_sub__2","",12,0,0.3535993);
   h_sub__2->SetBinContent(1,-0.1075925);
   h_sub__2->SetBinContent(2,-0.1855592);
   h_sub__2->SetBinContent(3,-0.1615547);
   h_sub__2->SetBinContent(4,-0.09676298);
   h_sub__2->SetBinContent(5,-0.01590838);
   h_sub__2->SetBinContent(6,0.07520716);
   h_sub__2->SetBinContent(7,0.1247232);
   h_sub__2->SetBinContent(8,0.1176524);
   h_sub__2->SetBinContent(9,0.1327429);
   h_sub__2->SetBinContent(10,0.07580556);
   h_sub__2->SetBinContent(11,0.005947339);
   h_sub__2->SetBinContent(12,-0.04334967);
   h_sub__2->SetBinError(1,0.0202682);
   h_sub__2->SetBinError(2,0.01994259);
   h_sub__2->SetBinError(3,0.02001763);
   h_sub__2->SetBinError(4,0.01992051);
   h_sub__2->SetBinError(5,0.01996113);
   h_sub__2->SetBinError(6,0.01971356);
   h_sub__2->SetBinError(7,0.01972765);
   h_sub__2->SetBinError(8,0.01999126);
   h_sub__2->SetBinError(9,0.01980976);
   h_sub__2->SetBinError(10,0.01966647);
   h_sub__2->SetBinError(11,0.02023607);
   h_sub__2->SetBinError(12,0.02001658);
   h_sub__2->SetMinimum(-0.4);
   h_sub__2->SetMaximum(0.4);
   h_sub__2->SetEntries(0.07864883);
   h_sub__2->SetDirectory(0);
   h_sub__2->SetStats(0);
   h_sub__2->SetMarkerStyle(20);
   h_sub__2->GetXaxis()->SetTitle("(#it{t}-#it{t}_{0})mod(2#pi/#Delta#it{m_{s}}) [ps]");
   h_sub__2->GetXaxis()->SetNdivisions(507);
   h_sub__2->GetXaxis()->SetLabelFont(132);
   h_sub__2->GetXaxis()->SetLabelOffset(0.01);
   h_sub__2->GetXaxis()->SetLabelSize(0.06);
   h_sub__2->GetXaxis()->SetTitleSize(0.06);
   h_sub__2->GetXaxis()->SetTitleOffset(1.2);
   h_sub__2->GetXaxis()->SetTitleFont(132);
   h_sub__2->GetYaxis()->SetTitle("Asymmetry");
   h_sub__2->GetYaxis()->SetLabelFont(132);
   h_sub__2->GetYaxis()->SetLabelOffset(0.01);
   h_sub__2->GetYaxis()->SetLabelSize(0.06);
   h_sub__2->GetYaxis()->SetTitleSize(0.06);
   h_sub__2->GetYaxis()->SetTitleOffset(1.5);
   h_sub__2->GetYaxis()->SetTitleFont(132);
   h_sub__2->GetZaxis()->SetLabelFont(42);
   h_sub__2->GetZaxis()->SetLabelSize(0.035);
   h_sub__2->GetZaxis()->SetTitleSize(0.035);
   h_sub__2->GetZaxis()->SetTitleFont(42);
   h_sub__2->Draw("PE1same");
   
   TPaveText *pt = new TPaveText(0.299167,0.7875,0.415833,0.88125,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cACPBs->Modified();
   cACPBs->cd();
   cACPBs->SetSelected(cACPBs);
}


==> figs/Fig4a.C <==
void massKPI()
{
//=========Macro generated from canvas: c_mass_KPI_tot_tot/c_mass_KPI_tot_tot
//=========  (Thu May 10 12:30:47 2018) by ROOT version6.10/08
   TCanvas *c_mass_KPI_tot_tot = new TCanvas("c_mass_KPI_tot_tot", "c_mass_KPI_tot_tot",0,0,700,731);
   c_mass_KPI_tot_tot->SetHighLightColor(2);
   c_mass_KPI_tot_tot->Range(4.771429,-1856.616,5.914286,10520.82);
   c_mass_KPI_tot_tot->SetFillColor(0);
   c_mass_KPI_tot_tot->SetBorderMode(0);
   c_mass_KPI_tot_tot->SetBorderSize(0);
   c_mass_KPI_tot_tot->SetLeftMargin(0.2);
   c_mass_KPI_tot_tot->SetBottomMargin(0.15);
   c_mass_KPI_tot_tot->SetFrameBorderMode(0);
   c_mass_KPI_tot_tot->SetFrameBorderMode(0);
   
   TH1D *frame_615f050__1 = new TH1D("frame_615f050__1","",160,5,5.8);
   frame_615f050__1->SetBinContent(1,9283.078);
   frame_615f050__1->SetMaximum(9283.078);
   frame_615f050__1->SetEntries(1);
   frame_615f050__1->SetDirectory(0);
   frame_615f050__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_615f050__1->SetLineColor(ci);
   frame_615f050__1->GetXaxis()->SetTitle("#it{m_{K^{ +}#pi^{ #minus}}} [GeV/#it{c}^{2}]");
   frame_615f050__1->GetXaxis()->SetNdivisions(404);
   frame_615f050__1->GetXaxis()->SetLabelFont(132);
   frame_615f050__1->GetXaxis()->SetLabelOffset(0.01);
   frame_615f050__1->GetXaxis()->SetLabelSize(0.06);
   frame_615f050__1->GetXaxis()->SetTitleSize(0.06);
   frame_615f050__1->GetXaxis()->SetTickLength(0.05);
   frame_615f050__1->GetXaxis()->SetTitleOffset(1.1);
   frame_615f050__1->GetXaxis()->SetTitleFont(132);
   frame_615f050__1->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{ 2} )");
   frame_615f050__1->GetYaxis()->SetNdivisions(506);
   frame_615f050__1->GetYaxis()->SetLabelFont(132);
   frame_615f050__1->GetYaxis()->SetLabelOffset(0.01);
   frame_615f050__1->GetYaxis()->SetLabelSize(0.06);
   frame_615f050__1->GetYaxis()->SetTitleSize(0.06);
   frame_615f050__1->GetYaxis()->SetTickLength(0.05);
   frame_615f050__1->GetYaxis()->SetTitleOffset(1.7);
   frame_615f050__1->GetYaxis()->SetTitleFont(132);
   frame_615f050__1->GetZaxis()->SetLabelFont(42);
   frame_615f050__1->GetZaxis()->SetLabelSize(0.035);
   frame_615f050__1->GetZaxis()->SetTitleSize(0.035);
   frame_615f050__1->GetZaxis()->SetTitleFont(42);
   frame_615f050__1->Draw("FUNC");
   
   Double_t data_fx3001[160] = {
   5.0025,
   5.0075,
   5.0125,
   5.0175,
   5.0225,
   5.0275,
   5.0325,
   5.0375,
   5.0425,
   5.0475,
   5.0525,
   5.0575,
   5.0625,
   5.0675,
   5.0725,
   5.0775,
   5.0825,
   5.0875,
   5.0925,
   5.0975,
   5.1025,
   5.1075,
   5.1125,
   5.1175,
   5.1225,
   5.1275,
   5.1325,
   5.1375,
   5.1425,
   5.1475,
   5.1525,
   5.1575,
   5.1625,
   5.1675,
   5.1725,
   5.1775,
   5.1825,
   5.1875,
   5.1925,
   5.1975,
   5.2025,
   5.2075,
   5.2125,
   5.2175,
   5.2225,
   5.2275,
   5.2325,
   5.2375,
   5.2425,
   5.2475,
   5.2525,
   5.2575,
   5.2625,
   5.2675,
   5.2725,
   5.2775,
   5.2825,
   5.2875,
   5.2925,
   5.2975,
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775,
   5.4825,
   5.4875,
   5.4925,
   5.4975,
   5.5025,
   5.5075,
   5.5125,
   5.5175,
   5.5225,
   5.5275,
   5.5325,
   5.5375,
   5.5425,
   5.5475,
   5.5525,
   5.5575,
   5.5625,
   5.5675,
   5.5725,
   5.5775,
   5.5825,
   5.5875,
   5.5925,
   5.5975,
   5.6025,
   5.6075,
   5.6125,
   5.6175,
   5.6225,
   5.6275,
   5.6325,
   5.6375,
   5.6425,
   5.6475,
   5.6525,
   5.6575,
   5.6625,
   5.6675,
   5.6725,
   5.6775,
   5.6825,
   5.6875,
   5.6925,
   5.6975,
   5.7025,
   5.7075,
   5.7125,
   5.7175,
   5.7225,
   5.7275,
   5.7325,
   5.7375,
   5.7425,
   5.7475,
   5.7525,
   5.7575,
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975};
   Double_t data_fy3001[160] = {
   932,
   971,
   893,
   965,
   989,
   941,
   962,
   1052,
   1016,
   1012,
   942,
   985,
   1026,
   1016,
   993,
   982,
   1011,
   990,
   956,
   944,
   954,
   889,
   909,
   873,
   855,
   816,
   758,
   710,
   625,
   621,
   555,
   453,
   453,
   432,
   370,
   403,
   419,
   391,
   399,
   411,
   372,
   441,
   458,
   497,
   579,
   634,
   800,
   1059,
   1392,
   2006,
   2554,
   3696,
   4731,
   6060,
   7239,
   8351,
   8747,
   8479,
   8242,
   7158,
   5950,
   4686,
   3582,
   2452,
   1766,
   1338,
   1059,
   817,
   751,
   694,
   746,
   755,
   812,
   820,
   766,
   772,
   710,
   625,
   493,
   409,
   330,
   255,
   221,
   159,
   124,
   145,
   116,
   130,
   118,
   109,
   117,
   109,
   118,
   122,
   100,
   98,
   99,
   106,
   111,
   96,
   94,
   85,
   115,
   86,
   93,
   92,
   78,
   97,
   90,
   101,
   90,
   100,
   95,
   79,
   76,
   95,
   93,
   98,
   91,
   91,
   80,
   95,
   81,
   72,
   72,
   59,
   79,
   63,
   82,
   74,
   73,
   70,
   72,
   68,
   58,
   74,
   70,
   60,
   77,
   82,
   75,
   81,
   77,
   72,
   76,
   64,
   68,
   59,
   72,
   79,
   76,
   68,
   81,
   71,
   79,
   59,
   72,
   65,
   93,
   72};
   Double_t data_felx3001[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3001[160] = {
   30.03277,
   30.66488,
   29.38729,
   30.56847,
   30.95234,
   30.1798,
   30.52015,
   31.9384,
   31.37868,
   31.31588,
   30.19609,
   30.88869,
   31.53514,
   31.37868,
   31.01587,
   30.84087,
   31.30016,
   30.96824,
   30.42329,
   30.22865,
   30.39094,
   29.3203,
   29.65377,
   29.0508,
   28.74466,
   28.07009,
   27.03634,
   26.15052,
   24.505,
   24.42489,
   23.06374,
   20.78967,
   20.78967,
   20.29062,
   18.74188,
   19.58109,
   19.9756,
   19.28004,
   19.48124,
   19.7793,
   18.79378,
   20.50595,
   20.90677,
   21.7991,
   23.56761,
   24.68432,
   27.78869,
   32.04612,
   36.81287,
   44.29118,
   50.03959,
   60.29679,
   68.28408,
   77.34761,
   84.58378,
   90.88517,
   93.02673,
   91.58284,
   90.28684,
   84.10644,
   76.63786,
   67.95619,
   59.3519,
   49.0202,
   41.52678,
   36.0821,
   32.04612,
   28.08758,
   26.90894,
   25.84862,
   26.81758,
   26.98181,
   28,
   28.14001,
   27.18122,
   27.28939,
   26.15052,
   24.505,
   21.70923,
   19.72993,
   17.67278,
   15.47655,
   14.37447,
   12.11943,
   10.64675,
   11.55197,
   10.28193,
   10.91271,
   10.37428,
   9.952272,
   10.3282,
   9.952272,
   10.37428,
   10.55667,
   9.983255,
   9.882579,
   9.933044,
   9.807764,
   10.04751,
   9.780867,
   9.678086,
   9.201374,
   10.23546,
   9.255555,
   9.626284,
   9.574201,
   8.812788,
   9.831854,
   9.469177,
   9.562306,
   9.469177,
   9.983255,
   9.729612,
   8.869343,
   8.698576,
   9.729612,
   9.626284,
   9.882579,
   9.521834,
   9.521834,
   8.925539,
   9.729612,
   8.981384,
   8.465529,
   8.465529,
   7.659312,
   8.869343,
   7.916129,
   9.036884,
   8.582844,
   8.524388,
   8.346566,
   8.465529,
   8.225883,
   7.593751,
   8.582844,
   8.346566,
   7.724317,
   8.755868,
   9.036884,
   8.640903,
   8.981384,
   8.755868,
   8.465529,
   8.698576,
   7.979042,
   8.225883,
   7.659312,
   8.465529,
   8.869343,
   8.698576,
   8.225883,
   8.981384,
   8.406258,
   8.869343,
   7.659312,
   8.465529,
   8.041463,
   9.626284,
   8.465529};
   Double_t data_fehx3001[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3001[160] = {
   31.03277,
   31.66488,
   30.38729,
   31.56847,
   31.95234,
   31.1798,
   31.52015,
   32.9384,
   32.37868,
   32.31588,
   31.19609,
   31.88869,
   32.53514,
   32.37868,
   32.01587,
   31.84087,
   32.30016,
   31.96824,
   31.42329,
   31.22865,
   31.39094,
   30.3203,
   30.65377,
   30.0508,
   29.74466,
   29.07009,
   28.03634,
   27.15052,
   25.505,
   25.42489,
   24.06374,
   21.78967,
   21.78967,
   21.29062,
   19.74188,
   20.58109,
   20.9756,
   20.28004,
   20.48124,
   20.7793,
   19.79378,
   21.50595,
   21.90677,
   22.7991,
   24.56761,
   25.68432,
   28.78869,
   33.04612,
   37.81287,
   45.29118,
   51.03959,
   61.29679,
   69.28408,
   78.34761,
   85.58378,
   91.88517,
   94.02673,
   92.58284,
   91.28684,
   85.10644,
   77.63786,
   68.95619,
   60.3519,
   50.0202,
   42.52678,
   37.0821,
   33.04612,
   29.08758,
   27.90894,
   26.84862,
   27.81758,
   27.98181,
   29,
   29.14001,
   28.18122,
   28.28939,
   27.15052,
   25.505,
   22.70923,
   20.72993,
   18.67278,
   16.47655,
   15.37447,
   13.11943,
   11.64675,
   12.55197,
   11.28193,
   11.91271,
   11.37428,
   10.95227,
   11.3282,
   10.95227,
   11.37428,
   11.55667,
   11.03336,
   10.93319,
   10.9834,
   10.80776,
   11.04751,
   10.83201,
   10.72977,
   10.25573,
   11.23546,
   10.30959,
   10.67824,
   10.62644,
   9.869531,
   10.88273,
   10.522,
   10.56231,
   10.522,
   11.03336,
   10.78102,
   9.925725,
   9.756061,
   10.78102,
   10.67824,
   10.93319,
   10.57436,
   10.57436,
   9.981567,
   10.78102,
   10.03706,
   9.524592,
   9.524592,
   8.724565,
   9.925725,
   8.979274,
   10.09222,
   9.641101,
   9.583044,
   9.406468,
   9.524592,
   9.28666,
   8.659564,
   9.641101,
   9.406468,
   8.789023,
   9.812979,
   10.09222,
   9.698771,
   10.03706,
   9.812979,
   9.524592,
   9.756061,
   9.041691,
   9.28666,
   8.724565,
   9.524592,
   9.925725,
   9.756061,
   9.28666,
   10.03706,
   9.465736,
   9.925725,
   8.724565,
   9.524592,
   9.103628,
   10.67824,
   9.524592};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(160,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__mass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_data13001300130013001 = new TH1F("Graph_Graph_Graph_Graph_Graph_data13001300130013001","Histogram of data_plot__mass",160,4.92,5.88);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->SetMaximum(9720.089);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data13001300130013001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_data13001300130013001);
   
   grae->Draw("p");
   
   Double_t total_fx1[195] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.265,
   5.27,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.28375,
   5.285,
   5.28625,
   5.2875,
   5.28875,
   5.29,
   5.29125,
   5.2925,
   5.29375,
   5.295,
   5.2975,
   5.3,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t total_fy1[195] = {
   0,
   936.0404,
   936.0404,
   940.3719,
   945.5023,
   951.3306,
   957.7109,
   964.4489,
   971.3235,
   978.1078,
   984.5848,
   990.5535,
   995.8288,
   1000.235,
   1003.597,
   1005.733,
   1006.442,
   1005.496,
   1002.631,
   997.5379,
   989.8444,
   979.1051,
   964.7886,
   946.278,
   922.8987,
   893.9925,
   859.0526,
   817.9164,
   770.9816,
   719.3764,
   665.0024,
   610.3852,
   558.3306,
   511.4652,
   471.7936,
   440.4118,
   417.459,
   402.2988,
   393.8502,
   390.9555,
   392.6962,
   398.6203,
   408.8986,
   424.4677,
   447.2555,
   480.6276,
   530.2522,
   605.6154,
   722.3025,
   803.3569,
   904.7169,
   1031.136,
   1188.016,
   1381.241,
   1616.906,
   1900.89,
   2238.309,
   2632.833,
   3085.94,
   3596.15,
   4158.332,
   4763.187,
   5396.982,
   6675.164,
   7272.613,
   7549.497,
   7807.323,
   8042.788,
   8252.729,
   8434.21,
   8584.602,
   8701.677,
   8783.684,
   8829.419,
   8838.273,
   8810.253,
   8745.964,
   8646.575,
   8513.755,
   8349.596,
   8156.536,
   7937.274,
   7694.708,
   7151.864,
   6552.89,
   5283.774,
   4657.437,
   4060.649,
   3506.664,
   3004.617,
   2559.692,
   2173.565,
   1845.043,
   1570.798,
   1346.095,
   1165.461,
   1023.226,
   913.9292,
   832.5643,
   774.7034,
   714.6484,
   708.5638,
   735.7007,
   776.5109,
   811.5826,
   823.4402,
   800.8663,
   742.826,
   657.4913,
   557.6067,
   456.3425,
   364.3745,
   288.1587,
   229.7078,
   187.6371,
   158.7499,
   139.4526,
   126.6319,
   117.9819,
   111.9669,
   107.6299,
   104.3901,
   101.8902,
   99.90166,
   98.27201,
   96.89667,
   95.7035,
   94.64312,
   93.68211,
   92.79806,
   91.97592,
   91.20548,
   90.47959,
   89.79305,
   89.14188,
   88.52292,
   87.93352,
   87.37144,
   86.83468,
   86.32149,
   85.83024,
   85.35949,
   84.90786,
   84.47409,
   84.05698,
   83.65543,
   83.26837,
   82.89481,
   82.53379,
   82.18445,
   81.84593,
   81.51746,
   81.19831,
   80.88779,
   80.58528,
   80.29017,
   80.00194,
   79.72007,
   79.4441,
   79.17361,
   78.90821,
   78.64754,
   78.39126,
   78.13908,
   77.89072,
   77.64594,
   77.40449,
   77.16616,
   76.93078,
   76.69815,
   76.46812,
   76.24054,
   76.01528,
   75.79221,
   75.57123,
   75.35223,
   75.13512,
   74.91982,
   74.70623,
   74.4943,
   74.28395,
   74.07513,
   73.86778,
   73.66185,
   73.45729,
   73.25408,
   73.05216,
   72.85153,
   72.65215,
   72.45402,
   72.25712,
   72.06145,
   72.06145,
   72.06145,
   0};
   TGraph *graph = new TGraph(195,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_kpi");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_total11111 = new TH1F("Graph_Graph_Graph_Graph_Graph_total11111","Projection of pdf_kpi",195,4.914,5.886);
   Graph_Graph_Graph_Graph_Graph_total11111->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_total11111->SetMaximum(9722.101);
   Graph_Graph_Graph_Graph_Graph_total11111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_total11111->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_total11111->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_total11111->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_total11111->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total11111->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total11111->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_total11111->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_total11111->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total11111->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total11111->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_total11111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_total11111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total11111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total11111->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_total11111);
   
   graph->Draw("l");
   
   Double_t bskpi_fx2[192] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.1575,
   5.16,
   5.1625,
   5.165,
   5.1675,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.245,
   5.25,
   5.255,
   5.26,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.345,
   5.3475,
   5.35,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.3825,
   5.385,
   5.3875,
   5.39,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t bskpi_fy2[192] = {
   0,
   904.7944,
   904.7944,
   908.2204,
   912.4051,
   917.2453,
   922.5924,
   928.2493,
   933.9916,
   939.5894,
   944.8219,
   949.4843,
   953.387,
   956.35,
   958.1935,
   958.7291,
   957.75,
   955.0223,
   950.2752,
   943.1899,
   933.3863,
   920.4093,
   903.7164,
   882.6789,
   856.6088,
   824.833,
   786.828,
   742.4127,
   691.9633,
   636.5843,
   578.1498,
   519.1532,
   462.3626,
   410.358,
   386.7927,
   365.0849,
   345.3302,
   327.5609,
   311.7494,
   297.8157,
   275.0553,
   257.9658,
   245.0419,
   234.8488,
   226.1755,
   218.0888,
   209.9263,
   201.2692,
   191.9204,
   181.893,
   171.3986,
   160.8168,
   150.64,
   141.3936,
   133.5553,
   127.4958,
   123.4625,
   121.6074,
   122.0456,
   124.9142,
   130.4018,
   138.7282,
   150.0725,
   164.4687,
   181.7051,
   201.2764,
   222.4306,
   244.3406,
   266.4014,
   288.6187,
   311.9977,
   338.7722,
   354.4393,
   372.2453,
   392.644,
   416.0223,
   442.6412,
   472.5746,
   505.6515,
   541.4089,
   617.5068,
   655.3298,
   690.8795,
   722.3471,
   747.891,
   757.8953,
   765.7949,
   771.4256,
   774.6553,
   775.3887,
   773.5716,
   769.1926,
   762.2832,
   752.9154,
   741.1979,
   727.2711,
   711.3015,
   673.9974,
   630.9419,
   583.9059,
   534.6631,
   436.1074,
   389.5668,
   346.2557,
   306.8561,
   271.7571,
   241.0846,
   214.7451,
   192.4783,
   173.9106,
   158.6053,
   146.1046,
   135.9619,
   127.7649,
   115.7995,
   107.9183,
   102.5974,
   98.88943,
   96.22132,
   94.24249,
   92.73007,
   91.53643,
   90.56124,
   89.73609,
   89.01482,
   88.36687,
   87.77234,
   87.21842,
   86.69685,
   86.20225,
   85.73097,
   85.28044,
   84.84873,
   84.43433,
   84.03599,
   83.65265,
   83.28334,
   82.92721,
   82.58347,
   82.25135,
   81.93017,
   81.61922,
   81.31785,
   81.02542,
   80.74134,
   80.465,
   80.19584,
   79.93333,
   79.67696,
   79.42624,
   79.18074,
   78.94004,
   78.70373,
   78.47147,
   78.24292,
   78.01778,
   77.79576,
   77.57662,
   77.36012,
   77.14606,
   76.93423,
   76.72447,
   76.51661,
   76.31053,
   76.10609,
   75.90318,
   75.70169,
   75.50153,
   75.30263,
   75.1049,
   74.90829,
   74.71273,
   74.51818,
   74.32458,
   74.13189,
   73.94009,
   73.74913,
   73.55899,
   73.36964,
   73.18106,
   72.99323,
   72.80614,
   72.61978,
   72.43414,
   72.24922,
   72.06502,
   71.88156,
   71.69884,
   71.51688,
   71.51688,
   71.51688,
   0};
   graph = new TGraph(192,bskpi_fx2,bskpi_fy2);
   graph->SetName("bskpi");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_bskpi22222 = new TH1F("Graph_Graph_Graph_Graph_Graph_bskpi22222","Projection of pdf_kpi",192,4.914,5.886);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->SetMaximum(1054.602);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_bskpi22222->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bskpi22222->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_bskpi22222);
   
   graph->Draw("lf2");
   
   Double_t cross-feed_fx3[169] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.1575,
   5.16,
   5.1625,
   5.165,
   5.1675,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.245,
   5.25,
   5.255,
   5.26,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t cross-feed_fy3[169] = {
   0,
   903.2661,
   903.2661,
   906.6576,
   910.8066,
   915.6099,
   920.9189,
   926.5362,
   932.2375,
   937.7929,
   942.9814,
   947.5981,
   951.4534,
   954.3672,
   956.1595,
   956.6419,
   955.6075,
   952.8223,
   948.0153,
   940.8676,
   930.999,
   917.954,
   901.1903,
   880.0788,
   853.9313,
   822.0746,
   783.9849,
   739.4808,
   688.9384,
   633.4618,
   574.9248,
   515.8204,
   458.9164,
   406.7924,
   383.165,
   361.3934,
   341.5732,
   323.7365,
   307.8558,
   293.851,
   270.9422,
   253.6955,
   240.605,
   230.235,
   221.3736,
   213.0867,
   204.7107,
   195.8257,
   186.233,
   175.9445,
   165.1695,
   154.286,
   143.7836,
   134.1851,
   125.9643,
   119.4875,
   114.9952,
   112.6306,
   112.4953,
   114.7062,
   119.4218,
   126.8174,
   137.0068,
   149.929,
   165.2343,
   182.2122,
   199.7926,
   216.6339,
   231.2831,
   242.3728,
   248.8142,
   249.953,
   245.6646,
   236.3781,
   223.0223,
   206.8933,
   189.4601,
   172.1416,
   156.1049,
   142.1326,
   130.5853,
   121.4549,
   114.4764,
   109.2551,
   105.374,
   102.4635,
   100.2317,
   98.46641,
   97.02221,
   95.80257,
   94.74427,
   93.80553,
   92.9582,
   92.18276,
   91.46533,
   90.79576,
   90.16649,
   89.57171,
   89.00689,
   88.46843,
   87.95343,
   87.45951,
   86.98474,
   86.52752,
   86.08652,
   85.66063,
   85.24892,
   84.8506,
   84.46498,
   84.09147,
   83.72952,
   83.37866,
   83.03842,
   82.70837,
   82.38809,
   82.07716,
   81.77514,
   81.48162,
   81.19616,
   80.91831,
   80.64763,
   80.38368,
   80.12601,
   79.87421,
   79.62785,
   79.38653,
   79.14986,
   78.91749,
   78.68906,
   78.46425,
   78.24278,
   78.02436,
   77.80874,
   77.59568,
   77.38498,
   77.17644,
   76.96988,
   76.76515,
   76.5621,
   76.36059,
   76.16052,
   75.96178,
   75.76427,
   75.56791,
   75.37264,
   75.17837,
   74.98505,
   74.79264,
   74.60108,
   74.41034,
   74.22038,
   74.03117,
   73.84268,
   73.65489,
   73.46777,
   73.28132,
   73.09552,
   72.91035,
   72.7258,
   72.54188,
   72.35858,
   72.1759,
   71.99387,
   71.81247,
   71.63174,
   71.45169,
   71.45169,
   71.45169,
   0};
   graph = new TGraph(169,cross-feed_fx3,cross-feed_fy3);
   graph->SetName("cross-feed");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_crossmIfeed33333 = new TH1F("Graph_Graph_Graph_Graph_Graph_crossmIfeed33333","Projection of pdf_kpi",169,4.914,5.886);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->SetMaximum(1052.306);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_crossmIfeed33333->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_cross-feed33333);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx4[169] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.1575,
   5.16,
   5.1625,
   5.165,
   5.1675,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.245,
   5.25,
   5.255,
   5.26,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t 3body_fy4[169] = {
   0,
   902.6732,
   902.6732,
   906.0628,
   910.2092,
   915.0089,
   920.3133,
   925.9249,
   931.6192,
   937.1661,
   942.3446,
   946.9497,
   950.7918,
   953.6905,
   955.4658,
   955.9293,
   954.8738,
   952.0653,
   947.2328,
   940.0571,
   930.158,
   917.08,
   900.2805,
   879.1304,
   852.9416,
   821.0407,
   782.9042,
   738.3504,
   687.7557,
   632.2243,
   573.63,
   514.4663,
   457.5007,
   405.3132,
   381.6533,
   359.8486,
   339.9948,
   322.124,
   306.2085,
   292.1682,
   269.1862,
   251.8625,
   238.6903,
   228.2326,
   219.2758,
   210.8834,
   202.3892,
   193.3687,
   183.6175,
   173.1382,
   162.1269,
   150.9414,
   140.0406,
   129.901,
   120.9261,
   113.376,
   107.3355,
   102.7263,
   99.35307,
   96.96374,
   95.30375,
   94.15257,
   93.33953,
   92.74369,
   92.28476,
   91.91183,
   91.5932,
   91.30918,
   91.04734,
   90.79969,
   90.56109,
   90.32821,
   90.09896,
   89.87204,
   89.64666,
   89.42239,
   89.19895,
   88.97622,
   88.75411,
   88.53259,
   88.31163,
   88.09124,
   87.8714,
   87.65211,
   87.43337,
   87.21517,
   86.99752,
   86.78041,
   86.56384,
   86.34781,
   86.13233,
   85.91738,
   85.70296,
   85.48909,
   85.27574,
   85.06293,
   84.85065,
   84.6389,
   84.42767,
   84.21698,
   84.00681,
   83.79716,
   83.58804,
   83.37944,
   83.17136,
   82.9638,
   82.75676,
   82.55023,
   82.34422,
   82.13873,
   81.93374,
   81.72927,
   81.52531,
   81.32186,
   81.11891,
   80.91647,
   80.71454,
   80.51311,
   80.31218,
   80.11176,
   79.91183,
   79.71241,
   79.51348,
   79.31505,
   79.11711,
   78.91967,
   78.72272,
   78.52626,
   78.33029,
   78.13481,
   77.93982,
   77.74532,
   77.5513,
   77.35776,
   77.16471,
   76.97214,
   76.78005,
   76.58844,
   76.39731,
   76.20665,
   76.01647,
   75.82677,
   75.63754,
   75.44878,
   75.26049,
   75.07267,
   74.88532,
   74.69844,
   74.51202,
   74.32607,
   74.14059,
   73.95556,
   73.771,
   73.5869,
   73.40326,
   73.22007,
   73.03735,
   72.85508,
   72.67326,
   72.4919,
   72.31099,
   72.13053,
   71.95053,
   71.77097,
   71.59186,
   71.4132,
   71.4132,
   71.4132,
   0};
   graph = new TGraph(169,3body_fx4,3body_fy4);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_3body44444 = new TH1F("Graph_Graph_Graph_Graph_Graph_3body44444","Projection of pdf_kpi",169,4.914,5.886);
   Graph_Graph_Graph_Graph_Graph_3body44444->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_3body44444->SetMaximum(1051.522);
   Graph_Graph_Graph_Graph_Graph_3body44444->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_3body44444->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_3body44444->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body44444->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_3body44444);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx5[166] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.245,
   5.25,
   5.255,
   5.26,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t bkg_fy5[166] = {
   0,
   106.5137,
   106.5137,
   106.2479,
   105.9828,
   105.7183,
   105.4544,
   105.1913,
   104.9288,
   104.6669,
   104.4057,
   104.1452,
   103.8852,
   103.626,
   103.3674,
   103.1094,
   102.8521,
   102.5954,
   102.3394,
   102.084,
   101.8292,
   101.5751,
   101.3216,
   101.0688,
   100.8166,
   100.565,
   100.314,
   100.0637,
   99.81394,
   99.56484,
   99.31637,
   99.06852,
   98.82129,
   98.57467,
   98.32867,
   98.08328,
   97.83851,
   97.59434,
   97.35079,
   97.10784,
   96.8655,
   96.62377,
   96.38264,
   96.14211,
   95.90218,
   95.66285,
   95.42411,
   95.18597,
   94.94843,
   94.71148,
   94.47512,
   94.23935,
   94.00417,
   93.76957,
   93.53556,
   93.30214,
   93.0693,
   92.83704,
   92.60535,
   92.37425,
   92.14372,
   91.91377,
   91.68439,
   91.45559,
   91.22735,
   90.99969,
   90.77259,
   90.54606,
   90.3201,
   90.0947,
   89.86986,
   89.64558,
   89.42186,
   89.19871,
   88.9761,
   88.75406,
   88.53256,
   88.31162,
   88.09124,
   87.8714,
   87.65211,
   87.43337,
   87.21517,
   86.99752,
   86.78041,
   86.56384,
   86.34781,
   86.13233,
   85.91738,
   85.70296,
   85.48909,
   85.27574,
   85.06293,
   84.85065,
   84.6389,
   84.42767,
   84.21698,
   84.00681,
   83.79716,
   83.58804,
   83.37944,
   83.17136,
   82.9638,
   82.75676,
   82.55023,
   82.34422,
   82.13873,
   81.93374,
   81.72927,
   81.52531,
   81.32186,
   81.11891,
   80.91647,
   80.71454,
   80.51311,
   80.31218,
   80.11176,
   79.91183,
   79.71241,
   79.51348,
   79.31505,
   79.11711,
   78.91967,
   78.72272,
   78.52626,
   78.33029,
   78.13481,
   77.93982,
   77.74532,
   77.5513,
   77.35776,
   77.16471,
   76.97214,
   76.78005,
   76.58844,
   76.39731,
   76.20665,
   76.01647,
   75.82677,
   75.63754,
   75.44878,
   75.26049,
   75.07267,
   74.88532,
   74.69844,
   74.51202,
   74.32607,
   74.14059,
   73.95556,
   73.771,
   73.5869,
   73.40326,
   73.22007,
   73.03735,
   72.85508,
   72.67326,
   72.4919,
   72.31099,
   72.13053,
   71.95053,
   71.77097,
   71.59186,
   71.4132,
   71.4132,
   71.4132,
   0};
   graph = new TGraph(166,bkg_fx5,bkg_fy5);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_bkg55555 = new TH1F("Graph_Graph_Graph_Graph_Graph_bkg55555","Projection of pdf_kpi",166,4.914,5.886);
   Graph_Graph_Graph_Graph_Graph_bkg55555->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_bkg55555->SetMaximum(117.1651);
   Graph_Graph_Graph_Graph_Graph_bkg55555->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_bkg55555->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_bkg55555->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg55555->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_bkg55555);
   
   graph->Draw("lf2");
   
   Double_t final_fx6[195] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.265,
   5.27,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.28375,
   5.285,
   5.28625,
   5.2875,
   5.28875,
   5.29,
   5.29125,
   5.2925,
   5.29375,
   5.295,
   5.2975,
   5.3,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t final_fy6[195] = {
   0,
   936.0404,
   936.0404,
   940.3719,
   945.5023,
   951.3306,
   957.7109,
   964.4489,
   971.3235,
   978.1078,
   984.5848,
   990.5535,
   995.8288,
   1000.235,
   1003.597,
   1005.733,
   1006.442,
   1005.496,
   1002.631,
   997.5379,
   989.8444,
   979.1051,
   964.7886,
   946.278,
   922.8987,
   893.9925,
   859.0526,
   817.9164,
   770.9816,
   719.3764,
   665.0024,
   610.3852,
   558.3306,
   511.4652,
   471.7936,
   440.4118,
   417.459,
   402.2988,
   393.8502,
   390.9555,
   392.6962,
   398.6203,
   408.8986,
   424.4677,
   447.2555,
   480.6276,
   530.2522,
   605.6154,
   722.3025,
   803.3569,
   904.7169,
   1031.136,
   1188.016,
   1381.241,
   1616.906,
   1900.89,
   2238.309,
   2632.833,
   3085.94,
   3596.15,
   4158.332,
   4763.187,
   5396.982,
   6675.164,
   7272.613,
   7549.497,
   7807.323,
   8042.788,
   8252.729,
   8434.21,
   8584.602,
   8701.677,
   8783.684,
   8829.419,
   8838.273,
   8810.253,
   8745.964,
   8646.575,
   8513.755,
   8349.596,
   8156.536,
   7937.274,
   7694.708,
   7151.864,
   6552.89,
   5283.774,
   4657.437,
   4060.649,
   3506.664,
   3004.617,
   2559.692,
   2173.565,
   1845.043,
   1570.798,
   1346.095,
   1165.461,
   1023.226,
   913.9292,
   832.5643,
   774.7034,
   714.6484,
   708.5638,
   735.7007,
   776.5109,
   811.5826,
   823.4402,
   800.8663,
   742.826,
   657.4913,
   557.6067,
   456.3425,
   364.3745,
   288.1587,
   229.7078,
   187.6371,
   158.7499,
   139.4526,
   126.6319,
   117.9819,
   111.9669,
   107.6299,
   104.3901,
   101.8902,
   99.90166,
   98.27201,
   96.89667,
   95.7035,
   94.64312,
   93.68211,
   92.79806,
   91.97592,
   91.20548,
   90.47959,
   89.79305,
   89.14188,
   88.52292,
   87.93352,
   87.37144,
   86.83468,
   86.32149,
   85.83024,
   85.35949,
   84.90786,
   84.47409,
   84.05698,
   83.65543,
   83.26837,
   82.89481,
   82.53379,
   82.18445,
   81.84593,
   81.51746,
   81.19831,
   80.88779,
   80.58528,
   80.29017,
   80.00194,
   79.72007,
   79.4441,
   79.17361,
   78.90821,
   78.64754,
   78.39126,
   78.13908,
   77.89072,
   77.64594,
   77.40449,
   77.16616,
   76.93078,
   76.69815,
   76.46812,
   76.24054,
   76.01528,
   75.79221,
   75.57123,
   75.35223,
   75.13512,
   74.91982,
   74.70623,
   74.4943,
   74.28395,
   74.07513,
   73.86778,
   73.66185,
   73.45729,
   73.25408,
   73.05216,
   72.85153,
   72.65215,
   72.45402,
   72.25712,
   72.06145,
   72.06145,
   72.06145,
   0};
   graph = new TGraph(195,final_fx6,final_fy6);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_kpi");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_final66666 = new TH1F("Graph_Graph_Graph_Graph_Graph_final66666","Projection of pdf_kpi",195,4.914,5.886);
   Graph_Graph_Graph_Graph_Graph_final66666->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_final66666->SetMaximum(9722.101);
   Graph_Graph_Graph_Graph_Graph_final66666->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_final66666->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_final66666->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_final66666->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_final66666->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final66666->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final66666->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_final66666->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_final66666->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final66666->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final66666->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_final66666->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_final66666->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final66666->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final66666->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_final66666);
   
   graph->Draw("l");
   
   Double_t data_fx3002[160] = {
   5.0025,
   5.0075,
   5.0125,
   5.0175,
   5.0225,
   5.0275,
   5.0325,
   5.0375,
   5.0425,
   5.0475,
   5.0525,
   5.0575,
   5.0625,
   5.0675,
   5.0725,
   5.0775,
   5.0825,
   5.0875,
   5.0925,
   5.0975,
   5.1025,
   5.1075,
   5.1125,
   5.1175,
   5.1225,
   5.1275,
   5.1325,
   5.1375,
   5.1425,
   5.1475,
   5.1525,
   5.1575,
   5.1625,
   5.1675,
   5.1725,
   5.1775,
   5.1825,
   5.1875,
   5.1925,
   5.1975,
   5.2025,
   5.2075,
   5.2125,
   5.2175,
   5.2225,
   5.2275,
   5.2325,
   5.2375,
   5.2425,
   5.2475,
   5.2525,
   5.2575,
   5.2625,
   5.2675,
   5.2725,
   5.2775,
   5.2825,
   5.2875,
   5.2925,
   5.2975,
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775,
   5.4825,
   5.4875,
   5.4925,
   5.4975,
   5.5025,
   5.5075,
   5.5125,
   5.5175,
   5.5225,
   5.5275,
   5.5325,
   5.5375,
   5.5425,
   5.5475,
   5.5525,
   5.5575,
   5.5625,
   5.5675,
   5.5725,
   5.5775,
   5.5825,
   5.5875,
   5.5925,
   5.5975,
   5.6025,
   5.6075,
   5.6125,
   5.6175,
   5.6225,
   5.6275,
   5.6325,
   5.6375,
   5.6425,
   5.6475,
   5.6525,
   5.6575,
   5.6625,
   5.6675,
   5.6725,
   5.6775,
   5.6825,
   5.6875,
   5.6925,
   5.6975,
   5.7025,
   5.7075,
   5.7125,
   5.7175,
   5.7225,
   5.7275,
   5.7325,
   5.7375,
   5.7425,
   5.7475,
   5.7525,
   5.7575,
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975};
   Double_t data_fy3002[160] = {
   932,
   971,
   893,
   965,
   989,
   941,
   962,
   1052,
   1016,
   1012,
   942,
   985,
   1026,
   1016,
   993,
   982,
   1011,
   990,
   956,
   944,
   954,
   889,
   909,
   873,
   855,
   816,
   758,
   710,
   625,
   621,
   555,
   453,
   453,
   432,
   370,
   403,
   419,
   391,
   399,
   411,
   372,
   441,
   458,
   497,
   579,
   634,
   800,
   1059,
   1392,
   2006,
   2554,
   3696,
   4731,
   6060,
   7239,
   8351,
   8747,
   8479,
   8242,
   7158,
   5950,
   4686,
   3582,
   2452,
   1766,
   1338,
   1059,
   817,
   751,
   694,
   746,
   755,
   812,
   820,
   766,
   772,
   710,
   625,
   493,
   409,
   330,
   255,
   221,
   159,
   124,
   145,
   116,
   130,
   118,
   109,
   117,
   109,
   118,
   122,
   100,
   98,
   99,
   106,
   111,
   96,
   94,
   85,
   115,
   86,
   93,
   92,
   78,
   97,
   90,
   101,
   90,
   100,
   95,
   79,
   76,
   95,
   93,
   98,
   91,
   91,
   80,
   95,
   81,
   72,
   72,
   59,
   79,
   63,
   82,
   74,
   73,
   70,
   72,
   68,
   58,
   74,
   70,
   60,
   77,
   82,
   75,
   81,
   77,
   72,
   76,
   64,
   68,
   59,
   72,
   79,
   76,
   68,
   81,
   71,
   79,
   59,
   72,
   65,
   93,
   72};
   Double_t data_felx3002[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3002[160] = {
   30.03277,
   30.66488,
   29.38729,
   30.56847,
   30.95234,
   30.1798,
   30.52015,
   31.9384,
   31.37868,
   31.31588,
   30.19609,
   30.88869,
   31.53514,
   31.37868,
   31.01587,
   30.84087,
   31.30016,
   30.96824,
   30.42329,
   30.22865,
   30.39094,
   29.3203,
   29.65377,
   29.0508,
   28.74466,
   28.07009,
   27.03634,
   26.15052,
   24.505,
   24.42489,
   23.06374,
   20.78967,
   20.78967,
   20.29062,
   18.74188,
   19.58109,
   19.9756,
   19.28004,
   19.48124,
   19.7793,
   18.79378,
   20.50595,
   20.90677,
   21.7991,
   23.56761,
   24.68432,
   27.78869,
   32.04612,
   36.81287,
   44.29118,
   50.03959,
   60.29679,
   68.28408,
   77.34761,
   84.58378,
   90.88517,
   93.02673,
   91.58284,
   90.28684,
   84.10644,
   76.63786,
   67.95619,
   59.3519,
   49.0202,
   41.52678,
   36.0821,
   32.04612,
   28.08758,
   26.90894,
   25.84862,
   26.81758,
   26.98181,
   28,
   28.14001,
   27.18122,
   27.28939,
   26.15052,
   24.505,
   21.70923,
   19.72993,
   17.67278,
   15.47655,
   14.37447,
   12.11943,
   10.64675,
   11.55197,
   10.28193,
   10.91271,
   10.37428,
   9.952272,
   10.3282,
   9.952272,
   10.37428,
   10.55667,
   9.983255,
   9.882579,
   9.933044,
   9.807764,
   10.04751,
   9.780867,
   9.678086,
   9.201374,
   10.23546,
   9.255555,
   9.626284,
   9.574201,
   8.812788,
   9.831854,
   9.469177,
   9.562306,
   9.469177,
   9.983255,
   9.729612,
   8.869343,
   8.698576,
   9.729612,
   9.626284,
   9.882579,
   9.521834,
   9.521834,
   8.925539,
   9.729612,
   8.981384,
   8.465529,
   8.465529,
   7.659312,
   8.869343,
   7.916129,
   9.036884,
   8.582844,
   8.524388,
   8.346566,
   8.465529,
   8.225883,
   7.593751,
   8.582844,
   8.346566,
   7.724317,
   8.755868,
   9.036884,
   8.640903,
   8.981384,
   8.755868,
   8.465529,
   8.698576,
   7.979042,
   8.225883,
   7.659312,
   8.465529,
   8.869343,
   8.698576,
   8.225883,
   8.981384,
   8.406258,
   8.869343,
   7.659312,
   8.465529,
   8.041463,
   9.626284,
   8.465529};
   Double_t data_fehx3002[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3002[160] = {
   31.03277,
   31.66488,
   30.38729,
   31.56847,
   31.95234,
   31.1798,
   31.52015,
   32.9384,
   32.37868,
   32.31588,
   31.19609,
   31.88869,
   32.53514,
   32.37868,
   32.01587,
   31.84087,
   32.30016,
   31.96824,
   31.42329,
   31.22865,
   31.39094,
   30.3203,
   30.65377,
   30.0508,
   29.74466,
   29.07009,
   28.03634,
   27.15052,
   25.505,
   25.42489,
   24.06374,
   21.78967,
   21.78967,
   21.29062,
   19.74188,
   20.58109,
   20.9756,
   20.28004,
   20.48124,
   20.7793,
   19.79378,
   21.50595,
   21.90677,
   22.7991,
   24.56761,
   25.68432,
   28.78869,
   33.04612,
   37.81287,
   45.29118,
   51.03959,
   61.29679,
   69.28408,
   78.34761,
   85.58378,
   91.88517,
   94.02673,
   92.58284,
   91.28684,
   85.10644,
   77.63786,
   68.95619,
   60.3519,
   50.0202,
   42.52678,
   37.0821,
   33.04612,
   29.08758,
   27.90894,
   26.84862,
   27.81758,
   27.98181,
   29,
   29.14001,
   28.18122,
   28.28939,
   27.15052,
   25.505,
   22.70923,
   20.72993,
   18.67278,
   16.47655,
   15.37447,
   13.11943,
   11.64675,
   12.55197,
   11.28193,
   11.91271,
   11.37428,
   10.95227,
   11.3282,
   10.95227,
   11.37428,
   11.55667,
   11.03336,
   10.93319,
   10.9834,
   10.80776,
   11.04751,
   10.83201,
   10.72977,
   10.25573,
   11.23546,
   10.30959,
   10.67824,
   10.62644,
   9.869531,
   10.88273,
   10.522,
   10.56231,
   10.522,
   11.03336,
   10.78102,
   9.925725,
   9.756061,
   10.78102,
   10.67824,
   10.93319,
   10.57436,
   10.57436,
   9.981567,
   10.78102,
   10.03706,
   9.524592,
   9.524592,
   8.724565,
   9.925725,
   8.979274,
   10.09222,
   9.641101,
   9.583044,
   9.406468,
   9.524592,
   9.28666,
   8.659564,
   9.641101,
   9.406468,
   8.789023,
   9.812979,
   10.09222,
   9.698771,
   10.03706,
   9.812979,
   9.524592,
   9.756061,
   9.041691,
   9.28666,
   8.724565,
   9.524592,
   9.925725,
   9.756061,
   9.28666,
   10.03706,
   9.465736,
   9.925725,
   8.724565,
   9.524592,
   9.103628,
   10.67824,
   9.524592};
   grae = new TGraphAsymmErrors(160,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__mass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_data23002300230023002 = new TH1F("Graph_Graph_Graph_Graph_Graph_data23002300230023002","Histogram of data_plot__mass",160,4.92,5.88);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->SetMaximum(9720.089);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data23002300230023002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_data23002300230023002);
   
   grae->Draw("p");
   
   TH1D *frame_615f050__2 = new TH1D("frame_615f050__2","",160,5,5.8);
   frame_615f050__2->SetBinContent(1,9283.078);
   frame_615f050__2->SetMaximum(9283.078);
   frame_615f050__2->SetEntries(1);
   frame_615f050__2->SetDirectory(0);
   frame_615f050__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_615f050__2->SetLineColor(ci);
   frame_615f050__2->GetXaxis()->SetTitle("#it{m_{K^{ +}#pi^{ #minus}}} [GeV/#it{c}^{2}]");
   frame_615f050__2->GetXaxis()->SetNdivisions(404);
   frame_615f050__2->GetXaxis()->SetLabelFont(132);
   frame_615f050__2->GetXaxis()->SetLabelOffset(0.01);
   frame_615f050__2->GetXaxis()->SetLabelSize(0.06);
   frame_615f050__2->GetXaxis()->SetTitleSize(0.06);
   frame_615f050__2->GetXaxis()->SetTickLength(0.05);
   frame_615f050__2->GetXaxis()->SetTitleOffset(1.1);
   frame_615f050__2->GetXaxis()->SetTitleFont(132);
   frame_615f050__2->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{ 2} )");
   frame_615f050__2->GetYaxis()->SetNdivisions(506);
   frame_615f050__2->GetYaxis()->SetLabelFont(132);
   frame_615f050__2->GetYaxis()->SetLabelOffset(0.01);
   frame_615f050__2->GetYaxis()->SetLabelSize(0.06);
   frame_615f050__2->GetYaxis()->SetTitleSize(0.06);
   frame_615f050__2->GetYaxis()->SetTickLength(0.05);
   frame_615f050__2->GetYaxis()->SetTitleOffset(1.7);
   frame_615f050__2->GetYaxis()->SetTitleFont(132);
   frame_615f050__2->GetZaxis()->SetLabelFont(42);
   frame_615f050__2->GetZaxis()->SetLabelSize(0.035);
   frame_615f050__2->GetZaxis()->SetTitleSize(0.035);
   frame_615f050__2->GetZaxis()->SetTitleFont(42);
   frame_615f050__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.59375,0.2,0.85625,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.75,0.65,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_mass_KPI_tot_tot->Modified();
   c_mass_KPI_tot_tot->cd();
   c_mass_KPI_tot_tot->SetSelected(c_mass_KPI_tot_tot);
}


==> figs/Fig4b.C <==
void timeKPI()
{
//=========Macro generated from canvas: c_time_KPI_total_tot_tot/c_time_KPI_total_tot_tot
//=========  (Thu May 10 12:30:47 2018) by ROOT version6.10/08
   TCanvas *c_time_KPI_total_tot_tot = new TCanvas("c_time_KPI_total_tot_tot", "c_time_KPI_total_tot_tot",0,0,700,727);
   c_time_KPI_total_tot_tot->SetHighLightColor(2);
   c_time_KPI_total_tot_tot->Range(-2.778572,-673.8155,14.36429,3818.287);
   c_time_KPI_total_tot_tot->SetFillColor(0);
   c_time_KPI_total_tot_tot->SetBorderMode(0);
   c_time_KPI_total_tot_tot->SetBorderSize(0);
   c_time_KPI_total_tot_tot->SetLeftMargin(0.2);
   c_time_KPI_total_tot_tot->SetBottomMargin(0.15);
   c_time_KPI_total_tot_tot->SetFrameBorderMode(0);
   c_time_KPI_total_tot_tot->SetFrameBorderMode(0);
   
   TH1D *frame_6cc9d10__3 = new TH1D("frame_6cc9d10__3","",240,0.65,12.65);
   frame_6cc9d10__3->SetBinContent(1,3369.077);
   frame_6cc9d10__3->SetMaximum(3369.077);
   frame_6cc9d10__3->SetEntries(1);
   frame_6cc9d10__3->SetDirectory(0);
   frame_6cc9d10__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6cc9d10__3->SetLineColor(ci);
   frame_6cc9d10__3->GetXaxis()->SetTitle("Decay time [ps]");
   frame_6cc9d10__3->GetXaxis()->SetNdivisions(506);
   frame_6cc9d10__3->GetXaxis()->SetLabelFont(132);
   frame_6cc9d10__3->GetXaxis()->SetLabelOffset(0.01);
   frame_6cc9d10__3->GetXaxis()->SetLabelSize(0.06);
   frame_6cc9d10__3->GetXaxis()->SetTitleSize(0.06);
   frame_6cc9d10__3->GetXaxis()->SetTickLength(0.05);
   frame_6cc9d10__3->GetXaxis()->SetTitleOffset(1.1);
   frame_6cc9d10__3->GetXaxis()->SetTitleFont(132);
   frame_6cc9d10__3->GetYaxis()->SetTitle("Candidates / ( 50 fs )");
   frame_6cc9d10__3->GetYaxis()->SetNdivisions(506);
   frame_6cc9d10__3->GetYaxis()->SetLabelFont(132);
   frame_6cc9d10__3->GetYaxis()->SetLabelOffset(0.01);
   frame_6cc9d10__3->GetYaxis()->SetLabelSize(0.06);
   frame_6cc9d10__3->GetYaxis()->SetTitleSize(0.06);
   frame_6cc9d10__3->GetYaxis()->SetTickLength(0.05);
   frame_6cc9d10__3->GetYaxis()->SetTitleOffset(1.7);
   frame_6cc9d10__3->GetYaxis()->SetTitleFont(132);
   frame_6cc9d10__3->GetZaxis()->SetLabelFont(42);
   frame_6cc9d10__3->GetZaxis()->SetLabelSize(0.035);
   frame_6cc9d10__3->GetZaxis()->SetTitleSize(0.035);
   frame_6cc9d10__3->GetZaxis()->SetTitleFont(42);
   frame_6cc9d10__3->Draw("FUNC");
   
   Double_t data_fx3003[240] = {
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975,
   1.025,
   1.075,
   1.125,
   1.175,
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875,
   1.925,
   1.975,
   2.025,
   2.075,
   2.125,
   2.175,
   2.225,
   2.275,
   2.325,
   2.375,
   2.425,
   2.475,
   2.525,
   2.575,
   2.625,
   2.675,
   2.725,
   2.775,
   2.825,
   2.875,
   2.925,
   2.975,
   3.025,
   3.075,
   3.125,
   3.175,
   3.225,
   3.275,
   3.325,
   3.375,
   3.425,
   3.475,
   3.525,
   3.575,
   3.625,
   3.675,
   3.725,
   3.775,
   3.825,
   3.875,
   3.925,
   3.975,
   4.025,
   4.075,
   4.125,
   4.175,
   4.225,
   4.275,
   4.325,
   4.375,
   4.425,
   4.475,
   4.525,
   4.575,
   4.625,
   4.675,
   4.725,
   4.775,
   4.825,
   4.875,
   4.925,
   4.975,
   5.025,
   5.075,
   5.125,
   5.175,
   5.225,
   5.275,
   5.325,
   5.375,
   5.425,
   5.475,
   5.525,
   5.575,
   5.625,
   5.675,
   5.725,
   5.775,
   5.825,
   5.875,
   5.925,
   5.975,
   6.025,
   6.075,
   6.125,
   6.175,
   6.225,
   6.275,
   6.325,
   6.375,
   6.425,
   6.475,
   6.525,
   6.575,
   6.625,
   6.675,
   6.725,
   6.775,
   6.825,
   6.875,
   6.925,
   6.975,
   7.025,
   7.075,
   7.125,
   7.175,
   7.225,
   7.275,
   7.325,
   7.375,
   7.425,
   7.475,
   7.525,
   7.575,
   7.625,
   7.675,
   7.725,
   7.775,
   7.825,
   7.875,
   7.925,
   7.975,
   8.025,
   8.075,
   8.125,
   8.175,
   8.225,
   8.275,
   8.325,
   8.375,
   8.425,
   8.475,
   8.525,
   8.575,
   8.625,
   8.675,
   8.725,
   8.775,
   8.825,
   8.875,
   8.925,
   8.975,
   9.025,
   9.075,
   9.125,
   9.175,
   9.225,
   9.275,
   9.325,
   9.375,
   9.425,
   9.475,
   9.525,
   9.575,
   9.625,
   9.675,
   9.725,
   9.775,
   9.825,
   9.875,
   9.925,
   9.975,
   10.025,
   10.075,
   10.125,
   10.175,
   10.225,
   10.275,
   10.325,
   10.375,
   10.425,
   10.475,
   10.525,
   10.575,
   10.625,
   10.675,
   10.725,
   10.775,
   10.825,
   10.875,
   10.925,
   10.975,
   11.025,
   11.075,
   11.125,
   11.175,
   11.225,
   11.275,
   11.325,
   11.375,
   11.425,
   11.475,
   11.525,
   11.575,
   11.625,
   11.675,
   11.725,
   11.775,
   11.825,
   11.875,
   11.925,
   11.975,
   12.025,
   12.075,
   12.125,
   12.175,
   12.225,
   12.275,
   12.325,
   12.375,
   12.425,
   12.475,
   12.525,
   12.575,
   12.625};
   Double_t data_fy3003[240] = {
   2393,
   2588,
   2698,
   2699,
   2841,
   2860,
   2933,
   2986,
   2968,
   2936,
   3152,
   3112,
   2958,
   2932,
   2934,
   2881,
   2921,
   2745,
   2811,
   2657,
   2606,
   2558,
   2437,
   2403,
   2419,
   2344,
   2230,
   2172,
   2104,
   1991,
   1995,
   1899,
   1821,
   1742,
   1735,
   1698,
   1651,
   1607,
   1541,
   1572,
   1478,
   1490,
   1333,
   1375,
   1294,
   1247,
   1169,
   1206,
   1131,
   1062,
   1058,
   1082,
   996,
   946,
   970,
   910,
   858,
   827,
   775,
   775,
   788,
   743,
   771,
   702,
   659,
   619,
   553,
   560,
   576,
   559,
   541,
   499,
   504,
   474,
   495,
   486,
   435,
   470,
   439,
   383,
   411,
   409,
   324,
   339,
   375,
   325,
   362,
   301,
   295,
   305,
   289,
   273,
   254,
   262,
   254,
   234,
   197,
   246,
   205,
   232,
   193,
   189,
   181,
   173,
   174,
   168,
   152,
   147,
   178,
   155,
   133,
   154,
   148,
   111,
   129,
   129,
   121,
   127,
   95,
   131,
   110,
   114,
   108,
   97,
   87,
   87,
   93,
   88,
   80,
   68,
   78,
   72,
   67,
   65,
   76,
   67,
   52,
   66,
   66,
   48,
   60,
   58,
   57,
   45,
   53,
   58,
   57,
   50,
   46,
   32,
   38,
   39,
   31,
   38,
   30,
   37,
   33,
   33,
   30,
   15,
   27,
   22,
   21,
   22,
   32,
   18,
   15,
   18,
   21,
   22,
   17,
   16,
   28,
   16,
   20,
   35,
   18,
   9,
   18,
   15,
   26,
   13,
   16,
   11,
   14,
   15,
   13,
   15,
   13,
   7,
   11,
   9,
   16,
   9,
   13,
   7,
   10,
   5,
   4,
   7,
   7,
   9,
   6,
   5,
   9,
   10,
   8,
   1,
   5,
   7,
   10,
   6,
   4,
   4,
   3,
   4,
   6,
   11,
   5,
   5,
   4,
   2,
   4,
   4,
   3,
   7,
   0,
   1,
   4,
   5,
   4,
   1,
   5,
   3,
   5,
   5,
   3,
   4,
   3,
   1};
   Double_t data_felx3003[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fely3003[240] = {
   48.42085,
   50.37485,
   51.44468,
   51.45431,
   52.80338,
   52.98131,
   53.65949,
   54.14659,
   53.98165,
   53.68718,
   55.6449,
   55.28754,
   53.8898,
   53.65025,
   53.66872,
   53.17728,
   53.54859,
   51.89513,
   52.52122,
   51.04852,
   50.55144,
   50.07915,
   48.86851,
   48.52295,
   48.68587,
   47.91746,
   46.72552,
   46.1074,
   45.3721,
   44.12342,
   44.16822,
   43.08039,
   42.17611,
   41.24027,
   41.15633,
   40.70983,
   40.13558,
   39.59052,
   38.75876,
   39.15161,
   37.94802,
   38.10376,
   36.0137,
   36.58436,
   35.47569,
   34.81643,
   33.6943,
   34.23111,
   33.13406,
   32.09218,
   32.03075,
   32.39757,
   31.06343,
   30.26118,
   30.64884,
   29.67035,
   28.7959,
   28.26195,
   27.34331,
   27.34331,
   27.57579,
   26.76261,
   27.27139,
   26,
   25.17586,
   24.38473,
   23.02127,
   23.1696,
   23.50521,
   23.14847,
   22.76478,
   21.8439,
   21.95551,
   21.27728,
   21.75421,
   21.55108,
   20.36265,
   21.18525,
   20.45829,
   19.07677,
   19.7793,
   19.72993,
   17.50694,
   17.91874,
   18.87137,
   17.53469,
   18.53287,
   16.85655,
   16.68284,
   16.97141,
   16.50735,
   16.03028,
   15.44522,
   15.69413,
   15.44522,
   14.80523,
   13.54457,
   15.19235,
   13.82655,
   14.73975,
   13.40144,
   13.25682,
   12.96291,
   12.66245,
   12.70038,
   12.47112,
   11.83896,
   11.63466,
   12.85103,
   11.95994,
   11.0434,
   11.91974,
   11.6758,
   10.04751,
   10.86882,
   10.86882,
   10.51136,
   10.78051,
   9.729612,
   10.95644,
   10,
   10.18878,
   9.904326,
   9.831854,
   9.30942,
   9.30942,
   9.626284,
   9.362975,
   8.925539,
   8.225883,
   8.812788,
   8.465529,
   8.164873,
   8.041463,
   8.698576,
   8.164873,
   7.187836,
   8.103403,
   8.103403,
   6.903979,
   7.724317,
   7.593751,
   7.527619,
   6.683179,
   7.257065,
   7.593751,
   7.527619,
   7.047337,
   6.757581,
   5.627135,
   6.137163,
   6.218102,
   5.537565,
   6.137163,
   5.446522,
   6.055143,
   5.715302,
   5.715302,
   5.446522,
   3.82938,
   5.163771,
   4.654502,
   4.545807,
   4.654502,
   5.627135,
   4.202887,
   3.82938,
   4.202887,
   4.545807,
   4.654502,
   4.082184,
   3.957801,
   5.259711,
   3.957801,
   4.434448,
   5.887675,
   4.202887,
   2.943461,
   4.202887,
   3.82938,
   5.066015,
   3.558662,
   3.957801,
   3.265579,
   3.6965,
   3.82938,
   3.558662,
   3.82938,
   3.558662,
   2.58147,
   3.265579,
   2.943461,
   3.957801,
   2.943461,
   3.558662,
   2.58147,
   3.108694,
   2.159691,
   1.914339,
   2.58147,
   2.58147,
   2.943461,
   2.379931,
   2.159691,
   2.943461,
   3.108694,
   2.768386,
   0.8272462,
   2.159691,
   2.58147,
   3.108694,
   2.379931,
   1.914339,
   1.914339,
   1.632705,
   1.914339,
   2.379931,
   3.265579,
   2.159691,
   2.159691,
   1.914339,
   1.291815,
   1.914339,
   1.914339,
   1.632705,
   2.58147,
   0,
   0.8272462,
   1.914339,
   2.159691,
   1.914339,
   0.8272462,
   2.159691,
   1.632705,
   2.159691,
   2.159691,
   1.632705,
   1.914339,
   1.632705,
   0.8272462};
   Double_t data_fehx3003[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fehy3003[240] = {
   49.42085,
   51.37485,
   52.44468,
   52.45431,
   53.80338,
   53.98131,
   54.65949,
   55.14659,
   54.98165,
   54.68718,
   56.6449,
   56.28754,
   54.8898,
   54.65025,
   54.66872,
   54.17728,
   54.54859,
   52.89513,
   53.52122,
   52.04852,
   51.55144,
   51.07915,
   49.86851,
   49.52295,
   49.68587,
   48.91746,
   47.72552,
   47.1074,
   46.3721,
   45.12342,
   45.16822,
   44.08039,
   43.17611,
   42.24027,
   42.15633,
   41.70983,
   41.13558,
   40.59052,
   39.75876,
   40.15161,
   38.94802,
   39.10376,
   37.0137,
   37.58436,
   36.47569,
   35.81643,
   34.6943,
   35.23111,
   34.13406,
   33.09218,
   33.03075,
   33.39757,
   32.06343,
   31.26118,
   31.64884,
   30.67035,
   29.7959,
   29.26195,
   28.34331,
   28.34331,
   28.57579,
   27.76261,
   28.27139,
   27,
   26.17586,
   25.38473,
   24.02127,
   24.1696,
   24.50521,
   24.14847,
   23.76478,
   22.8439,
   22.95551,
   22.27728,
   22.75421,
   22.55108,
   21.36265,
   22.18525,
   21.45829,
   20.07677,
   20.7793,
   20.72993,
   18.50694,
   18.91874,
   19.87137,
   18.53469,
   19.53287,
   17.85655,
   17.68284,
   17.97141,
   17.50735,
   17.03028,
   16.44522,
   16.69413,
   16.44522,
   15.80523,
   14.54457,
   16.19235,
   14.82655,
   15.73975,
   14.40144,
   14.25682,
   13.96291,
   13.66245,
   13.70038,
   13.47112,
   12.83896,
   12.63466,
   13.85103,
   12.95994,
   12.0434,
   12.91974,
   12.6758,
   11.04751,
   11.86882,
   11.86882,
   11.51136,
   11.78051,
   10.78102,
   11.95644,
   11,
   11.18878,
   10.90433,
   10.88273,
   10.36314,
   10.36314,
   10.67824,
   10.41639,
   9.981567,
   9.28666,
   9.869531,
   9.524592,
   9.226102,
   9.103628,
   9.756061,
   9.226102,
   8.257346,
   9.165094,
   9.165094,
   7.97633,
   8.789023,
   8.659564,
   8.594007,
   7.757905,
   8.325916,
   8.659564,
   8.594007,
   8.118225,
   7.831489,
   6.715753,
   7.218484,
   7.298372,
   6.627601,
   7.218484,
   6.538046,
   7.137555,
   6.802567,
   6.802567,
   6.538046,
   4.958738,
   6.260244,
   5.761366,
   5.655182,
   5.761366,
   6.715753,
   5.321007,
   4.958738,
   5.321007,
   5.655182,
   5.761366,
   5.203719,
   5.083066,
   6.354446,
   5.083066,
   5.546519,
   6.97241,
   5.321007,
   4.110204,
   5.321007,
   4.958738,
   6.164324,
   4.697573,
   5.083066,
   4.416521,
   4.830381,
   4.958738,
   4.697573,
   4.958738,
   4.697573,
   3.770281,
   4.416521,
   4.110204,
   5.083066,
   4.110204,
   4.697573,
   3.770281,
   4.26695,
   3.382473,
   3.162753,
   3.770281,
   3.770281,
   4.110204,
   3.583642,
   3.382473,
   4.110204,
   4.26695,
   3.945142,
   2.299527,
   3.382473,
   3.770281,
   4.26695,
   3.583642,
   3.162753,
   3.162753,
   2.918186,
   3.162753,
   3.583642,
   4.416521,
   3.382473,
   3.382473,
   3.162753,
   2.63786,
   3.162753,
   3.162753,
   2.918186,
   3.770281,
   1.147874,
   2.299527,
   3.162753,
   3.382473,
   3.162753,
   2.299527,
   3.382473,
   2.918186,
   3.382473,
   3.382473,
   2.918186,
   3.162753,
   2.918186,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(240,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__time");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data7300130013003 = new TH1F("Graph_Graph_Graph_Graph_data7300130013003","Histogram of data_plot__time",240,0,13.85);
   Graph_Graph_Graph_Graph_data7300130013003->SetMinimum(0);
   Graph_Graph_Graph_Graph_data7300130013003->SetMaximum(3529.509);
   Graph_Graph_Graph_Graph_data7300130013003->SetDirectory(0);
   Graph_Graph_Graph_Graph_data7300130013003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data7300130013003->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data7300130013003->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data7300130013003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data7300130013003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data7300130013003->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data7300130013003->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data7300130013003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data7300130013003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data7300130013003->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data7300130013003->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data7300130013003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data7300130013003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data7300130013003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data7300130013003);
   
   grae->Draw("p");
   
   Double_t total_fx7[252] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t total_fy7[252] = {
   0,
   2227.889,
   2227.889,
   2330.009,
   2425.009,
   2512.81,
   2593.408,
   2667.367,
   2734.879,
   2796.036,
   2850.922,
   2899.602,
   2942.116,
   2978.475,
   3008.665,
   3051.338,
   3074.213,
   3081.277,
   3076.163,
   3061.91,
   3039.566,
   3009.472,
   2971.634,
   2926.158,
   2874.334,
   2817.853,
   2758.549,
   2698.079,
   2636.909,
   2574.96,
   2511.976,
   2447.785,
   2382.526,
   2316.591,
   2250.42,
   2184.455,
   2119.522,
   2056.268,
   1995.253,
   1936.853,
   1880.47,
   1825.381,
   1770.859,
   1716.38,
   1662.526,
   1610.1,
   1559.944,
   1512.681,
   1467.866,
   1424.773,
   1382.607,
   1340.698,
   1299.055,
   1257.945,
   1217.742,
   1178.792,
   1141.165,
   1104.75,
   1069.341,
   1034.76,
   1001.002,
   968.192,
   936.4969,
   906.0434,
   876.9016,
   849.0549,
   822.4668,
   797.0796,
   772.6149,
   748.8044,
   725.3925,
   702.1795,
   679.2979,
   656.9373,
   635.308,
   614.6046,
   594.8092,
   575.836,
   557.5499,
   539.7815,
   522.4016,
   505.3384,
   488.5861,
   472.2068,
   456.3567,
   441.1534,
   426.65,
   412.8271,
   399.514,
   386.5618,
   373.8725,
   361.4067,
   349.2822,
   337.6074,
   326.4593,
   315.8758,
   305.7545,
   295.9909,
   286.4935,
   277.1903,
   268.1126,
   259.303,
   250.8091,
   242.6707,
   234.8373,
   227.2406,
   219.8021,
   212.4559,
   205.2404,
   198.2228,
   191.4824,
   185.0891,
   179.0374,
   173.2913,
   167.7984,
   162.4983,
   157.3333,
   152.2667,
   147.2821,
   142.3809,
   137.6019,
   132.9745,
   128.5141,
   124.231,
   120.1261,
   116.2071,
   112.484,
   108.9507,
   105.5597,
   102.2536,
   98.98284,
   95.7267,
   92.52833,
   89.44172,
   86.50887,
   83.7425,
   81.09208,
   78.50009,
   75.923,
   73.3458,
   70.81597,
   68.38537,
   66.09166,
   63.95078,
   61.93448,
   60.01258,
   58.16475,
   56.37756,
   54.64232,
   52.9468,
   51.27532,
   49.61731,
   47.98232,
   46.38761,
   44.85103,
   43.38439,
   41.98521,
   40.64506,
   39.35559,
   38.11146,
   36.90946,
   35.74847,
   34.62649,
   33.53958,
   32.48614,
   31.46505,
   30.47731,
   29.52567,
   28.60957,
   27.72666,
   26.87222,
   26.04023,
   25.22803,
   24.43559,
   23.66542,
   22.92105,
   22.20375,
   21.51222,
   20.84306,
   20.19311,
   19.56314,
   18.95644,
   18.37727,
   17.82779,
   17.30281,
   16.79462,
   16.29566,
   15.80134,
   15.31435,
   14.83957,
   14.38127,
   13.94162,
   13.51941,
   13.11245,
   12.71922,
   12.33939,
   11.97278,
   11.61912,
   11.27739,
   10.94583,
   10.62343,
   10.30985,
   10.00571,
   9.7122,
   9.429887,
   9.15849,
   8.896853,
   8.643428,
   8.397066,
   8.157464,
   7.925027,
   7.700222,
   7.482839,
   7.27194,
   7.066245,
   6.864887,
   6.668253,
   6.477383,
   6.293344,
   6.116656,
   5.946881,
   5.783161,
   5.624775,
   5.471421,
   5.323033,
   5.179651,
   5.041079,
   4.906775,
   4.776193,
   4.648921,
   4.524898,
   4.404426,
   4.287925,
   4.175603,
   4.067299,
   3.962437,
   3.859856,
   3.758617,
   3.658188,
   3.558657,
   3.461588,
   3.368475,
   3.2804,
   3.197875,
   3.119972,
   3.045719,
   2.974371,
   2.905331,
   2.838367,
   2.838367,
   2.838367,
   0};
   TGraph *graph = new TGraph(252,total_fx7,total_fy7);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_kpi");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total19117 = new TH1F("Graph_Graph_Graph_Graph_total19117","Projection of pdf_kpi",252,0,13.91);
   Graph_Graph_Graph_Graph_total19117->SetMinimum(0);
   Graph_Graph_Graph_Graph_total19117->SetMaximum(3389.404);
   Graph_Graph_Graph_Graph_total19117->SetDirectory(0);
   Graph_Graph_Graph_Graph_total19117->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total19117->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total19117->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total19117->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total19117->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total19117->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total19117->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total19117->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total19117->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total19117->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total19117->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total19117->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total19117->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total19117->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total19117);
   
   graph->Draw("l");
   
   Double_t bskpi_fx8[250] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t bskpi_fy8[250] = {
   0,
   1002.565,
   1002.565,
   1039.768,
   1072.3,
   1100.021,
   1122.866,
   1141.415,
   1156.182,
   1167.633,
   1176.198,
   1186.149,
   1188.497,
   1184.999,
   1177.032,
   1165.295,
   1150.468,
   1133.355,
   1114.565,
   1094.399,
   1072.787,
   1049.468,
   1024.357,
   997.664,
   969.9034,
   941.7714,
   913.6834,
   885.7027,
   857.6896,
   829.5537,
   801.4459,
   773.7467,
   746.8763,
   721.0882,
   696.4053,
   672.6152,
   649.5281,
   627.1293,
   605.5067,
   584.7925,
   565.0056,
   545.9927,
   527.5757,
   509.6264,
   492.1733,
   475.3846,
   459.3847,
   444.1901,
   429.6582,
   415.5488,
   401.6963,
   388.0778,
   374.8137,
   362.0735,
   349.9399,
   338.3577,
   327.1711,
   316.2307,
   305.4935,
   295.0364,
   284.9867,
   275.425,
   266.3296,
   257.5942,
   249.1073,
   240.8231,
   232.7631,
   224.9924,
   217.5492,
   210.4002,
   203.4764,
   196.7063,
   190.0719,
   183.6242,
   177.4325,
   171.541,
   165.9303,
   160.5241,
   155.2393,
   150.0357,
   144.9358,
   140.0012,
   135.2898,
   130.8102,
   126.5212,
   122.364,
   118.2939,
   114.3121,
   110.4533,
   106.7507,
   103.2164,
   99.8259,
   96.54071,
   93.33871,
   90.21984,
   87.208,
   84.32533,
   81.56933,
   78.91748,
   76.33735,
   73.81111,
   71.34766,
   68.96807,
   66.69119,
   64.51503,
   62.41505,
   60.36593,
   58.35497,
   56.39199,
   54.50277,
   52.70702,
   51.00689,
   49.38436,
   47.81155,
   46.26734,
   44.749,
   43.26982,
   41.8465,
   40.48799,
   39.18725,
   37.92806,
   36.69811,
   35.49699,
   34.3364,
   33.23047,
   32.18384,
   31.18557,
   30.21679,
   29.26191,
   28.31775,
   27.39649,
   26.51368,
   25.67786,
   24.88553,
   24.1215,
   23.37144,
   22.62974,
   21.90114,
   21.19847,
   20.53061,
   19.89781,
   19.29334,
   18.70727,
   18.13503,
   17.57913,
   17.04507,
   16.53587,
   16.04845,
   15.57508,
   15.10868,
   14.64825,
   14.19857,
   13.76656,
   13.35656,
   12.96709,
   12.5926,
   12.2274,
   11.86926,
   11.52011,
   11.18402,
   10.8636,
   10.55783,
   10.26291,
   9.974763,
   9.691844,
   9.415956,
   9.15031,
   8.897068,
   8.655496,
   8.4223,
   8.194033,
   7.969214,
   7.749132,
   7.536654,
   7.333881,
   7.140625,
   6.954521,
   6.772728,
   6.59402,
   6.41939,
   6.251184,
   6.091245,
   5.939196,
   5.79282,
   5.649395,
   5.507361,
   5.367398,
   5.231466,
   5.101321,
   4.977335,
   4.858274,
   4.742336,
   4.628415,
   4.516731,
   4.408358,
   4.304333,
   4.2048,
   4.108794,
   4.014966,
   3.92247,
   3.831494,
   3.743028,
   3.658038,
   3.576751,
   3.498481,
   3.422106,
   3.346831,
   3.272672,
   3.20033,
   3.13059,
   3.063684,
   2.999113,
   2.935991,
   2.873662,
   2.812151,
   2.752052,
   2.694057,
   2.638451,
   2.584905,
   2.532743,
   2.481425,
   2.430876,
   2.381457,
   2.333649,
   2.287651,
   2.243215,
   2.199831,
   2.157066,
   2.114847,
   2.073475,
   2.033369,
   1.994741,
   1.957447,
   1.921075,
   1.885196,
   1.849646,
   1.814575,
   1.780295,
   1.747118,
   1.715095,
   1.684055,
   1.653785,
   1.624123,
   1.595119,
   1.56694,
   1.539678,
   1.513262,
   1.513262,
   1.513262,
   0};
   graph = new TGraph(250,bskpi_fx8,bskpi_fy8);
   graph->SetName("bskpi");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bskpi20228 = new TH1F("Graph_Graph_Graph_Graph_bskpi20228","Projection of pdf_kpi",250,0,13.91);
   Graph_Graph_Graph_Graph_bskpi20228->SetMinimum(0);
   Graph_Graph_Graph_Graph_bskpi20228->SetMaximum(1307.347);
   Graph_Graph_Graph_Graph_bskpi20228->SetDirectory(0);
   Graph_Graph_Graph_Graph_bskpi20228->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bskpi20228->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bskpi20228->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi20228->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi20228->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi20228->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bskpi20228->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi20228->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi20228->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi20228->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bskpi20228->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi20228->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi20228->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi20228->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bskpi20228);
   
   graph->Draw("lf2");
   
   Double_t cross-feed_fx9[250] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t cross-feed_fy9[250] = {
   0,
   911.709,
   911.709,
   943.9606,
   971.7861,
   995.0688,
   1013.746,
   1028.391,
   1039.508,
   1047.546,
   1052.908,
   1057.014,
   1054.318,
   1046.877,
   1036.295,
   1023.315,
   1008.321,
   991.5624,
   973.217,
   953.4675,
   932.4986,
   910.4553,
   887.4271,
   863.4378,
   838.5376,
   812.9781,
   787.0619,
   761.0881,
   735.3085,
   709.8945,
   684.9448,
   660.5293,
   636.7373,
   613.7001,
   591.5614,
   570.3678,
   550.098,
   530.6799,
   512.0053,
   493.9927,
   476.6099,
   459.8638,
   443.7834,
   428.3663,
   413.5723,
   399.3435,
   385.6185,
   372.3691,
   359.5944,
   347.2957,
   335.4624,
   324.057,
   313.0325,
   302.357,
   292.0243,
   282.0497,
   272.447,
   263.2088,
   254.305,
   245.6967,
   237.3573,
   229.2838,
   221.4922,
   213.9979,
   206.7999,
   199.875,
   193.1841,
   186.6957,
   180.3977,
   174.2966,
   168.4095,
   162.7421,
   157.2834,
   152.0124,
   146.9082,
   141.963,
   137.182,
   132.5728,
   128.1347,
   123.8546,
   119.7125,
   115.6928,
   111.7941,
   108.0252,
   104.3967,
   100.9108,
   97.55541,
   94.31167,
   91.16359,
   88.10536,
   85.14415,
   82.29003,
   79.54756,
   76.91177,
   74.36846,
   71.9041,
   69.5121,
   67.19385,
   64.95614,
   62.80268,
   60.73049,
   58.73132,
   56.79503,
   54.91603,
   53.0946,
   51.33403,
   49.63771,
   48.00438,
   46.42881,
   44.90538,
   43.43048,
   42.0046,
   40.63024,
   39.30827,
   38.03551,
   36.80577,
   35.61282,
   34.45366,
   33.32997,
   32.24537,
   31.20213,
   30.19928,
   29.23276,
   28.29809,
   27.3929,
   26.51743,
   25.67285,
   24.85954,
   24.07566,
   23.31763,
   22.58272,
   21.8699,
   21.18031,
   20.51596,
   19.87713,
   19.2621,
   18.66756,
   18.09021,
   17.52925,
   16.98585,
   16.46218,
   15.95977,
   15.47778,
   15.01381,
   14.56508,
   14.12968,
   13.7073,
   13.29867,
   12.90442,
   12.52427,
   12.15715,
   11.80159,
   11.45669,
   11.12254,
   10.79982,
   10.48917,
   10.19043,
   9.902528,
   9.623964,
   9.353619,
   9.091238,
   8.837285,
   8.592393,
   8.356633,
   8.129334,
   7.909436,
   7.696026,
   7.488834,
   7.288159,
   7.094413,
   6.907662,
   6.727405,
   6.552823,
   6.383259,
   6.218529,
   6.058899,
   5.904733,
   5.756095,
   5.612645,
   5.473782,
   5.339003,
   5.208154,
   5.081331,
   4.958712,
   4.840268,
   4.725648,
   4.61439,
   4.506117,
   4.40074,
   4.298458,
   4.199523,
   4.104014,
   4.011727,
   3.922254,
   3.83514,
   3.750154,
   3.667386,
   3.587027,
   3.50918,
   3.433732,
   3.360399,
   3.288903,
   3.21912,
   3.151116,
   3.085047,
   3.020989,
   2.958849,
   2.898395,
   2.839392,
   2.781727,
   2.725445,
   2.670665,
   2.617456,
   2.565756,
   2.515403,
   2.466225,
   2.418141,
   2.37119,
   2.325471,
   2.281047,
   2.237878,
   2.19583,
   2.154746,
   2.114537,
   2.075213,
   2.036845,
   1.999492,
   1.963132,
   1.927669,
   1.892984,
   1.859011,
   1.825759,
   1.79329,
   1.761648,
   1.730804,
   1.700667,
   1.671126,
   1.64212,
   1.613681,
   1.585892,
   1.558822,
   1.532483,
   1.506802,
   1.481683,
   1.457053,
   1.432897,
   1.409243,
   1.409243,
   1.409243,
   0};
   graph = new TGraph(250,cross-feed_fx9,cross-feed_fy9);
   graph->SetName("cross-feed");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_crossmIfeed21339 = new TH1F("Graph_Graph_Graph_Graph_crossmIfeed21339","Projection of pdf_kpi",250,0,13.91);
   Graph_Graph_Graph_Graph_crossmIfeed21339->SetMinimum(0);
   Graph_Graph_Graph_Graph_crossmIfeed21339->SetMaximum(1162.715);
   Graph_Graph_Graph_Graph_crossmIfeed21339->SetDirectory(0);
   Graph_Graph_Graph_Graph_crossmIfeed21339->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_crossmIfeed21339->SetLineColor(ci);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed21339->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_cross-feed21339);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx10[250] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t 3body_fy10[250] = {
   0,
   878.9727,
   878.9727,
   909.5024,
   935.6559,
   957.3158,
   974.4225,
   987.5562,
   997.239,
   1003.938,
   1008.072,
   1010.09,
   1005.811,
   997.2442,
   985.8621,
   972.3252,
   957.0046,
   940.167,
   922.0048,
   902.6583,
   882.2307,
   860.8001,
   838.4269,
   815.16,
   791.0866,
   766.4592,
   741.5422,
   716.5677,
   691.7386,
   667.2322,
   643.2023,
   619.7822,
   597.0858,
   575.2105,
   554.219,
   534.0898,
   514.7825,
   496.2586,
   478.4813,
   461.4152,
   445.027,
   429.2845,
   414.1573,
   399.6168,
   385.6353,
   372.1869,
   359.247,
   346.7922,
   334.8003,
   323.2504,
   312.1225,
   301.3978,
   291.0585,
   281.0877,
   271.4698,
   262.191,
   253.2388,
   244.6009,
   236.2656,
   228.2219,
   220.4588,
   212.9662,
   205.7342,
   198.7532,
   192.0141,
   185.5083,
   179.2272,
   173.1629,
   167.3076,
   161.6538,
   156.1944,
   150.9225,
   145.8315,
   140.9149,
   136.1667,
   131.5811,
   127.1522,
   122.8746,
   118.7432,
   114.7527,
   110.8984,
   107.1755,
   103.5796,
   100.1061,
   96.751,
   93.51015,
   90.37965,
   87.35573,
   84.43475,
   81.61319,
   78.88767,
   76.25492,
   73.71177,
   71.25519,
   68.88224,
   66.59007,
   64.37594,
   62.23722,
   60.17133,
   58.17581,
   56.24829,
   54.38645,
   52.58807,
   50.85101,
   49.17318,
   47.55258,
   45.98726,
   44.47537,
   43.01509,
   41.60466,
   40.2424,
   38.92667,
   37.6559,
   36.42856,
   35.24317,
   34.09831,
   32.9926,
   31.92471,
   30.89335,
   29.89728,
   28.93529,
   28.00623,
   27.10896,
   26.24241,
   25.40551,
   24.59727,
   23.81669,
   23.06284,
   22.33478,
   21.63164,
   20.95257,
   20.29673,
   19.66332,
   19.05158,
   18.46075,
   17.89012,
   17.33899,
   16.80668,
   16.29255,
   15.79596,
   15.3163,
   14.853,
   14.40547,
   13.97318,
   13.5556,
   13.15221,
   12.76251,
   12.38604,
   12.02233,
   11.67094,
   11.33143,
   11.00339,
   10.68642,
   10.38013,
   10.08415,
   9.798114,
   9.521676,
   9.254499,
   8.996258,
   8.746639,
   8.505338,
   8.272064,
   8.046533,
   7.828473,
   7.617622,
   7.413725,
   7.216538,
   7.025823,
   6.841352,
   6.662906,
   6.490272,
   6.323244,
   6.161625,
   6.005225,
   5.853858,
   5.707347,
   5.565521,
   5.428215,
   5.295269,
   5.166529,
   5.041847,
   4.92108,
   4.804091,
   4.690745,
   4.580915,
   4.474477,
   4.371311,
   4.271303,
   4.174342,
   4.080321,
   3.989137,
   3.900691,
   3.814886,
   3.73163,
   3.650769,
   3.572158,
   3.495722,
   3.421392,
   3.3491,
   3.27878,
   3.210368,
   3.143803,
   3.079026,
   3.01598,
   2.954609,
   2.894861,
   2.836684,
   2.780029,
   2.724847,
   2.671093,
   2.618722,
   2.56769,
   2.517956,
   2.46948,
   2.422223,
   2.376148,
   2.331217,
   2.287397,
   2.244654,
   2.202954,
   2.162266,
   2.12256,
   2.083806,
   2.045976,
   2.009042,
   1.972978,
   1.937758,
   1.903357,
   1.869751,
   1.836916,
   1.804832,
   1.773475,
   1.742825,
   1.712861,
   1.683564,
   1.654915,
   1.626896,
   1.599488,
   1.572676,
   1.546441,
   1.520768,
   1.495642,
   1.471048,
   1.44697,
   1.423395,
   1.40031,
   1.3777,
   1.3777,
   1.3777,
   0};
   graph = new TGraph(250,3body_fx10,3body_fy10);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body224410 = new TH1F("Graph_Graph_Graph_Graph_3body224410","Projection of pdf_kpi",250,0,13.91);
   Graph_Graph_Graph_Graph_3body224410->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body224410->SetMaximum(1111.099);
   Graph_Graph_Graph_Graph_3body224410->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body224410->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body224410->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body224410->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body224410->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body224410->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body224410->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body224410->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body224410->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body224410->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body224410->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body224410->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body224410->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body224410->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body224410->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body224410);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx11[250] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t bkg_fy11[250] = {
   0,
   552.5705,
   552.5705,
   562.6617,
   569.1329,
   572.4911,
   573.1953,
   571.6535,
   568.224,
   563.2191,
   556.9088,
   541.2684,
   522.7905,
   502.56,
   481.3625,
   459.7633,
   438.167,
   416.86,
   396.0424,
   375.8508,
   356.3754,
   337.6721,
   319.7716,
   302.6862,
   286.4146,
   270.9459,
   256.2621,
   242.3403,
   229.1543,
   216.6759,
   204.8754,
   193.7226,
   183.1874,
   173.2398,
   163.8504,
   154.9906,
   146.6326,
   138.7498,
   131.3163,
   124.3077,
   117.7005,
   111.4722,
   105.6015,
   100.0683,
   94.85317,
   89.93804,
   85.30563,
   80.93961,
   76.82457,
   72.94592,
   69.28989,
   65.8435,
   62.59448,
   59.53127,
   56.64296,
   53.9193,
   51.35058,
   48.92769,
   46.64204,
   44.48554,
   42.45058,
   40.52998,
   38.717,
   37.00528,
   35.38885,
   33.8621,
   32.41972,
   31.05674,
   29.76849,
   28.55055,
   27.39879,
   26.30931,
   25.27846,
   24.30278,
   23.37903,
   22.50418,
   21.67535,
   20.88986,
   20.14518,
   19.43891,
   18.76883,
   18.13282,
   17.52892,
   16.95526,
   16.41008,
   15.89175,
   15.39872,
   14.92954,
   14.48283,
   14.05732,
   13.65178,
   13.2651,
   12.89619,
   12.54405,
   12.20774,
   11.88637,
   11.57911,
   11.28516,
   11.00378,
   10.73429,
   10.47602,
   10.22836,
   9.990742,
   9.762607,
   9.543447,
   9.33278,
   9.130152,
   8.935136,
   8.747331,
   8.566357,
   8.391859,
   8.223502,
   8.060969,
   7.903964,
   7.752207,
   7.605434,
   7.463396,
   7.325861,
   7.192606,
   7.063426,
   6.938123,
   6.816514,
   6.698425,
   6.58369,
   6.472156,
   6.363677,
   6.258115,
   6.15534,
   6.055228,
   5.957666,
   5.862542,
   5.769755,
   5.679205,
   5.590802,
   5.504457,
   5.420088,
   5.337618,
   5.256972,
   5.178081,
   5.100878,
   5.025302,
   4.951291,
   4.878792,
   4.807749,
   4.738113,
   4.669835,
   4.602871,
   4.537176,
   4.47271,
   4.409433,
   4.347309,
   4.286302,
   4.226378,
   4.167506,
   4.109655,
   4.052796,
   3.996901,
   3.941943,
   3.887898,
   3.834742,
   3.78245,
   3.731001,
   3.680374,
   3.63055,
   3.581507,
   3.533228,
   3.485695,
   3.438891,
   3.392799,
   3.347404,
   3.30269,
   3.258643,
   3.215249,
   3.172494,
   3.130365,
   3.08885,
   3.047936,
   3.007612,
   2.967865,
   2.928687,
   2.890064,
   2.851988,
   2.814449,
   2.777436,
   2.740941,
   2.704954,
   2.669467,
   2.63447,
   2.599956,
   2.565916,
   2.532344,
   2.49923,
   2.466567,
   2.434349,
   2.402567,
   2.371216,
   2.340288,
   2.309777,
   2.279677,
   2.24998,
   2.220682,
   2.191775,
   2.163254,
   2.135114,
   2.107348,
   2.079951,
   2.052918,
   2.026244,
   1.999922,
   1.973949,
   1.948319,
   1.923027,
   1.898068,
   1.873439,
   1.849133,
   1.825147,
   1.801476,
   1.778116,
   1.755062,
   1.73231,
   1.709856,
   1.687696,
   1.665826,
   1.644242,
   1.622939,
   1.601915,
   1.581166,
   1.560687,
   1.540475,
   1.520526,
   1.500838,
   1.481405,
   1.462226,
   1.443296,
   1.424613,
   1.406172,
   1.387972,
   1.370008,
   1.352277,
   1.334776,
   1.317503,
   1.300454,
   1.283627,
   1.267017,
   1.250624,
   1.234443,
   1.218471,
   1.218471,
   1.218471,
   0};
   graph = new TGraph(250,bkg_fx11,bkg_fy11);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg235511 = new TH1F("Graph_Graph_Graph_Graph_bkg235511","Projection of pdf_kpi",250,0,13.91);
   Graph_Graph_Graph_Graph_bkg235511->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg235511->SetMaximum(630.5149);
   Graph_Graph_Graph_Graph_bkg235511->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg235511->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg235511->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg235511->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg235511->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg235511->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg235511->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg235511->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg235511->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg235511->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg235511->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg235511->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg235511->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg235511->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg235511->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg235511);
   
   graph->Draw("lf2");
   
   Double_t final_fx12[252] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t final_fy12[252] = {
   0,
   2227.889,
   2227.889,
   2330.009,
   2425.009,
   2512.81,
   2593.408,
   2667.367,
   2734.879,
   2796.036,
   2850.922,
   2899.602,
   2942.116,
   2978.475,
   3008.665,
   3051.338,
   3074.213,
   3081.277,
   3076.163,
   3061.91,
   3039.566,
   3009.472,
   2971.634,
   2926.158,
   2874.334,
   2817.853,
   2758.549,
   2698.079,
   2636.909,
   2574.96,
   2511.976,
   2447.785,
   2382.526,
   2316.591,
   2250.42,
   2184.455,
   2119.522,
   2056.268,
   1995.253,
   1936.853,
   1880.47,
   1825.381,
   1770.859,
   1716.38,
   1662.526,
   1610.1,
   1559.944,
   1512.681,
   1467.866,
   1424.773,
   1382.607,
   1340.698,
   1299.055,
   1257.945,
   1217.742,
   1178.792,
   1141.165,
   1104.75,
   1069.341,
   1034.76,
   1001.002,
   968.192,
   936.4969,
   906.0434,
   876.9016,
   849.0549,
   822.4668,
   797.0796,
   772.6149,
   748.8044,
   725.3925,
   702.1795,
   679.2979,
   656.9373,
   635.308,
   614.6046,
   594.8092,
   575.836,
   557.5499,
   539.7815,
   522.4016,
   505.3384,
   488.5861,
   472.2068,
   456.3567,
   441.1534,
   426.65,
   412.8271,
   399.514,
   386.5618,
   373.8725,
   361.4067,
   349.2822,
   337.6074,
   326.4593,
   315.8758,
   305.7545,
   295.9909,
   286.4935,
   277.1903,
   268.1126,
   259.303,
   250.8091,
   242.6707,
   234.8373,
   227.2406,
   219.8021,
   212.4559,
   205.2404,
   198.2228,
   191.4824,
   185.0891,
   179.0374,
   173.2913,
   167.7984,
   162.4983,
   157.3333,
   152.2667,
   147.2821,
   142.3809,
   137.6019,
   132.9745,
   128.5141,
   124.231,
   120.1261,
   116.2071,
   112.484,
   108.9507,
   105.5597,
   102.2536,
   98.98284,
   95.7267,
   92.52833,
   89.44172,
   86.50887,
   83.7425,
   81.09208,
   78.50009,
   75.923,
   73.3458,
   70.81597,
   68.38537,
   66.09166,
   63.95078,
   61.93448,
   60.01258,
   58.16475,
   56.37756,
   54.64232,
   52.9468,
   51.27532,
   49.61731,
   47.98232,
   46.38761,
   44.85103,
   43.38439,
   41.98521,
   40.64506,
   39.35559,
   38.11146,
   36.90946,
   35.74847,
   34.62649,
   33.53958,
   32.48614,
   31.46505,
   30.47731,
   29.52567,
   28.60957,
   27.72666,
   26.87222,
   26.04023,
   25.22803,
   24.43559,
   23.66542,
   22.92105,
   22.20375,
   21.51222,
   20.84306,
   20.19311,
   19.56314,
   18.95644,
   18.37727,
   17.82779,
   17.30281,
   16.79462,
   16.29566,
   15.80134,
   15.31435,
   14.83957,
   14.38127,
   13.94162,
   13.51941,
   13.11245,
   12.71922,
   12.33939,
   11.97278,
   11.61912,
   11.27739,
   10.94583,
   10.62343,
   10.30985,
   10.00571,
   9.7122,
   9.429887,
   9.15849,
   8.896853,
   8.643428,
   8.397066,
   8.157464,
   7.925027,
   7.700222,
   7.482839,
   7.27194,
   7.066245,
   6.864887,
   6.668253,
   6.477383,
   6.293344,
   6.116656,
   5.946881,
   5.783161,
   5.624775,
   5.471421,
   5.323033,
   5.179651,
   5.041079,
   4.906775,
   4.776193,
   4.648921,
   4.524898,
   4.404426,
   4.287925,
   4.175603,
   4.067299,
   3.962437,
   3.859856,
   3.758617,
   3.658188,
   3.558657,
   3.461588,
   3.368475,
   3.2804,
   3.197875,
   3.119972,
   3.045719,
   2.974371,
   2.905331,
   2.838367,
   2.838367,
   2.838367,
   0};
   graph = new TGraph(252,final_fx12,final_fy12);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_kpi");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final246612 = new TH1F("Graph_Graph_Graph_Graph_final246612","Projection of pdf_kpi",252,0,13.91);
   Graph_Graph_Graph_Graph_final246612->SetMinimum(0);
   Graph_Graph_Graph_Graph_final246612->SetMaximum(3389.404);
   Graph_Graph_Graph_Graph_final246612->SetDirectory(0);
   Graph_Graph_Graph_Graph_final246612->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final246612->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final246612->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final246612->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final246612->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final246612->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final246612->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final246612->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final246612->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final246612->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final246612->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final246612->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final246612->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final246612->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final246612);
   
   graph->Draw("l");
   
   Double_t data_fx3004[240] = {
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975,
   1.025,
   1.075,
   1.125,
   1.175,
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875,
   1.925,
   1.975,
   2.025,
   2.075,
   2.125,
   2.175,
   2.225,
   2.275,
   2.325,
   2.375,
   2.425,
   2.475,
   2.525,
   2.575,
   2.625,
   2.675,
   2.725,
   2.775,
   2.825,
   2.875,
   2.925,
   2.975,
   3.025,
   3.075,
   3.125,
   3.175,
   3.225,
   3.275,
   3.325,
   3.375,
   3.425,
   3.475,
   3.525,
   3.575,
   3.625,
   3.675,
   3.725,
   3.775,
   3.825,
   3.875,
   3.925,
   3.975,
   4.025,
   4.075,
   4.125,
   4.175,
   4.225,
   4.275,
   4.325,
   4.375,
   4.425,
   4.475,
   4.525,
   4.575,
   4.625,
   4.675,
   4.725,
   4.775,
   4.825,
   4.875,
   4.925,
   4.975,
   5.025,
   5.075,
   5.125,
   5.175,
   5.225,
   5.275,
   5.325,
   5.375,
   5.425,
   5.475,
   5.525,
   5.575,
   5.625,
   5.675,
   5.725,
   5.775,
   5.825,
   5.875,
   5.925,
   5.975,
   6.025,
   6.075,
   6.125,
   6.175,
   6.225,
   6.275,
   6.325,
   6.375,
   6.425,
   6.475,
   6.525,
   6.575,
   6.625,
   6.675,
   6.725,
   6.775,
   6.825,
   6.875,
   6.925,
   6.975,
   7.025,
   7.075,
   7.125,
   7.175,
   7.225,
   7.275,
   7.325,
   7.375,
   7.425,
   7.475,
   7.525,
   7.575,
   7.625,
   7.675,
   7.725,
   7.775,
   7.825,
   7.875,
   7.925,
   7.975,
   8.025,
   8.075,
   8.125,
   8.175,
   8.225,
   8.275,
   8.325,
   8.375,
   8.425,
   8.475,
   8.525,
   8.575,
   8.625,
   8.675,
   8.725,
   8.775,
   8.825,
   8.875,
   8.925,
   8.975,
   9.025,
   9.075,
   9.125,
   9.175,
   9.225,
   9.275,
   9.325,
   9.375,
   9.425,
   9.475,
   9.525,
   9.575,
   9.625,
   9.675,
   9.725,
   9.775,
   9.825,
   9.875,
   9.925,
   9.975,
   10.025,
   10.075,
   10.125,
   10.175,
   10.225,
   10.275,
   10.325,
   10.375,
   10.425,
   10.475,
   10.525,
   10.575,
   10.625,
   10.675,
   10.725,
   10.775,
   10.825,
   10.875,
   10.925,
   10.975,
   11.025,
   11.075,
   11.125,
   11.175,
   11.225,
   11.275,
   11.325,
   11.375,
   11.425,
   11.475,
   11.525,
   11.575,
   11.625,
   11.675,
   11.725,
   11.775,
   11.825,
   11.875,
   11.925,
   11.975,
   12.025,
   12.075,
   12.125,
   12.175,
   12.225,
   12.275,
   12.325,
   12.375,
   12.425,
   12.475,
   12.525,
   12.575,
   12.625};
   Double_t data_fy3004[240] = {
   2393,
   2588,
   2698,
   2699,
   2841,
   2860,
   2933,
   2986,
   2968,
   2936,
   3152,
   3112,
   2958,
   2932,
   2934,
   2881,
   2921,
   2745,
   2811,
   2657,
   2606,
   2558,
   2437,
   2403,
   2419,
   2344,
   2230,
   2172,
   2104,
   1991,
   1995,
   1899,
   1821,
   1742,
   1735,
   1698,
   1651,
   1607,
   1541,
   1572,
   1478,
   1490,
   1333,
   1375,
   1294,
   1247,
   1169,
   1206,
   1131,
   1062,
   1058,
   1082,
   996,
   946,
   970,
   910,
   858,
   827,
   775,
   775,
   788,
   743,
   771,
   702,
   659,
   619,
   553,
   560,
   576,
   559,
   541,
   499,
   504,
   474,
   495,
   486,
   435,
   470,
   439,
   383,
   411,
   409,
   324,
   339,
   375,
   325,
   362,
   301,
   295,
   305,
   289,
   273,
   254,
   262,
   254,
   234,
   197,
   246,
   205,
   232,
   193,
   189,
   181,
   173,
   174,
   168,
   152,
   147,
   178,
   155,
   133,
   154,
   148,
   111,
   129,
   129,
   121,
   127,
   95,
   131,
   110,
   114,
   108,
   97,
   87,
   87,
   93,
   88,
   80,
   68,
   78,
   72,
   67,
   65,
   76,
   67,
   52,
   66,
   66,
   48,
   60,
   58,
   57,
   45,
   53,
   58,
   57,
   50,
   46,
   32,
   38,
   39,
   31,
   38,
   30,
   37,
   33,
   33,
   30,
   15,
   27,
   22,
   21,
   22,
   32,
   18,
   15,
   18,
   21,
   22,
   17,
   16,
   28,
   16,
   20,
   35,
   18,
   9,
   18,
   15,
   26,
   13,
   16,
   11,
   14,
   15,
   13,
   15,
   13,
   7,
   11,
   9,
   16,
   9,
   13,
   7,
   10,
   5,
   4,
   7,
   7,
   9,
   6,
   5,
   9,
   10,
   8,
   1,
   5,
   7,
   10,
   6,
   4,
   4,
   3,
   4,
   6,
   11,
   5,
   5,
   4,
   2,
   4,
   4,
   3,
   7,
   0,
   1,
   4,
   5,
   4,
   1,
   5,
   3,
   5,
   5,
   3,
   4,
   3,
   1};
   Double_t data_felx3004[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fely3004[240] = {
   48.42085,
   50.37485,
   51.44468,
   51.45431,
   52.80338,
   52.98131,
   53.65949,
   54.14659,
   53.98165,
   53.68718,
   55.6449,
   55.28754,
   53.8898,
   53.65025,
   53.66872,
   53.17728,
   53.54859,
   51.89513,
   52.52122,
   51.04852,
   50.55144,
   50.07915,
   48.86851,
   48.52295,
   48.68587,
   47.91746,
   46.72552,
   46.1074,
   45.3721,
   44.12342,
   44.16822,
   43.08039,
   42.17611,
   41.24027,
   41.15633,
   40.70983,
   40.13558,
   39.59052,
   38.75876,
   39.15161,
   37.94802,
   38.10376,
   36.0137,
   36.58436,
   35.47569,
   34.81643,
   33.6943,
   34.23111,
   33.13406,
   32.09218,
   32.03075,
   32.39757,
   31.06343,
   30.26118,
   30.64884,
   29.67035,
   28.7959,
   28.26195,
   27.34331,
   27.34331,
   27.57579,
   26.76261,
   27.27139,
   26,
   25.17586,
   24.38473,
   23.02127,
   23.1696,
   23.50521,
   23.14847,
   22.76478,
   21.8439,
   21.95551,
   21.27728,
   21.75421,
   21.55108,
   20.36265,
   21.18525,
   20.45829,
   19.07677,
   19.7793,
   19.72993,
   17.50694,
   17.91874,
   18.87137,
   17.53469,
   18.53287,
   16.85655,
   16.68284,
   16.97141,
   16.50735,
   16.03028,
   15.44522,
   15.69413,
   15.44522,
   14.80523,
   13.54457,
   15.19235,
   13.82655,
   14.73975,
   13.40144,
   13.25682,
   12.96291,
   12.66245,
   12.70038,
   12.47112,
   11.83896,
   11.63466,
   12.85103,
   11.95994,
   11.0434,
   11.91974,
   11.6758,
   10.04751,
   10.86882,
   10.86882,
   10.51136,
   10.78051,
   9.729612,
   10.95644,
   10,
   10.18878,
   9.904326,
   9.831854,
   9.30942,
   9.30942,
   9.626284,
   9.362975,
   8.925539,
   8.225883,
   8.812788,
   8.465529,
   8.164873,
   8.041463,
   8.698576,
   8.164873,
   7.187836,
   8.103403,
   8.103403,
   6.903979,
   7.724317,
   7.593751,
   7.527619,
   6.683179,
   7.257065,
   7.593751,
   7.527619,
   7.047337,
   6.757581,
   5.627135,
   6.137163,
   6.218102,
   5.537565,
   6.137163,
   5.446522,
   6.055143,
   5.715302,
   5.715302,
   5.446522,
   3.82938,
   5.163771,
   4.654502,
   4.545807,
   4.654502,
   5.627135,
   4.202887,
   3.82938,
   4.202887,
   4.545807,
   4.654502,
   4.082184,
   3.957801,
   5.259711,
   3.957801,
   4.434448,
   5.887675,
   4.202887,
   2.943461,
   4.202887,
   3.82938,
   5.066015,
   3.558662,
   3.957801,
   3.265579,
   3.6965,
   3.82938,
   3.558662,
   3.82938,
   3.558662,
   2.58147,
   3.265579,
   2.943461,
   3.957801,
   2.943461,
   3.558662,
   2.58147,
   3.108694,
   2.159691,
   1.914339,
   2.58147,
   2.58147,
   2.943461,
   2.379931,
   2.159691,
   2.943461,
   3.108694,
   2.768386,
   0.8272462,
   2.159691,
   2.58147,
   3.108694,
   2.379931,
   1.914339,
   1.914339,
   1.632705,
   1.914339,
   2.379931,
   3.265579,
   2.159691,
   2.159691,
   1.914339,
   1.291815,
   1.914339,
   1.914339,
   1.632705,
   2.58147,
   0,
   0.8272462,
   1.914339,
   2.159691,
   1.914339,
   0.8272462,
   2.159691,
   1.632705,
   2.159691,
   2.159691,
   1.632705,
   1.914339,
   1.632705,
   0.8272462};
   Double_t data_fehx3004[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fehy3004[240] = {
   49.42085,
   51.37485,
   52.44468,
   52.45431,
   53.80338,
   53.98131,
   54.65949,
   55.14659,
   54.98165,
   54.68718,
   56.6449,
   56.28754,
   54.8898,
   54.65025,
   54.66872,
   54.17728,
   54.54859,
   52.89513,
   53.52122,
   52.04852,
   51.55144,
   51.07915,
   49.86851,
   49.52295,
   49.68587,
   48.91746,
   47.72552,
   47.1074,
   46.3721,
   45.12342,
   45.16822,
   44.08039,
   43.17611,
   42.24027,
   42.15633,
   41.70983,
   41.13558,
   40.59052,
   39.75876,
   40.15161,
   38.94802,
   39.10376,
   37.0137,
   37.58436,
   36.47569,
   35.81643,
   34.6943,
   35.23111,
   34.13406,
   33.09218,
   33.03075,
   33.39757,
   32.06343,
   31.26118,
   31.64884,
   30.67035,
   29.7959,
   29.26195,
   28.34331,
   28.34331,
   28.57579,
   27.76261,
   28.27139,
   27,
   26.17586,
   25.38473,
   24.02127,
   24.1696,
   24.50521,
   24.14847,
   23.76478,
   22.8439,
   22.95551,
   22.27728,
   22.75421,
   22.55108,
   21.36265,
   22.18525,
   21.45829,
   20.07677,
   20.7793,
   20.72993,
   18.50694,
   18.91874,
   19.87137,
   18.53469,
   19.53287,
   17.85655,
   17.68284,
   17.97141,
   17.50735,
   17.03028,
   16.44522,
   16.69413,
   16.44522,
   15.80523,
   14.54457,
   16.19235,
   14.82655,
   15.73975,
   14.40144,
   14.25682,
   13.96291,
   13.66245,
   13.70038,
   13.47112,
   12.83896,
   12.63466,
   13.85103,
   12.95994,
   12.0434,
   12.91974,
   12.6758,
   11.04751,
   11.86882,
   11.86882,
   11.51136,
   11.78051,
   10.78102,
   11.95644,
   11,
   11.18878,
   10.90433,
   10.88273,
   10.36314,
   10.36314,
   10.67824,
   10.41639,
   9.981567,
   9.28666,
   9.869531,
   9.524592,
   9.226102,
   9.103628,
   9.756061,
   9.226102,
   8.257346,
   9.165094,
   9.165094,
   7.97633,
   8.789023,
   8.659564,
   8.594007,
   7.757905,
   8.325916,
   8.659564,
   8.594007,
   8.118225,
   7.831489,
   6.715753,
   7.218484,
   7.298372,
   6.627601,
   7.218484,
   6.538046,
   7.137555,
   6.802567,
   6.802567,
   6.538046,
   4.958738,
   6.260244,
   5.761366,
   5.655182,
   5.761366,
   6.715753,
   5.321007,
   4.958738,
   5.321007,
   5.655182,
   5.761366,
   5.203719,
   5.083066,
   6.354446,
   5.083066,
   5.546519,
   6.97241,
   5.321007,
   4.110204,
   5.321007,
   4.958738,
   6.164324,
   4.697573,
   5.083066,
   4.416521,
   4.830381,
   4.958738,
   4.697573,
   4.958738,
   4.697573,
   3.770281,
   4.416521,
   4.110204,
   5.083066,
   4.110204,
   4.697573,
   3.770281,
   4.26695,
   3.382473,
   3.162753,
   3.770281,
   3.770281,
   4.110204,
   3.583642,
   3.382473,
   4.110204,
   4.26695,
   3.945142,
   2.299527,
   3.382473,
   3.770281,
   4.26695,
   3.583642,
   3.162753,
   3.162753,
   2.918186,
   3.162753,
   3.583642,
   4.416521,
   3.382473,
   3.382473,
   3.162753,
   2.63786,
   3.162753,
   3.162753,
   2.918186,
   3.770281,
   1.147874,
   2.299527,
   3.162753,
   3.382473,
   3.162753,
   2.299527,
   3.382473,
   2.918186,
   3.382473,
   3.382473,
   2.918186,
   3.162753,
   2.918186,
   2.299527};
   grae = new TGraphAsymmErrors(240,data_fx3004,data_fy3004,data_felx3004,data_fehx3004,data_fely3004,data_fehy3004);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__time");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data8300230023004 = new TH1F("Graph_Graph_Graph_Graph_data8300230023004","Histogram of data_plot__time",240,0,13.85);
   Graph_Graph_Graph_Graph_data8300230023004->SetMinimum(0);
   Graph_Graph_Graph_Graph_data8300230023004->SetMaximum(3529.509);
   Graph_Graph_Graph_Graph_data8300230023004->SetDirectory(0);
   Graph_Graph_Graph_Graph_data8300230023004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data8300230023004->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data8300230023004->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data8300230023004->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data8300230023004->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data8300230023004->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data8300230023004->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data8300230023004->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data8300230023004->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data8300230023004->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data8300230023004->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data8300230023004->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data8300230023004->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data8300230023004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data8300230023004);
   
   grae->Draw("p");
   
   TH1D *frame_6cc9d10__4 = new TH1D("frame_6cc9d10__4","",240,0.65,12.65);
   frame_6cc9d10__4->SetBinContent(1,3369.077);
   frame_6cc9d10__4->SetMaximum(3369.077);
   frame_6cc9d10__4->SetEntries(1);
   frame_6cc9d10__4->SetDirectory(0);
   frame_6cc9d10__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6cc9d10__4->SetLineColor(ci);
   frame_6cc9d10__4->GetXaxis()->SetTitle("Decay time [ps]");
   frame_6cc9d10__4->GetXaxis()->SetNdivisions(506);
   frame_6cc9d10__4->GetXaxis()->SetLabelFont(132);
   frame_6cc9d10__4->GetXaxis()->SetLabelOffset(0.01);
   frame_6cc9d10__4->GetXaxis()->SetLabelSize(0.06);
   frame_6cc9d10__4->GetXaxis()->SetTitleSize(0.06);
   frame_6cc9d10__4->GetXaxis()->SetTickLength(0.05);
   frame_6cc9d10__4->GetXaxis()->SetTitleOffset(1.1);
   frame_6cc9d10__4->GetXaxis()->SetTitleFont(132);
   frame_6cc9d10__4->GetYaxis()->SetTitle("Candidates / ( 50 fs )");
   frame_6cc9d10__4->GetYaxis()->SetNdivisions(506);
   frame_6cc9d10__4->GetYaxis()->SetLabelFont(132);
   frame_6cc9d10__4->GetYaxis()->SetLabelOffset(0.01);
   frame_6cc9d10__4->GetYaxis()->SetLabelSize(0.06);
   frame_6cc9d10__4->GetYaxis()->SetTitleSize(0.06);
   frame_6cc9d10__4->GetYaxis()->SetTickLength(0.05);
   frame_6cc9d10__4->GetYaxis()->SetTitleOffset(1.7);
   frame_6cc9d10__4->GetYaxis()->SetTitleFont(132);
   frame_6cc9d10__4->GetZaxis()->SetLabelFont(42);
   frame_6cc9d10__4->GetZaxis()->SetLabelSize(0.035);
   frame_6cc9d10__4->GetZaxis()->SetTitleSize(0.035);
   frame_6cc9d10__4->GetZaxis()->SetTitleFont(42);
   frame_6cc9d10__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.2,0.86,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.75,0.65,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_time_KPI_total_tot_tot->Modified();
   c_time_KPI_total_tot_tot->cd();
   c_time_KPI_total_tot_tot->SetSelected(c_time_KPI_total_tot_tot);
}


==> figs/Fig4c.C <==
void timeErrKPI()
{
//=========Macro generated from canvas: c_timeErr_KPI_total_tot_tot/c_timeErr_KPI_total_tot_tot
//=========  (Thu May 10 12:30:47 2018) by ROOT version6.10/08
   TCanvas *c_timeErr_KPI_total_tot_tot = new TCanvas("c_timeErr_KPI_total_tot_tot", "c_timeErr_KPI_total_tot_tot",0,0,700,727);
   c_timeErr_KPI_total_tot_tot->SetHighLightColor(2);
   c_timeErr_KPI_total_tot_tot->Range(-0.02857143,-4231.279,0.1142857,23977.25);
   c_timeErr_KPI_total_tot_tot->SetFillColor(0);
   c_timeErr_KPI_total_tot_tot->SetBorderMode(0);
   c_timeErr_KPI_total_tot_tot->SetBorderSize(0);
   c_timeErr_KPI_total_tot_tot->SetLeftMargin(0.2);
   c_timeErr_KPI_total_tot_tot->SetBottomMargin(0.15);
   c_timeErr_KPI_total_tot_tot->SetFrameBorderMode(0);
   c_timeErr_KPI_total_tot_tot->SetFrameBorderMode(0);
   
   TH1D *frame_86bdef0__9 = new TH1D("frame_86bdef0__9","",40,0,0.1);
   frame_86bdef0__9->SetBinContent(1,21156.39);
   frame_86bdef0__9->SetMaximum(21156.39);
   frame_86bdef0__9->SetEntries(1);
   frame_86bdef0__9->SetDirectory(0);
   frame_86bdef0__9->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_86bdef0__9->SetLineColor(ci);
   frame_86bdef0__9->GetXaxis()->SetTitle("#delta_{#it{t}} [ps]");
   frame_86bdef0__9->GetXaxis()->SetNdivisions(506);
   frame_86bdef0__9->GetXaxis()->SetLabelFont(132);
   frame_86bdef0__9->GetXaxis()->SetLabelOffset(0.01);
   frame_86bdef0__9->GetXaxis()->SetLabelSize(0.06);
   frame_86bdef0__9->GetXaxis()->SetTitleSize(0.06);
   frame_86bdef0__9->GetXaxis()->SetTickLength(0.05);
   frame_86bdef0__9->GetXaxis()->SetTitleOffset(1.1);
   frame_86bdef0__9->GetXaxis()->SetTitleFont(132);
   frame_86bdef0__9->GetYaxis()->SetTitle("Candidates / ( 2.5 fs )");
   frame_86bdef0__9->GetYaxis()->SetNdivisions(506);
   frame_86bdef0__9->GetYaxis()->SetLabelFont(132);
   frame_86bdef0__9->GetYaxis()->SetLabelOffset(0.01);
   frame_86bdef0__9->GetYaxis()->SetLabelSize(0.05);
   frame_86bdef0__9->GetYaxis()->SetTitleSize(0.06);
   frame_86bdef0__9->GetYaxis()->SetTickLength(0.05);
   frame_86bdef0__9->GetYaxis()->SetTitleOffset(1.7);
   frame_86bdef0__9->GetYaxis()->SetTitleFont(132);
   frame_86bdef0__9->GetZaxis()->SetLabelFont(42);
   frame_86bdef0__9->GetZaxis()->SetLabelSize(0.035);
   frame_86bdef0__9->GetZaxis()->SetTitleSize(0.035);
   frame_86bdef0__9->GetZaxis()->SetTitleFont(42);
   frame_86bdef0__9->Draw("FUNC");
   
   Double_t data_fx3009[40] = {
   0.00125,
   0.00375,
   0.00625,
   0.00875,
   0.01125,
   0.01375,
   0.01625,
   0.01875,
   0.02125,
   0.02375,
   0.02625,
   0.02875,
   0.03125,
   0.03375,
   0.03625,
   0.03875,
   0.04125,
   0.04375,
   0.04625,
   0.04875,
   0.05125,
   0.05375,
   0.05625,
   0.05875,
   0.06125,
   0.06375,
   0.06625,
   0.06875,
   0.07125,
   0.07375,
   0.07625,
   0.07875,
   0.08125,
   0.08375,
   0.08625,
   0.08875,
   0.09125,
   0.09375,
   0.09625,
   0.09875};
   Double_t data_fy3009[40] = {
   0,
   0,
   0,
   0,
   4,
   139,
   834,
   2551,
   5453,
   9243,
   13496,
   17900,
   20007,
   18741,
   15533,
   11784,
   8365,
   5965,
   4022,
   2701,
   1797,
   1302,
   851,
   612,
   423,
   289,
   228,
   167,
   140,
   91,
   55,
   71,
   35,
   31,
   29,
   13,
   13,
   13,
   8,
   8};
   Double_t data_felx3009[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fely3009[40] = {
   0,
   0,
   0,
   0,
   1.914339,
   11.30042,
   28.38339,
   50.0099,
   73.34612,
   95.64182,
   115.6734,
   133.2918,
   140.947,
   136.3987,
   124.1325,
   108.0553,
   90.96174,
   76.73503,
   62.92121,
   51.47355,
   41.89399,
   35.5867,
   28.67619,
   24.24369,
   20.07304,
   16.50735,
   14.60794,
   12.43252,
   11.34272,
   9.521834,
   7.39358,
   8.406258,
   5.887675,
   5.537565,
   5.353932,
   3.558662,
   3.558662,
   3.558662,
   2.768386,
   2.768386};
   Double_t data_fehx3009[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fehy3009[40] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   3.162753,
   12.30042,
   29.38339,
   51.0099,
   74.34612,
   96.64182,
   116.6734,
   134.2918,
   141.947,
   137.3987,
   125.1325,
   109.0553,
   91.96174,
   77.73503,
   63.92121,
   52.47355,
   42.89399,
   36.5867,
   29.67619,
   25.24369,
   21.07304,
   17.50735,
   15.60794,
   13.43252,
   12.34272,
   10.57436,
   8.461166,
   9.465736,
   6.97241,
   6.627601,
   6.44702,
   4.697573,
   4.697573,
   4.697573,
   3.945142,
   3.945142};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,data_fx3009,data_fy3009,data_felx3009,data_fehx3009,data_fely3009,data_fehy3009);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__timeErr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data13300130013009 = new TH1F("Graph_Graph_Graph_Graph_data13300130013009","Histogram of data_plot__timeErr",100,0,0.11);
   Graph_Graph_Graph_Graph_data13300130013009->SetMinimum(0);
   Graph_Graph_Graph_Graph_data13300130013009->SetMaximum(22163.84);
   Graph_Graph_Graph_Graph_data13300130013009->SetDirectory(0);
   Graph_Graph_Graph_Graph_data13300130013009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data13300130013009->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data13300130013009->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data13300130013009->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data13300130013009->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data13300130013009->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data13300130013009->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data13300130013009->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data13300130013009->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data13300130013009->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data13300130013009->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data13300130013009->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data13300130013009->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data13300130013009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data13300130013009);
   
   grae->Draw("p");
   
   Double_t total_fx25[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t total_fy25[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.003752057,
   0.003752057,
   1.507667,
   1.507667,
   135.4153,
   135.4153,
   820.3777,
   820.3777,
   2533.921,
   2533.921,
   5371.944,
   5371.944,
   9250.085,
   9250.085,
   13448.66,
   13448.66,
   18074.61,
   18074.61,
   19947.14,
   19947.14,
   18685.22,
   18685.22,
   15621.47,
   15621.47,
   11750.98,
   11750.98,
   8334.894,
   8334.894,
   6005.378,
   6005.378,
   4022.351,
   4022.351,
   2687.913,
   2687.913,
   1812.676,
   1812.676,
   1269.6,
   1269.6,
   847.3608,
   847.3608,
   619.1654,
   619.1654,
   451.1733,
   451.1733,
   287.7347,
   287.7347,
   220.4794,
   220.4794,
   178.9415,
   178.9415,
   132.815,
   132.815,
   95.88778,
   95.88778,
   47.165,
   47.165,
   73.81723,
   73.81723,
   27.14096,
   27.14096,
   42.22435,
   42.22435,
   33.1235,
   33.1235,
   26.99915,
   26.99915,
   23.70802,
   23.70802,
   16.9913,
   16.9913,
   13.06952,
   13.06952,
   2.055946,
   2.055946,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(87,total_fx25,total_fy25);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_kpi");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total371125 = new TH1F("Graph_Graph_Graph_Graph_total371125","Projection of pdf_kpi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_total371125->SetMinimum(0);
   Graph_Graph_Graph_Graph_total371125->SetMaximum(21941.85);
   Graph_Graph_Graph_Graph_total371125->SetDirectory(0);
   Graph_Graph_Graph_Graph_total371125->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total371125->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total371125->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total371125->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total371125->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total371125->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total371125->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total371125->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total371125->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total371125->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total371125->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total371125->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total371125->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total371125->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total371125);
   
   graph->Draw("l");
   
   Double_t bskpi_fx26[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t bskpi_fy26[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.003752057,
   0.003752057,
   1.137011,
   1.137011,
   43.29737,
   43.29737,
   312.399,
   312.399,
   923.125,
   923.125,
   2020.352,
   2020.352,
   3350.408,
   3350.408,
   4512.583,
   4512.583,
   6056.693,
   6056.693,
   6625.001,
   6625.001,
   6259.333,
   6259.333,
   5263.248,
   5263.248,
   3929.333,
   3929.333,
   2738.18,
   2738.18,
   2073.326,
   2073.326,
   1436.403,
   1436.403,
   944.9547,
   944.9547,
   582.8666,
   582.8666,
   481.3267,
   481.3267,
   309.7632,
   309.7632,
   240.0692,
   240.0692,
   168.1611,
   168.1611,
   150.9052,
   150.9052,
   98.82414,
   98.82414,
   92.06828,
   92.06828,
   61.10493,
   61.10493,
   37.68176,
   37.68176,
   20.26528,
   20.26528,
   38.50995,
   38.50995,
   15.71616,
   15.71616,
   23.87157,
   23.87157,
   13.90492,
   13.90492,
   20.64541,
   20.64541,
   16.90803,
   16.90803,
   9.669393,
   9.669393,
   11.57399,
   11.57399,
   1.468132,
   1.468132,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,bskpi_fx26,bskpi_fy26);
   graph->SetName("bskpi");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bskpi382226 = new TH1F("Graph_Graph_Graph_Graph_bskpi382226","Projection of pdf_kpi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_bskpi382226->SetMinimum(0);
   Graph_Graph_Graph_Graph_bskpi382226->SetMaximum(7287.501);
   Graph_Graph_Graph_Graph_bskpi382226->SetDirectory(0);
   Graph_Graph_Graph_Graph_bskpi382226->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bskpi382226->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bskpi382226->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi382226->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi382226->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi382226->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bskpi382226->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi382226->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi382226->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi382226->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bskpi382226->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi382226->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi382226->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi382226->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bskpi382226);
   
   graph->Draw("lf2");
   
   Double_t cross-feed_fx27[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t cross-feed_fy27[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.002624398,
   0.002624398,
   1.02389,
   1.02389,
   38.11673,
   38.11673,
   280.1827,
   280.1827,
   814.5256,
   814.5256,
   1782.86,
   1782.86,
   2929.11,
   2929.11,
   3869.548,
   3869.548,
   5176.432,
   5176.432,
   5628.85,
   5628.85,
   5321.716,
   5321.716,
   4484.186,
   4484.186,
   3341.931,
   3341.931,
   2319.862,
   2319.862,
   1789.482,
   1789.482,
   1243.546,
   1243.546,
   816.8057,
   816.8057,
   498.8636,
   498.8636,
   423.5082,
   423.5082,
   270.6249,
   270.6249,
   213.1655,
   213.1655,
   149.7342,
   149.7342,
   138.347,
   138.347,
   88.82076,
   88.82076,
   85.03875,
   85.03875,
   55.95347,
   55.95347,
   34.14348,
   34.14348,
   18.43472,
   18.43472,
   36.41772,
   36.41772,
   14.41036,
   14.41036,
   22.681,
   22.681,
   12.85949,
   12.85949,
   20.04556,
   20.04556,
   16.29484,
   16.29484,
   9.057069,
   9.057069,
   11.02662,
   11.02662,
   1.028103,
   1.028103,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,cross-feed_fx27,cross-feed_fy27);
   graph->SetName("cross-feed");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_crossmIfeed393327 = new TH1F("Graph_Graph_Graph_Graph_crossmIfeed393327","Projection of pdf_kpi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_crossmIfeed393327->SetMinimum(0);
   Graph_Graph_Graph_Graph_crossmIfeed393327->SetMaximum(6191.735);
   Graph_Graph_Graph_Graph_crossmIfeed393327->SetDirectory(0);
   Graph_Graph_Graph_Graph_crossmIfeed393327->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_crossmIfeed393327->SetLineColor(ci);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed393327->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_cross-feed393327);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx28[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t 3body_fy28[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8757059,
   0.8757059,
   33.40222,
   33.40222,
   256.4626,
   256.4626,
   747.4971,
   747.4971,
   1655.25,
   1655.25,
   2727.394,
   2727.394,
   3592.478,
   3592.478,
   4842.012,
   4842.012,
   5291.746,
   5291.746,
   5027.53,
   5027.53,
   4252.018,
   4252.018,
   3172,
   3172,
   2198.694,
   2198.694,
   1706.543,
   1706.543,
   1184.859,
   1184.859,
   777.0203,
   777.0203,
   472.5173,
   472.5173,
   405.4621,
   405.4621,
   257.8398,
   257.8398,
   204.171,
   204.171,
   143.2457,
   143.2457,
   133.8637,
   133.8637,
   85.3217,
   85.3217,
   82.94537,
   82.94537,
   54.29581,
   54.29581,
   32.90269,
   32.90269,
   17.63951,
   17.63951,
   35.78059,
   35.78059,
   14.01129,
   14.01129,
   22.39422,
   22.39422,
   12.51067,
   12.51067,
   19.7671,
   19.7671,
   16.13889,
   16.13889,
   8.882452,
   8.882452,
   10.75926,
   10.75926,
   0.8757059,
   0.8757059,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,3body_fx28,3body_fy28);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body404428 = new TH1F("Graph_Graph_Graph_Graph_3body404428","Projection of pdf_kpi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_3body404428->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body404428->SetMaximum(5820.921);
   Graph_Graph_Graph_Graph_3body404428->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body404428->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body404428->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body404428->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body404428->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body404428->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body404428->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body404428->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body404428->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body404428->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body404428->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body404428->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body404428->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body404428->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body404428->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body404428);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx29[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t bkg_fy29[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   4.599194,
   4.599194,
   91.98387,
   91.98387,
   308.146,
   308.146,
   648.4863,
   648.4863,
   1108.406,
   1108.406,
   1296.973,
   1296.973,
   1710.9,
   1710.9,
   1664.908,
   1664.908,
   1609.718,
   1609.718,
   1430.349,
   1430.349,
   1067.013,
   1067.013,
   731.2718,
   731.2718,
   666.8831,
   666.8831,
   450.721,
   450.721,
   298.9476,
   298.9476,
   179.3685,
   179.3685,
   160.9718,
   160.9718,
   110.3806,
   110.3806,
   101.1823,
   101.1823,
   82.78548,
   82.78548,
   91.98387,
   91.98387,
   45.99194,
   45.99194,
   55.19032,
   55.19032,
   32.19435,
   32.19435,
   18.39677,
   18.39677,
   4.599194,
   4.599194,
   27.59516,
   27.59516,
   0,
   0,
   18.39677,
   18.39677,
   9.198387,
   9.198387,
   18.39677,
   18.39677,
   13.79758,
   13.79758,
   4.599194,
   4.599194,
   9.198387,
   9.198387,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,bkg_fx29,bkg_fy29);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg415529 = new TH1F("Graph_Graph_Graph_Graph_bkg415529","Projection of pdf_kpi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_bkg415529->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg415529->SetMaximum(1881.99);
   Graph_Graph_Graph_Graph_bkg415529->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg415529->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg415529->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg415529->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg415529->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg415529->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg415529->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg415529->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg415529->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg415529->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg415529->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg415529->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg415529->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg415529->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg415529->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg415529);
   
   graph->Draw("lf2");
   
   Double_t final_fx30[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t final_fy30[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.003752057,
   0.003752057,
   1.507667,
   1.507667,
   135.4153,
   135.4153,
   820.3777,
   820.3777,
   2533.921,
   2533.921,
   5371.944,
   5371.944,
   9250.085,
   9250.085,
   13448.66,
   13448.66,
   18074.61,
   18074.61,
   19947.14,
   19947.14,
   18685.22,
   18685.22,
   15621.47,
   15621.47,
   11750.98,
   11750.98,
   8334.894,
   8334.894,
   6005.378,
   6005.378,
   4022.351,
   4022.351,
   2687.913,
   2687.913,
   1812.676,
   1812.676,
   1269.6,
   1269.6,
   847.3608,
   847.3608,
   619.1654,
   619.1654,
   451.1733,
   451.1733,
   287.7347,
   287.7347,
   220.4794,
   220.4794,
   178.9415,
   178.9415,
   132.815,
   132.815,
   95.88778,
   95.88778,
   47.165,
   47.165,
   73.81723,
   73.81723,
   27.14096,
   27.14096,
   42.22435,
   42.22435,
   33.1235,
   33.1235,
   26.99915,
   26.99915,
   23.70802,
   23.70802,
   16.9913,
   16.9913,
   13.06952,
   13.06952,
   2.055946,
   2.055946,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,final_fx30,final_fy30);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_kpi");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final426630 = new TH1F("Graph_Graph_Graph_Graph_final426630","Projection of pdf_kpi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_final426630->SetMinimum(0);
   Graph_Graph_Graph_Graph_final426630->SetMaximum(21941.85);
   Graph_Graph_Graph_Graph_final426630->SetDirectory(0);
   Graph_Graph_Graph_Graph_final426630->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final426630->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final426630->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final426630->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final426630->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final426630->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final426630->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final426630->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final426630->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final426630->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final426630->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final426630->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final426630->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final426630->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final426630);
   
   graph->Draw("l");
   
   Double_t data_fx3010[40] = {
   0.00125,
   0.00375,
   0.00625,
   0.00875,
   0.01125,
   0.01375,
   0.01625,
   0.01875,
   0.02125,
   0.02375,
   0.02625,
   0.02875,
   0.03125,
   0.03375,
   0.03625,
   0.03875,
   0.04125,
   0.04375,
   0.04625,
   0.04875,
   0.05125,
   0.05375,
   0.05625,
   0.05875,
   0.06125,
   0.06375,
   0.06625,
   0.06875,
   0.07125,
   0.07375,
   0.07625,
   0.07875,
   0.08125,
   0.08375,
   0.08625,
   0.08875,
   0.09125,
   0.09375,
   0.09625,
   0.09875};
   Double_t data_fy3010[40] = {
   0,
   0,
   0,
   0,
   4,
   139,
   834,
   2551,
   5453,
   9243,
   13496,
   17900,
   20007,
   18741,
   15533,
   11784,
   8365,
   5965,
   4022,
   2701,
   1797,
   1302,
   851,
   612,
   423,
   289,
   228,
   167,
   140,
   91,
   55,
   71,
   35,
   31,
   29,
   13,
   13,
   13,
   8,
   8};
   Double_t data_felx3010[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fely3010[40] = {
   0,
   0,
   0,
   0,
   1.914339,
   11.30042,
   28.38339,
   50.0099,
   73.34612,
   95.64182,
   115.6734,
   133.2918,
   140.947,
   136.3987,
   124.1325,
   108.0553,
   90.96174,
   76.73503,
   62.92121,
   51.47355,
   41.89399,
   35.5867,
   28.67619,
   24.24369,
   20.07304,
   16.50735,
   14.60794,
   12.43252,
   11.34272,
   9.521834,
   7.39358,
   8.406258,
   5.887675,
   5.537565,
   5.353932,
   3.558662,
   3.558662,
   3.558662,
   2.768386,
   2.768386};
   Double_t data_fehx3010[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fehy3010[40] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   3.162753,
   12.30042,
   29.38339,
   51.0099,
   74.34612,
   96.64182,
   116.6734,
   134.2918,
   141.947,
   137.3987,
   125.1325,
   109.0553,
   91.96174,
   77.73503,
   63.92121,
   52.47355,
   42.89399,
   36.5867,
   29.67619,
   25.24369,
   21.07304,
   17.50735,
   15.60794,
   13.43252,
   12.34272,
   10.57436,
   8.461166,
   9.465736,
   6.97241,
   6.627601,
   6.44702,
   4.697573,
   4.697573,
   4.697573,
   3.945142,
   3.945142};
   grae = new TGraphAsymmErrors(40,data_fx3010,data_fy3010,data_felx3010,data_fehx3010,data_fely3010,data_fehy3010);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__timeErr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data14300230023010 = new TH1F("Graph_Graph_Graph_Graph_data14300230023010","Histogram of data_plot__timeErr",100,0,0.11);
   Graph_Graph_Graph_Graph_data14300230023010->SetMinimum(0);
   Graph_Graph_Graph_Graph_data14300230023010->SetMaximum(22163.84);
   Graph_Graph_Graph_Graph_data14300230023010->SetDirectory(0);
   Graph_Graph_Graph_Graph_data14300230023010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data14300230023010->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data14300230023010->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data14300230023010->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data14300230023010->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data14300230023010->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data14300230023010->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data14300230023010->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data14300230023010->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data14300230023010->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data14300230023010->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data14300230023010->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data14300230023010->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data14300230023010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data14300230023010);
   
   grae->Draw("p");
   
   TH1D *frame_86bdef0__10 = new TH1D("frame_86bdef0__10","",40,0,0.1);
   frame_86bdef0__10->SetBinContent(1,21156.39);
   frame_86bdef0__10->SetMaximum(21156.39);
   frame_86bdef0__10->SetEntries(1);
   frame_86bdef0__10->SetDirectory(0);
   frame_86bdef0__10->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_86bdef0__10->SetLineColor(ci);
   frame_86bdef0__10->GetXaxis()->SetTitle("#delta_{#it{t}} [ps]");
   frame_86bdef0__10->GetXaxis()->SetNdivisions(506);
   frame_86bdef0__10->GetXaxis()->SetLabelFont(132);
   frame_86bdef0__10->GetXaxis()->SetLabelOffset(0.01);
   frame_86bdef0__10->GetXaxis()->SetLabelSize(0.06);
   frame_86bdef0__10->GetXaxis()->SetTitleSize(0.06);
   frame_86bdef0__10->GetXaxis()->SetTickLength(0.05);
   frame_86bdef0__10->GetXaxis()->SetTitleOffset(1.1);
   frame_86bdef0__10->GetXaxis()->SetTitleFont(132);
   frame_86bdef0__10->GetYaxis()->SetTitle("Candidates / ( 2.5 fs )");
   frame_86bdef0__10->GetYaxis()->SetNdivisions(506);
   frame_86bdef0__10->GetYaxis()->SetLabelFont(132);
   frame_86bdef0__10->GetYaxis()->SetLabelOffset(0.01);
   frame_86bdef0__10->GetYaxis()->SetLabelSize(0.05);
   frame_86bdef0__10->GetYaxis()->SetTitleSize(0.06);
   frame_86bdef0__10->GetYaxis()->SetTickLength(0.05);
   frame_86bdef0__10->GetYaxis()->SetTitleOffset(1.7);
   frame_86bdef0__10->GetYaxis()->SetTitleFont(132);
   frame_86bdef0__10->GetZaxis()->SetLabelFont(42);
   frame_86bdef0__10->GetZaxis()->SetLabelSize(0.035);
   frame_86bdef0__10->GetZaxis()->SetTitleSize(0.035);
   frame_86bdef0__10->GetZaxis()->SetTitleFont(42);
   frame_86bdef0__10->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.2,0.86,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.75,0.65,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_timeErr_KPI_total_tot_tot->Modified();
   c_timeErr_KPI_total_tot_tot->cd();
   c_timeErr_KPI_total_tot_tot->SetSelected(c_timeErr_KPI_total_tot_tot);
}


==> figs/Fig4d.C <==
void etaOSKPI()
{
//=========Macro generated from canvas: c_etaOS_KPI_total_tot_tot/c_etaOS_KPI_total_tot_tot
//=========  (Thu May 10 12:30:47 2018) by ROOT version6.10/08
   TCanvas *c_etaOS_KPI_total_tot_tot = new TCanvas("c_etaOS_KPI_total_tot_tot", "c_etaOS_KPI_total_tot_tot",0,0,700,727);
   c_etaOS_KPI_total_tot_tot->SetHighLightColor(2);
   c_etaOS_KPI_total_tot_tot->Range(-0.1428571,-281.1032,0.5714286,1592.918);
   c_etaOS_KPI_total_tot_tot->SetFillColor(0);
   c_etaOS_KPI_total_tot_tot->SetBorderMode(0);
   c_etaOS_KPI_total_tot_tot->SetBorderSize(0);
   c_etaOS_KPI_total_tot_tot->SetLeftMargin(0.2);
   c_etaOS_KPI_total_tot_tot->SetBottomMargin(0.15);
   c_etaOS_KPI_total_tot_tot->SetFrameBorderMode(0);
   c_etaOS_KPI_total_tot_tot->SetFrameBorderMode(0);
   
   TH1D *frame_763eb20__5 = new TH1D("frame_763eb20__5","",100,0,0.5);
   frame_763eb20__5->SetBinContent(1,1405.516);
   frame_763eb20__5->SetMaximum(1405.516);
   frame_763eb20__5->SetEntries(1);
   frame_763eb20__5->SetDirectory(0);
   frame_763eb20__5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_763eb20__5->SetLineColor(ci);
   frame_763eb20__5->GetXaxis()->SetTitle("#eta_{OS}");
   frame_763eb20__5->GetXaxis()->SetNdivisions(506);
   frame_763eb20__5->GetXaxis()->SetLabelFont(132);
   frame_763eb20__5->GetXaxis()->SetLabelOffset(0.01);
   frame_763eb20__5->GetXaxis()->SetLabelSize(0.06);
   frame_763eb20__5->GetXaxis()->SetTitleSize(0.06);
   frame_763eb20__5->GetXaxis()->SetTickLength(0.05);
   frame_763eb20__5->GetXaxis()->SetTitleOffset(1.1);
   frame_763eb20__5->GetXaxis()->SetTitleFont(132);
   frame_763eb20__5->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_763eb20__5->GetYaxis()->SetNdivisions(506);
   frame_763eb20__5->GetYaxis()->SetLabelFont(132);
   frame_763eb20__5->GetYaxis()->SetLabelOffset(0.01);
   frame_763eb20__5->GetYaxis()->SetLabelSize(0.06);
   frame_763eb20__5->GetYaxis()->SetTitleSize(0.06);
   frame_763eb20__5->GetYaxis()->SetTickLength(0.05);
   frame_763eb20__5->GetYaxis()->SetTitleOffset(1.7);
   frame_763eb20__5->GetYaxis()->SetTitleFont(132);
   frame_763eb20__5->GetZaxis()->SetLabelFont(42);
   frame_763eb20__5->GetZaxis()->SetLabelSize(0.035);
   frame_763eb20__5->GetZaxis()->SetTitleSize(0.035);
   frame_763eb20__5->GetZaxis()->SetTitleFont(42);
   frame_763eb20__5->Draw("FUNC");
   
   Double_t data_fx3005[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3005[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   7,
   15,
   30,
   30,
   53,
   46,
   65,
   68,
   98,
   120,
   126,
   135,
   167,
   158,
   168,
   157,
   173,
   218,
   194,
   235,
   213,
   272,
   283,
   330,
   340,
   323,
   385,
   393,
   408,
   401,
   362,
   463,
   388,
   409,
   416,
   449,
   414,
   418,
   422,
   417,
   441,
   478,
   466,
   522,
   599,
   606,
   663,
   658,
   761,
   791,
   790,
   805,
   831,
   897,
   921,
   909,
   979,
   968,
   972,
   1031,
   1024,
   1014,
   1092,
   1105,
   1146,
   1114,
   1149,
   1198,
   1175,
   1213,
   1240,
   1197,
   1225,
   1198,
   1197,
   1302,
   1185,
   1187,
   1167,
   1116,
   1108,
   1069,
   1045,
   989};
   Double_t data_felx3005[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3005[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.291815,
   2.58147,
   3.82938,
   5.446522,
   5.446522,
   7.257065,
   6.757581,
   8.041463,
   8.225883,
   9.882579,
   10.46586,
   10.7361,
   11.1297,
   12.43252,
   12.07975,
   12.47112,
   12.03994,
   12.66245,
   14.27329,
   13.43736,
   14.83786,
   14.10308,
   16,
   16.33003,
   17.67278,
   17.94587,
   17.47915,
   19.12779,
   19.33053,
   19.7052,
   19.53123,
   18.53287,
   21.02324,
   19.20406,
   19.72993,
   19.90221,
   20.69552,
   19.85313,
   19.95116,
   20.04872,
   19.9267,
   20.50595,
   21.36893,
   21.09282,
   22.35279,
   23.97958,
   24.12214,
   25.25364,
   25.15638,
   27.09076,
   27.62917,
   27.61139,
   27.87693,
   28.33141,
   29.45413,
   29.8521,
   29.65377,
   30.79297,
   30.61672,
   30.68092,
   31.61308,
   31.50391,
   31.34729,
   32.54921,
   32.7453,
   33.35631,
   32.88038,
   33.40059,
   34.11575,
   33.78192,
   34.33174,
   34.71718,
   34.1013,
   34.50357,
   34.11575,
   34.1013,
   35.5867,
   33.92746,
   33.95649,
   33.66504,
   32.91033,
   32.79039,
   32.19939,
   31.83033,
   30.95234};
   Double_t data_fehx3005[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3005[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   3.770281,
   4.958738,
   6.538046,
   6.538046,
   8.325916,
   7.831489,
   9.103628,
   9.28666,
   10.93319,
   11.46586,
   11.7361,
   12.1297,
   13.43252,
   13.07975,
   13.47112,
   13.03994,
   13.66245,
   15.27329,
   14.43736,
   15.83786,
   15.10308,
   17,
   17.33003,
   18.67278,
   18.94587,
   18.47915,
   20.12779,
   20.33053,
   20.7052,
   20.53123,
   19.53287,
   22.02324,
   20.20406,
   20.72993,
   20.90221,
   21.69552,
   20.85313,
   20.95116,
   21.04872,
   20.9267,
   21.50595,
   22.36893,
   22.09282,
   23.35279,
   24.97958,
   25.12214,
   26.25364,
   26.15638,
   28.09076,
   28.62917,
   28.61139,
   28.87693,
   29.33141,
   30.45413,
   30.8521,
   30.65377,
   31.79297,
   31.61672,
   31.68092,
   32.61308,
   32.50391,
   32.34729,
   33.54921,
   33.7453,
   34.35631,
   33.88038,
   34.40059,
   35.11575,
   34.78192,
   35.33174,
   35.71718,
   35.1013,
   35.50357,
   35.11575,
   35.1013,
   36.5867,
   34.92746,
   34.95649,
   34.66504,
   33.91033,
   33.79039,
   33.19939,
   32.83033,
   31.95234};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaOS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data19300130013005 = new TH1F("Graph_Graph_Graph_Graph_data19300130013005","Histogram of data_plot__etaOS",100,0,0.55);
   Graph_Graph_Graph_Graph_data19300130013005->SetMinimum(0);
   Graph_Graph_Graph_Graph_data19300130013005->SetMaximum(1472.445);
   Graph_Graph_Graph_Graph_data19300130013005->SetDirectory(0);
   Graph_Graph_Graph_Graph_data19300130013005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data19300130013005->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data19300130013005->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data19300130013005->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data19300130013005->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data19300130013005->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data19300130013005->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data19300130013005->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data19300130013005->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data19300130013005->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data19300130013005->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data19300130013005->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data19300130013005->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data19300130013005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data19300130013005);
   
   grae->Draw("p");
   
   Double_t total_fx13[329] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.0825,
   0.08375,
   0.084375,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.1025,
   0.10375,
   0.104375,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.1225,
   0.12375,
   0.124375,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.145625,
   0.14625,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.1625,
   0.16375,
   0.164375,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.1725,
   0.17375,
   0.174375,
   0.175,
   0.18,
   0.1825,
   0.18375,
   0.184375,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.1925,
   0.19375,
   0.194375,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.2025,
   0.20375,
   0.204375,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.2125,
   0.21375,
   0.214375,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.2225,
   0.22375,
   0.224375,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.2325,
   0.23375,
   0.234375,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.2425,
   0.24375,
   0.244375,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.2525,
   0.25375,
   0.254375,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.2625,
   0.26375,
   0.264375,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.2725,
   0.27375,
   0.274375,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.2825,
   0.28375,
   0.284375,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.295625,
   0.29625,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.3125,
   0.31375,
   0.314375,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.3225,
   0.32375,
   0.324375,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.3425,
   0.34375,
   0.344375,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.3525,
   0.35375,
   0.354375,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.3625,
   0.36375,
   0.364375,
   0.365,
   0.37,
   0.3725,
   0.37375,
   0.374375,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.3825,
   0.38375,
   0.384375,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t total_fy13[329] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.006353307,
   0.006353307,
   0.8781197,
   0.8781197,
   0.8781197,
   0.8781197,
   0.8781197,
   7.552117,
   7.552117,
   7.552117,
   7.552117,
   13.01524,
   13.01524,
   13.01524,
   13.01524,
   27.18589,
   26.79443,
   26.79443,
   26.79443,
   26.79443,
   53.05596,
   53.05596,
   53.05596,
   53.05596,
   49.09183,
   49.09183,
   49.09183,
   49.09183,
   64.25081,
   63.22918,
   63.22918,
   63.22918,
   63.22918,
   109.3393,
   109.3393,
   109.3393,
   109.3393,
   127.8963,
   127.8963,
   127.8963,
   127.8963,
   143.4852,
   142.1312,
   142.1312,
   142.1312,
   142.1312,
   156.6948,
   156.6948,
   146.3462,
   146.3462,
   146.3462,
   146.3462,
   146.3462,
   157.5989,
   156.2373,
   156.2373,
   156.2373,
   156.2373,
   189.2962,
   189.2962,
   189.2962,
   189.2962,
   203.3408,
   203.3408,
   203.3408,
   203.3408,
   220.8223,
   220.8223,
   220.8223,
   220.8223,
   235.0796,
   233.1624,
   233.1624,
   233.1624,
   233.1624,
   272.5056,
   272.5056,
   272.5056,
   272.5056,
   277.4388,
   277.4388,
   277.4388,
   277.4388,
   307.1328,
   307.1328,
   307.1328,
   307.1328,
   322.8722,
   322.8722,
   322.8722,
   322.8722,
   346.4568,
   346.4568,
   346.4568,
   346.4568,
   366.6093,
   366.6093,
   366.6093,
   366.6093,
   398.8364,
   398.8364,
   398.8364,
   398.8364,
   407.2112,
   407.2112,
   407.2112,
   407.2112,
   388.4006,
   388.4006,
   388.4006,
   388.4006,
   372.7096,
   372.7096,
   372.7096,
   372.7096,
   447.9523,
   447.9523,
   447.9523,
   447.9523,
   378.8235,
   378.8235,
   378.8235,
   378.8235,
   375.7886,
   375.7886,
   375.7886,
   375.7886,
   398.8894,
   398.8894,
   398.8894,
   398.8894,
   427.3399,
   427.3399,
   427.3399,
   427.3399,
   415.4317,
   415.4317,
   415.4317,
   415.4317,
   432.4541,
   432.4541,
   432.4541,
   432.4541,
   388.7278,
   388.7278,
   388.7278,
   388.7278,
   410.6064,
   410.6064,
   410.6064,
   410.6064,
   440.4036,
   440.4036,
   440.4036,
   440.4036,
   473.7259,
   473.7259,
   476.4712,
   476.4712,
   476.4712,
   476.4712,
   515.7434,
   515.7434,
   515.7434,
   515.7434,
   515.7434,
   593.1433,
   591.736,
   591.736,
   591.736,
   591.736,
   650.6531,
   650.6531,
   650.6531,
   650.6531,
   625.8276,
   625.8276,
   625.8276,
   625.8276,
   752.2359,
   752.2359,
   752.2359,
   752.2359,
   764.0863,
   764.0863,
   764.0863,
   764.0863,
   776.3541,
   776.3541,
   776.3541,
   776.3541,
   839.6662,
   839.6662,
   839.6662,
   839.6662,
   847.947,
   847.947,
   847.947,
   847.947,
   901.98,
   901.98,
   901.98,
   901.98,
   920.9244,
   920.9244,
   920.9244,
   920.9244,
   947.9902,
   947.9902,
   947.9902,
   947.9902,
   940.3706,
   940.3706,
   940.3706,
   940.3706,
   987.0359,
   988.3406,
   988.3406,
   988.3406,
   988.3406,
   1063.17,
   1063.17,
   1063.17,
   1063.17,
   1009.636,
   1009.636,
   1009.636,
   1009.636,
   1022.708,
   1022.708,
   1022.708,
   1022.708,
   1142.705,
   1142.705,
   1142.705,
   1142.705,
   1095.773,
   1095.773,
   1095.773,
   1095.773,
   1144.1,
   1144.1,
   1144.1,
   1144.1,
   1046.346,
   1046.346,
   1046.346,
   1046.346,
   1166.36,
   1166.36,
   1166.36,
   1166.36,
   1260.365,
   1260.365,
   1260.365,
   1260.365,
   1197.22,
   1196.025,
   1196.025,
   1196.025,
   1196.025,
   1216.147,
   1216.147,
   1216.147,
   1216.147,
   1240.763,
   1240.763,
   1240.763,
   1240.763,
   1272.3,
   1272.3,
   1272.3,
   1272.3,
   1250.713,
   1250.713,
   1250.713,
   1250.713,
   1165.236,
   1165.236,
   1165.236,
   1165.236,
   1266.536,
   1266.536,
   1266.536,
   1266.536,
   1185.725,
   1185.725,
   1185.725,
   1185.725,
   1246.143,
   1246.143,
   1246.143,
   1246.143,
   1151.43,
   1151.43,
   1151.43,
   1151.43,
   1078.466,
   1078.466,
   1078.466,
   1078.466,
   1113.516,
   1112.848,
   1112.848,
   1112.848,
   1112.848,
   1032.76,
   1032.76,
   1032.76,
   1032.76,
   990.229,
   990.229,
   990.229,
   990.229,
   0};
   TGraph *graph = new TGraph(329,total_fx13,total_fy13);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_kpi");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total551113 = new TH1F("Graph_Graph_Graph_Graph_total551113","Projection of pdf_kpi",329,-0.056,0.556);
   Graph_Graph_Graph_Graph_total551113->SetMinimum(0);
   Graph_Graph_Graph_Graph_total551113->SetMaximum(1399.53);
   Graph_Graph_Graph_Graph_total551113->SetDirectory(0);
   Graph_Graph_Graph_Graph_total551113->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total551113->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total551113->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total551113->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total551113->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total551113->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total551113->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total551113->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total551113->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total551113->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total551113->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total551113->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total551113->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total551113->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total551113);
   
   graph->Draw("l");
   
   Double_t bskpi_fx14[232] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bskpi_fy14[232] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.006353307,
   0.006353307,
   0.8781197,
   0.8781197,
   0.8781197,
   0.8781197,
   0.8781197,
   4.512464,
   4.512464,
   4.512464,
   4.512464,
   4.512464,
   7.462525,
   7.462525,
   7.462525,
   7.462525,
   7.462525,
   24.26624,
   24.26624,
   24.26624,
   24.26624,
   24.26624,
   22.89968,
   22.89968,
   22.89968,
   22.89968,
   22.89968,
   47.29003,
   47.29003,
   47.29003,
   47.29003,
   47.29003,
   58.085,
   58.085,
   58.085,
   58.085,
   58.085,
   64.48648,
   64.48648,
   64.48648,
   64.48648,
   64.48648,
   56.82653,
   56.82653,
   56.82653,
   56.82653,
   56.82653,
   72.13567,
   72.13567,
   72.13567,
   72.13567,
   72.13567,
   90.67811,
   90.67811,
   90.67811,
   90.67811,
   90.67811,
   107.9871,
   107.9871,
   107.9871,
   107.9871,
   107.9871,
   120.4807,
   120.4807,
   120.4807,
   120.4807,
   120.4807,
   137.7297,
   137.7297,
   137.7297,
   137.7297,
   137.7297,
   158.8196,
   158.8196,
   158.8196,
   158.8196,
   158.8196,
   165.7653,
   165.7653,
   165.7653,
   165.7653,
   165.7653,
   170.5831,
   170.5831,
   170.5831,
   170.5831,
   170.5831,
   152.3954,
   152.3954,
   152.3954,
   152.3954,
   152.3954,
   186.3592,
   186.3592,
   186.3592,
   186.3592,
   186.3592,
   170.4224,
   170.4224,
   170.4224,
   170.4224,
   170.4224,
   159.0993,
   159.0993,
   159.0993,
   159.0993,
   159.0993,
   177.5684,
   177.5684,
   177.5684,
   204.0833,
   204.0833,
   204.0833,
   204.0833,
   204.0833,
   204.0833,
   204.0833,
   274.5778,
   274.5778,
   274.5778,
   274.5778,
   274.5778,
   268.8963,
   268.8963,
   268.8963,
   268.8963,
   268.8963,
   328.4304,
   328.4304,
   328.4304,
   328.4304,
   328.4304,
   338.8241,
   338.8241,
   338.8241,
   338.8241,
   338.8241,
   361.2338,
   361.2338,
   361.2338,
   361.2338,
   361.2338,
   409.6904,
   409.6904,
   409.6904,
   409.6904,
   409.6904,
   374.9486,
   374.9486,
   374.9486,
   374.9486,
   374.9486,
   417.2856,
   417.2856,
   417.2856,
   417.2856,
   417.2856,
   397.0849,
   397.0849,
   397.0849,
   397.0849,
   397.0849,
   399.2419,
   399.2419,
   399.2419,
   399.2419,
   399.2419,
   425.3697,
   425.3697,
   425.3697,
   425.3697,
   425.3697,
   459.0313,
   459.0313,
   459.0313,
   459.0313,
   459.0313,
   449.2881,
   449.2881,
   449.2881,
   449.2881,
   449.2881,
   456.0901,
   456.0901,
   456.0901,
   456.0901,
   456.0901,
   494.362,
   494.362,
   494.362,
   494.362,
   494.362,
   462.2755,
   462.2755,
   462.2755,
   462.2755,
   462.2755,
   441.3805,
   441.3805,
   441.3805,
   441.3805,
   441.3805,
   424.362,
   424.362,
   424.362,
   424.362,
   424.362,
   422.6456,
   422.6456,
   422.6456,
   422.6456,
   422.6456,
   380.887,
   380.887,
   380.887,
   380.887,
   380.887,
   0};
   graph = new TGraph(232,bskpi_fx14,bskpi_fy14);
   graph->SetName("bskpi");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bskpi562214 = new TH1F("Graph_Graph_Graph_Graph_bskpi562214","Projection of pdf_kpi",232,-0.056,0.556);
   Graph_Graph_Graph_Graph_bskpi562214->SetMinimum(0);
   Graph_Graph_Graph_Graph_bskpi562214->SetMaximum(543.7983);
   Graph_Graph_Graph_Graph_bskpi562214->SetDirectory(0);
   Graph_Graph_Graph_Graph_bskpi562214->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bskpi562214->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bskpi562214->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi562214->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi562214->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi562214->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bskpi562214->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi562214->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi562214->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi562214->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bskpi562214->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi562214->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi562214->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi562214->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bskpi562214);
   
   graph->Draw("lf2");
   
   Double_t cross-feed_fx15[232] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t cross-feed_fy15[232] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.002495958,
   0.002495958,
   0.8566763,
   0.8566763,
   0.8566763,
   0.8566763,
   0.8566763,
   4.00663,
   4.00663,
   4.00663,
   4.00663,
   4.00663,
   6.030041,
   6.030041,
   6.030041,
   6.030041,
   6.030041,
   22.35368,
   22.35368,
   22.35368,
   22.35368,
   22.35368,
   20.19218,
   20.19218,
   20.19218,
   20.19218,
   20.19218,
   42.72812,
   42.72812,
   42.72812,
   42.72812,
   42.72812,
   52.58087,
   52.58087,
   52.58087,
   52.58087,
   52.58087,
   58.00976,
   58.00976,
   58.00976,
   58.00976,
   58.00976,
   49.29045,
   49.29045,
   49.29045,
   49.29045,
   49.29045,
   63.75067,
   63.75067,
   63.75067,
   63.75067,
   63.75067,
   82.39809,
   82.39809,
   82.39809,
   82.39809,
   82.39809,
   97.79489,
   97.79489,
   97.79489,
   97.79489,
   97.79489,
   107.96,
   107.96,
   107.96,
   107.96,
   107.96,
   123.6899,
   123.6899,
   123.6899,
   123.6899,
   123.6899,
   143.3061,
   143.3061,
   143.3061,
   143.3061,
   143.3061,
   149.5102,
   149.5102,
   149.5102,
   149.5102,
   149.5102,
   153.8375,
   153.8375,
   153.8375,
   153.8375,
   153.8375,
   135.2376,
   135.2376,
   135.2376,
   135.2376,
   135.2376,
   168.7508,
   168.7508,
   168.7508,
   168.7508,
   168.7508,
   151.5536,
   151.5536,
   151.5536,
   151.5536,
   151.5536,
   141.0714,
   141.0714,
   141.0714,
   141.0714,
   141.0714,
   157.9613,
   157.9613,
   157.9613,
   182.8225,
   182.8225,
   182.8225,
   182.8225,
   182.8225,
   182.8225,
   182.8225,
   249.9183,
   249.9183,
   249.9183,
   249.9183,
   249.9183,
   241.776,
   241.776,
   241.776,
   241.776,
   241.776,
   296.261,
   296.261,
   296.261,
   296.261,
   296.261,
   303.7645,
   303.7645,
   303.7645,
   303.7645,
   303.7645,
   324.5564,
   324.5564,
   324.5564,
   324.5564,
   324.5564,
   371.2966,
   371.2966,
   371.2966,
   371.2966,
   371.2966,
   332.4365,
   332.4365,
   332.4365,
   332.4365,
   332.4365,
   371.6748,
   371.6748,
   371.6748,
   371.6748,
   371.6748,
   350.4194,
   350.4194,
   350.4194,
   350.4194,
   350.4194,
   349.2056,
   349.2056,
   349.2056,
   349.2056,
   349.2056,
   373.3359,
   373.3359,
   373.3359,
   373.3359,
   373.3359,
   404.8148,
   404.8148,
   404.8148,
   404.8148,
   404.8148,
   394.9534,
   394.9534,
   394.9534,
   394.9534,
   394.9534,
   399.0574,
   399.0574,
   399.0574,
   399.0574,
   399.0574,
   436.3961,
   436.3961,
   436.3961,
   436.3961,
   436.3961,
   403.5804,
   403.5804,
   403.5804,
   403.5804,
   403.5804,
   384.6884,
   384.6884,
   384.6884,
   384.6884,
   384.6884,
   370.1826,
   370.1826,
   370.1826,
   370.1826,
   370.1826,
   371.4257,
   371.4257,
   371.4257,
   371.4257,
   371.4257,
   331.707,
   331.707,
   331.707,
   331.707,
   331.707,
   0};
   graph = new TGraph(232,cross-feed_fx15,cross-feed_fy15);
   graph->SetName("cross-feed");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_crossmIfeed573315 = new TH1F("Graph_Graph_Graph_Graph_crossmIfeed573315","Projection of pdf_kpi",232,-0.056,0.556);
   Graph_Graph_Graph_Graph_crossmIfeed573315->SetMinimum(0);
   Graph_Graph_Graph_Graph_crossmIfeed573315->SetMaximum(480.0357);
   Graph_Graph_Graph_Graph_crossmIfeed573315->SetDirectory(0);
   Graph_Graph_Graph_Graph_crossmIfeed573315->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_crossmIfeed573315->SetLineColor(ci);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed573315->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_cross-feed573315);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx16[235] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.0675,
   0.06875,
   0.069375,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t 3body_fy16[235] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.852524,
   0.852524,
   0.852524,
   0.852524,
   0.852524,
   3.836358,
   3.836358,
   3.836358,
   3.836358,
   3.836358,
   5.541406,
   5.541406,
   5.541406,
   5.541406,
   5.541406,
   21.65724,
   21.65724,
   21.65724,
   21.65724,
   21.65724,
   19.21777,
   19.21777,
   19.21777,
   19.21777,
   19.21777,
   41.18317,
   41.18317,
   41.18317,
   41.18317,
   41.18317,
   50.751,
   50.751,
   50.751,
   50.751,
   50.751,
   55.98424,
   55.98424,
   55.98424,
   55.98424,
   55.98424,
   46.6886,
   46.6886,
   46.6886,
   46.6886,
   46.6886,
   60.98128,
   60.98128,
   60.98128,
   60.98128,
   60.98128,
   79.50061,
   79.50061,
   79.50061,
   79.50061,
   79.50061,
   94.49174,
   94.49174,
   94.49174,
   94.49174,
   94.49174,
   103.7154,
   103.7154,
   103.7154,
   103.7154,
   103.7154,
   118.7066,
   118.7066,
   118.7066,
   118.7066,
   118.7066,
   138.0424,
   138.0424,
   138.0424,
   138.0424,
   138.0424,
   143.7739,
   143.7739,
   143.7739,
   143.7739,
   143.7739,
   148.0005,
   148.0005,
   148.0005,
   148.0005,
   148.0005,
   129.209,
   129.209,
   129.209,
   129.209,
   129.209,
   162.4113,
   162.4113,
   162.4113,
   162.4113,
   162.4113,
   145.1708,
   145.1708,
   145.1708,
   145.1708,
   145.1708,
   134.6785,
   134.6785,
   134.6785,
   134.6785,
   134.6785,
   151.1384,
   151.1384,
   151.1384,
   175.1171,
   175.1171,
   175.1171,
   175.1171,
   175.1171,
   175.1171,
   175.1171,
   241.1314,
   241.1314,
   241.1314,
   241.1314,
   241.1314,
   231.7638,
   231.7638,
   231.7638,
   231.7638,
   231.7638,
   284.682,
   284.682,
   284.682,
   284.682,
   284.682,
   290.8398,
   290.8398,
   290.8398,
   290.8398,
   290.8398,
   311.3363,
   311.3363,
   311.3363,
   311.3363,
   311.3363,
   357.1622,
   357.1622,
   357.1622,
   357.1622,
   357.1622,
   317.1961,
   317.1961,
   317.1961,
   317.1961,
   317.1961,
   354.6508,
   354.6508,
   354.6508,
   354.6508,
   354.6508,
   333.1578,
   333.1578,
   333.1578,
   333.1578,
   333.1578,
   331.0265,
   331.0265,
   331.0265,
   331.0265,
   331.0265,
   354.625,
   354.625,
   354.625,
   354.625,
   354.625,
   385.2236,
   385.2236,
   385.2236,
   385.2236,
   385.2236,
   374.8854,
   374.8854,
   374.8854,
   374.8854,
   374.8854,
   378.6857,
   378.6857,
   378.6857,
   378.6857,
   378.6857,
   415.252,
   415.252,
   415.252,
   415.252,
   415.252,
   382.5581,
   382.5581,
   382.5581,
   382.5581,
   382.5581,
   364.1209,
   364.1209,
   364.1209,
   364.1209,
   364.1209,
   350.4445,
   350.4445,
   350.4445,
   350.4445,
   350.4445,
   352.9559,
   352.9559,
   352.9559,
   352.9559,
   352.9559,
   314.2122,
   314.2122,
   314.2122,
   314.2122,
   314.2122,
   0};
   graph = new TGraph(235,3body_fx16,3body_fy16);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body584416 = new TH1F("Graph_Graph_Graph_Graph_3body584416","Projection of pdf_kpi",235,-0.056,0.556);
   Graph_Graph_Graph_Graph_3body584416->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body584416->SetMaximum(456.7772);
   Graph_Graph_Graph_Graph_3body584416->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body584416->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body584416->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body584416->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body584416->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body584416->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body584416->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body584416->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body584416->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body584416->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body584416->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body584416->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body584416->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body584416->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body584416->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body584416);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx17[223] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bkg_fy17[223] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   11.65882,
   11.65882,
   11.65882,
   11.65882,
   11.65882,
   6.995295,
   6.995295,
   6.995295,
   6.995295,
   6.995295,
   23.31765,
   23.31765,
   23.31765,
   23.31765,
   23.31765,
   32.64471,
   32.64471,
   32.64471,
   32.64471,
   32.64471,
   27.98118,
   27.98118,
   27.98118,
   27.98118,
   27.98118,
   16.32235,
   16.32235,
   16.32235,
   16.32235,
   16.32235,
   32.64471,
   32.64471,
   32.64471,
   32.64471,
   32.64471,
   41.97177,
   41.97177,
   41.97177,
   41.97177,
   41.97177,
   55.96236,
   55.96236,
   55.96236,
   55.96236,
   55.96236,
   53.63059,
   53.63059,
   53.63059,
   53.63059,
   53.63059,
   67.62118,
   67.62118,
   67.62118,
   67.62118,
   67.62118,
   69.95295,
   69.95295,
   69.95295,
   69.95295,
   69.95295,
   79.28001,
   79.28001,
   79.28001,
   79.28001,
   79.28001,
   72.28471,
   72.28471,
   72.28471,
   72.28471,
   72.28471,
   65.28942,
   65.28942,
   65.28942,
   65.28942,
   65.28942,
   83.94354,
   83.94354,
   83.94354,
   83.94354,
   83.94354,
   74.61648,
   74.61648,
   74.61648,
   74.61648,
   74.61648,
   51.29883,
   51.29883,
   51.29883,
   51.29883,
   51.29883,
   74.61648,
   74.61648,
   74.61648,
   95.60236,
   95.60236,
   95.60236,
   95.60236,
   95.60236,
   95.60236,
   95.60236,
   139.9059,
   139.9059,
   139.9059,
   139.9059,
   139.9059,
   114.2565,
   114.2565,
   114.2565,
   114.2565,
   114.2565,
   153.8965,
   153.8965,
   153.8965,
   153.8965,
   153.8965,
   163.2235,
   163.2235,
   163.2235,
   163.2235,
   163.2235,
   170.2188,
   170.2188,
   170.2188,
   170.2188,
   170.2188,
   212.1906,
   212.1906,
   212.1906,
   212.1906,
   212.1906,
   149.233,
   149.233,
   149.233,
   149.233,
   149.233,
   193.5365,
   193.5365,
   193.5365,
   193.5365,
   193.5365,
   158.56,
   158.56,
   158.56,
   158.56,
   158.56,
   158.56,
   158.56,
   160.8918,
   160.8918,
   160.8918,
   160.8918,
   160.8918,
   198.2,
   198.2,
   198.2,
   198.2,
   198.2,
   177.2141,
   177.2141,
   177.2141,
   177.2141,
   177.2141,
   170.2188,
   170.2188,
   170.2188,
   170.2188,
   170.2188,
   207.5271,
   207.5271,
   207.5271,
   207.5271,
   207.5271,
   177.2141,
   177.2141,
   177.2141,
   177.2141,
   177.2141,
   156.2283,
   156.2283,
   156.2283,
   156.2283,
   156.2283,
   149.233,
   149.233,
   149.233,
   149.233,
   149.233,
   167.8871,
   167.8871,
   167.8871,
   167.8871,
   167.8871,
   149.233,
   149.233,
   149.233,
   149.233,
   149.233,
   0};
   graph = new TGraph(223,bkg_fx17,bkg_fy17);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg595517 = new TH1F("Graph_Graph_Graph_Graph_bkg595517","Projection of pdf_kpi",223,-0.056,0.556);
   Graph_Graph_Graph_Graph_bkg595517->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg595517->SetMaximum(233.4097);
   Graph_Graph_Graph_Graph_bkg595517->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg595517->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg595517->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg595517->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg595517->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg595517->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg595517->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg595517->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg595517->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg595517->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg595517->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg595517->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg595517->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg595517->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg595517->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg595517);
   
   graph->Draw("lf2");
   
   Double_t final_fx18[329] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.0825,
   0.08375,
   0.084375,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.1025,
   0.10375,
   0.104375,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.1225,
   0.12375,
   0.124375,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.145625,
   0.14625,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.1625,
   0.16375,
   0.164375,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.1725,
   0.17375,
   0.174375,
   0.175,
   0.18,
   0.1825,
   0.18375,
   0.184375,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.1925,
   0.19375,
   0.194375,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.2025,
   0.20375,
   0.204375,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.2125,
   0.21375,
   0.214375,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.2225,
   0.22375,
   0.224375,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.2325,
   0.23375,
   0.234375,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.2425,
   0.24375,
   0.244375,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.2525,
   0.25375,
   0.254375,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.2625,
   0.26375,
   0.264375,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.2725,
   0.27375,
   0.274375,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.2825,
   0.28375,
   0.284375,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.295625,
   0.29625,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.3125,
   0.31375,
   0.314375,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.3225,
   0.32375,
   0.324375,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.3425,
   0.34375,
   0.344375,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.3525,
   0.35375,
   0.354375,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.3625,
   0.36375,
   0.364375,
   0.365,
   0.37,
   0.3725,
   0.37375,
   0.374375,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.3825,
   0.38375,
   0.384375,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t final_fy18[329] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.006353307,
   0.006353307,
   0.8781197,
   0.8781197,
   0.8781197,
   0.8781197,
   0.8781197,
   7.552117,
   7.552117,
   7.552117,
   7.552117,
   13.01524,
   13.01524,
   13.01524,
   13.01524,
   27.18589,
   26.79443,
   26.79443,
   26.79443,
   26.79443,
   53.05596,
   53.05596,
   53.05596,
   53.05596,
   49.09183,
   49.09183,
   49.09183,
   49.09183,
   64.25081,
   63.22918,
   63.22918,
   63.22918,
   63.22918,
   109.3393,
   109.3393,
   109.3393,
   109.3393,
   127.8963,
   127.8963,
   127.8963,
   127.8963,
   143.4852,
   142.1312,
   142.1312,
   142.1312,
   142.1312,
   156.6948,
   156.6948,
   146.3462,
   146.3462,
   146.3462,
   146.3462,
   146.3462,
   157.5989,
   156.2373,
   156.2373,
   156.2373,
   156.2373,
   189.2962,
   189.2962,
   189.2962,
   189.2962,
   203.3408,
   203.3408,
   203.3408,
   203.3408,
   220.8223,
   220.8223,
   220.8223,
   220.8223,
   235.0796,
   233.1624,
   233.1624,
   233.1624,
   233.1624,
   272.5056,
   272.5056,
   272.5056,
   272.5056,
   277.4388,
   277.4388,
   277.4388,
   277.4388,
   307.1328,
   307.1328,
   307.1328,
   307.1328,
   322.8722,
   322.8722,
   322.8722,
   322.8722,
   346.4568,
   346.4568,
   346.4568,
   346.4568,
   366.6093,
   366.6093,
   366.6093,
   366.6093,
   398.8364,
   398.8364,
   398.8364,
   398.8364,
   407.2112,
   407.2112,
   407.2112,
   407.2112,
   388.4006,
   388.4006,
   388.4006,
   388.4006,
   372.7096,
   372.7096,
   372.7096,
   372.7096,
   447.9523,
   447.9523,
   447.9523,
   447.9523,
   378.8235,
   378.8235,
   378.8235,
   378.8235,
   375.7886,
   375.7886,
   375.7886,
   375.7886,
   398.8894,
   398.8894,
   398.8894,
   398.8894,
   427.3399,
   427.3399,
   427.3399,
   427.3399,
   415.4317,
   415.4317,
   415.4317,
   415.4317,
   432.4541,
   432.4541,
   432.4541,
   432.4541,
   388.7278,
   388.7278,
   388.7278,
   388.7278,
   410.6064,
   410.6064,
   410.6064,
   410.6064,
   440.4036,
   440.4036,
   440.4036,
   440.4036,
   473.7259,
   473.7259,
   476.4712,
   476.4712,
   476.4712,
   476.4712,
   515.7434,
   515.7434,
   515.7434,
   515.7434,
   515.7434,
   593.1433,
   591.736,
   591.736,
   591.736,
   591.736,
   650.6531,
   650.6531,
   650.6531,
   650.6531,
   625.8276,
   625.8276,
   625.8276,
   625.8276,
   752.2359,
   752.2359,
   752.2359,
   752.2359,
   764.0863,
   764.0863,
   764.0863,
   764.0863,
   776.3541,
   776.3541,
   776.3541,
   776.3541,
   839.6662,
   839.6662,
   839.6662,
   839.6662,
   847.947,
   847.947,
   847.947,
   847.947,
   901.98,
   901.98,
   901.98,
   901.98,
   920.9244,
   920.9244,
   920.9244,
   920.9244,
   947.9902,
   947.9902,
   947.9902,
   947.9902,
   940.3706,
   940.3706,
   940.3706,
   940.3706,
   987.0359,
   988.3406,
   988.3406,
   988.3406,
   988.3406,
   1063.17,
   1063.17,
   1063.17,
   1063.17,
   1009.636,
   1009.636,
   1009.636,
   1009.636,
   1022.708,
   1022.708,
   1022.708,
   1022.708,
   1142.705,
   1142.705,
   1142.705,
   1142.705,
   1095.773,
   1095.773,
   1095.773,
   1095.773,
   1144.1,
   1144.1,
   1144.1,
   1144.1,
   1046.346,
   1046.346,
   1046.346,
   1046.346,
   1166.36,
   1166.36,
   1166.36,
   1166.36,
   1260.365,
   1260.365,
   1260.365,
   1260.365,
   1197.22,
   1196.025,
   1196.025,
   1196.025,
   1196.025,
   1216.147,
   1216.147,
   1216.147,
   1216.147,
   1240.763,
   1240.763,
   1240.763,
   1240.763,
   1272.3,
   1272.3,
   1272.3,
   1272.3,
   1250.713,
   1250.713,
   1250.713,
   1250.713,
   1165.236,
   1165.236,
   1165.236,
   1165.236,
   1266.536,
   1266.536,
   1266.536,
   1266.536,
   1185.725,
   1185.725,
   1185.725,
   1185.725,
   1246.143,
   1246.143,
   1246.143,
   1246.143,
   1151.43,
   1151.43,
   1151.43,
   1151.43,
   1078.466,
   1078.466,
   1078.466,
   1078.466,
   1113.516,
   1112.848,
   1112.848,
   1112.848,
   1112.848,
   1032.76,
   1032.76,
   1032.76,
   1032.76,
   990.229,
   990.229,
   990.229,
   990.229,
   0};
   graph = new TGraph(329,final_fx18,final_fy18);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_kpi");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final606618 = new TH1F("Graph_Graph_Graph_Graph_final606618","Projection of pdf_kpi",329,-0.056,0.556);
   Graph_Graph_Graph_Graph_final606618->SetMinimum(0);
   Graph_Graph_Graph_Graph_final606618->SetMaximum(1399.53);
   Graph_Graph_Graph_Graph_final606618->SetDirectory(0);
   Graph_Graph_Graph_Graph_final606618->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final606618->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final606618->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final606618->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final606618->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final606618->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final606618->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final606618->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final606618->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final606618->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final606618->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final606618->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final606618->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final606618->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final606618);
   
   graph->Draw("l");
   
   Double_t data_fx3006[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3006[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   7,
   15,
   30,
   30,
   53,
   46,
   65,
   68,
   98,
   120,
   126,
   135,
   167,
   158,
   168,
   157,
   173,
   218,
   194,
   235,
   213,
   272,
   283,
   330,
   340,
   323,
   385,
   393,
   408,
   401,
   362,
   463,
   388,
   409,
   416,
   449,
   414,
   418,
   422,
   417,
   441,
   478,
   466,
   522,
   599,
   606,
   663,
   658,
   761,
   791,
   790,
   805,
   831,
   897,
   921,
   909,
   979,
   968,
   972,
   1031,
   1024,
   1014,
   1092,
   1105,
   1146,
   1114,
   1149,
   1198,
   1175,
   1213,
   1240,
   1197,
   1225,
   1198,
   1197,
   1302,
   1185,
   1187,
   1167,
   1116,
   1108,
   1069,
   1045,
   989};
   Double_t data_felx3006[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3006[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.291815,
   2.58147,
   3.82938,
   5.446522,
   5.446522,
   7.257065,
   6.757581,
   8.041463,
   8.225883,
   9.882579,
   10.46586,
   10.7361,
   11.1297,
   12.43252,
   12.07975,
   12.47112,
   12.03994,
   12.66245,
   14.27329,
   13.43736,
   14.83786,
   14.10308,
   16,
   16.33003,
   17.67278,
   17.94587,
   17.47915,
   19.12779,
   19.33053,
   19.7052,
   19.53123,
   18.53287,
   21.02324,
   19.20406,
   19.72993,
   19.90221,
   20.69552,
   19.85313,
   19.95116,
   20.04872,
   19.9267,
   20.50595,
   21.36893,
   21.09282,
   22.35279,
   23.97958,
   24.12214,
   25.25364,
   25.15638,
   27.09076,
   27.62917,
   27.61139,
   27.87693,
   28.33141,
   29.45413,
   29.8521,
   29.65377,
   30.79297,
   30.61672,
   30.68092,
   31.61308,
   31.50391,
   31.34729,
   32.54921,
   32.7453,
   33.35631,
   32.88038,
   33.40059,
   34.11575,
   33.78192,
   34.33174,
   34.71718,
   34.1013,
   34.50357,
   34.11575,
   34.1013,
   35.5867,
   33.92746,
   33.95649,
   33.66504,
   32.91033,
   32.79039,
   32.19939,
   31.83033,
   30.95234};
   Double_t data_fehx3006[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3006[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   3.770281,
   4.958738,
   6.538046,
   6.538046,
   8.325916,
   7.831489,
   9.103628,
   9.28666,
   10.93319,
   11.46586,
   11.7361,
   12.1297,
   13.43252,
   13.07975,
   13.47112,
   13.03994,
   13.66245,
   15.27329,
   14.43736,
   15.83786,
   15.10308,
   17,
   17.33003,
   18.67278,
   18.94587,
   18.47915,
   20.12779,
   20.33053,
   20.7052,
   20.53123,
   19.53287,
   22.02324,
   20.20406,
   20.72993,
   20.90221,
   21.69552,
   20.85313,
   20.95116,
   21.04872,
   20.9267,
   21.50595,
   22.36893,
   22.09282,
   23.35279,
   24.97958,
   25.12214,
   26.25364,
   26.15638,
   28.09076,
   28.62917,
   28.61139,
   28.87693,
   29.33141,
   30.45413,
   30.8521,
   30.65377,
   31.79297,
   31.61672,
   31.68092,
   32.61308,
   32.50391,
   32.34729,
   33.54921,
   33.7453,
   34.35631,
   33.88038,
   34.40059,
   35.11575,
   34.78192,
   35.33174,
   35.71718,
   35.1013,
   35.50357,
   35.11575,
   35.1013,
   36.5867,
   34.92746,
   34.95649,
   34.66504,
   33.91033,
   33.79039,
   33.19939,
   32.83033,
   31.95234};
   grae = new TGraphAsymmErrors(100,data_fx3006,data_fy3006,data_felx3006,data_fehx3006,data_fely3006,data_fehy3006);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaOS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data20300230023006 = new TH1F("Graph_Graph_Graph_Graph_data20300230023006","Histogram of data_plot__etaOS",100,0,0.55);
   Graph_Graph_Graph_Graph_data20300230023006->SetMinimum(0);
   Graph_Graph_Graph_Graph_data20300230023006->SetMaximum(1472.445);
   Graph_Graph_Graph_Graph_data20300230023006->SetDirectory(0);
   Graph_Graph_Graph_Graph_data20300230023006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data20300230023006->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data20300230023006->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data20300230023006->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data20300230023006->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data20300230023006->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data20300230023006->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data20300230023006->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data20300230023006->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data20300230023006->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data20300230023006->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data20300230023006->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data20300230023006->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data20300230023006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data20300230023006);
   
   grae->Draw("p");
   
   TH1D *frame_763eb20__6 = new TH1D("frame_763eb20__6","",100,0,0.5);
   frame_763eb20__6->SetBinContent(1,1405.516);
   frame_763eb20__6->SetMaximum(1405.516);
   frame_763eb20__6->SetEntries(1);
   frame_763eb20__6->SetDirectory(0);
   frame_763eb20__6->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_763eb20__6->SetLineColor(ci);
   frame_763eb20__6->GetXaxis()->SetTitle("#eta_{OS}");
   frame_763eb20__6->GetXaxis()->SetNdivisions(506);
   frame_763eb20__6->GetXaxis()->SetLabelFont(132);
   frame_763eb20__6->GetXaxis()->SetLabelOffset(0.01);
   frame_763eb20__6->GetXaxis()->SetLabelSize(0.06);
   frame_763eb20__6->GetXaxis()->SetTitleSize(0.06);
   frame_763eb20__6->GetXaxis()->SetTickLength(0.05);
   frame_763eb20__6->GetXaxis()->SetTitleOffset(1.1);
   frame_763eb20__6->GetXaxis()->SetTitleFont(132);
   frame_763eb20__6->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_763eb20__6->GetYaxis()->SetNdivisions(506);
   frame_763eb20__6->GetYaxis()->SetLabelFont(132);
   frame_763eb20__6->GetYaxis()->SetLabelOffset(0.01);
   frame_763eb20__6->GetYaxis()->SetLabelSize(0.06);
   frame_763eb20__6->GetYaxis()->SetTitleSize(0.06);
   frame_763eb20__6->GetYaxis()->SetTickLength(0.05);
   frame_763eb20__6->GetYaxis()->SetTitleOffset(1.7);
   frame_763eb20__6->GetYaxis()->SetTitleFont(132);
   frame_763eb20__6->GetZaxis()->SetLabelFont(42);
   frame_763eb20__6->GetZaxis()->SetLabelSize(0.035);
   frame_763eb20__6->GetZaxis()->SetTitleSize(0.035);
   frame_763eb20__6->GetZaxis()->SetTitleFont(42);
   frame_763eb20__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.25,0.39,0.51,0.83,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.45,0.75,0.45,0.75,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_etaOS_KPI_total_tot_tot->Modified();
   c_etaOS_KPI_total_tot_tot->cd();
   c_etaOS_KPI_total_tot_tot->SetSelected(c_etaOS_KPI_total_tot_tot);
}


==> figs/Fig4e.C <==
void etaSSKPI()
{
//=========Macro generated from canvas: c_etaSS_KPI_total_tot_tot/c_etaSS_KPI_total_tot_tot
//=========  (Thu May 10 12:30:47 2018) by ROOT version6.10/08
   TCanvas *c_etaSS_KPI_total_tot_tot = new TCanvas("c_etaSS_KPI_total_tot_tot", "c_etaSS_KPI_total_tot_tot",0,0,700,727);
   c_etaSS_KPI_total_tot_tot->SetHighLightColor(2);
   c_etaSS_KPI_total_tot_tot->Range(-0.1428571,-2280.434,0.5714286,12922.46);
   c_etaSS_KPI_total_tot_tot->SetFillColor(0);
   c_etaSS_KPI_total_tot_tot->SetBorderMode(0);
   c_etaSS_KPI_total_tot_tot->SetBorderSize(0);
   c_etaSS_KPI_total_tot_tot->SetLeftMargin(0.2);
   c_etaSS_KPI_total_tot_tot->SetBottomMargin(0.15);
   c_etaSS_KPI_total_tot_tot->SetFrameBorderMode(0);
   c_etaSS_KPI_total_tot_tot->SetFrameBorderMode(0);
   
   TH1D *frame_bcb2f30__7 = new TH1D("frame_bcb2f30__7","",100,0,0.5);
   frame_bcb2f30__7->SetBinContent(1,11402.17);
   frame_bcb2f30__7->SetMaximum(11402.17);
   frame_bcb2f30__7->SetEntries(1);
   frame_bcb2f30__7->SetDirectory(0);
   frame_bcb2f30__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_bcb2f30__7->SetLineColor(ci);
   frame_bcb2f30__7->GetXaxis()->SetTitle("#eta_{SSc}");
   frame_bcb2f30__7->GetXaxis()->SetNdivisions(506);
   frame_bcb2f30__7->GetXaxis()->SetLabelFont(132);
   frame_bcb2f30__7->GetXaxis()->SetLabelOffset(0.01);
   frame_bcb2f30__7->GetXaxis()->SetLabelSize(0.06);
   frame_bcb2f30__7->GetXaxis()->SetTitleSize(0.06);
   frame_bcb2f30__7->GetXaxis()->SetTickLength(0.05);
   frame_bcb2f30__7->GetXaxis()->SetTitleOffset(1.1);
   frame_bcb2f30__7->GetXaxis()->SetTitleFont(132);
   frame_bcb2f30__7->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_bcb2f30__7->GetYaxis()->SetNdivisions(506);
   frame_bcb2f30__7->GetYaxis()->SetLabelFont(132);
   frame_bcb2f30__7->GetYaxis()->SetLabelOffset(0.01);
   frame_bcb2f30__7->GetYaxis()->SetLabelSize(0.06);
   frame_bcb2f30__7->GetYaxis()->SetTitleSize(0.06);
   frame_bcb2f30__7->GetYaxis()->SetTickLength(0.05);
   frame_bcb2f30__7->GetYaxis()->SetTitleOffset(1.7);
   frame_bcb2f30__7->GetYaxis()->SetTitleFont(132);
   frame_bcb2f30__7->GetZaxis()->SetLabelFont(42);
   frame_bcb2f30__7->GetZaxis()->SetLabelSize(0.035);
   frame_bcb2f30__7->GetZaxis()->SetTitleSize(0.035);
   frame_bcb2f30__7->GetZaxis()->SetTitleFont(42);
   frame_bcb2f30__7->Draw("FUNC");
   
   Double_t data_fx3007[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3007[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   2,
   0,
   2,
   0,
   5,
   3,
   3,
   3,
   3,
   5,
   2,
   10,
   12,
   8,
   9,
   22,
   19,
   23,
   21,
   46,
   54,
   55,
   74,
   78,
   102,
   91,
   95,
   115,
   116,
   133,
   144,
   157,
   195,
   185,
   231,
   206,
   260,
   256,
   299,
   316,
   337,
   408,
   430,
   533,
   563,
   623,
   782,
   913,
   1069,
   1362,
   1537,
   1834,
   2180,
   2537,
   3023,
   3600,
   4331,
   5052,
   5422,
   5989,
   6076,
   6914,
   8439,
   10755,
   10332,
   7711,
   5712,
   3867,
   3690};
   Double_t data_felx3007[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3007[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   0,
   1.291815,
   0,
   2.159691,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   2.159691,
   1.291815,
   3.108694,
   3.415266,
   2.768386,
   2.943461,
   4.654502,
   4.320219,
   4.760717,
   4.545807,
   6.757581,
   7.32564,
   7.39358,
   8.582844,
   8.812788,
   9.611874,
   9.521834,
   9.729612,
   10.23546,
   10.28193,
   11.0434,
   11.51041,
   12.03994,
   13.47319,
   13.11066,
   14.70691,
   13.86141,
   15.63227,
   15.50781,
   16.79884,
   17.28342,
   17.86437,
   19.7052,
   20.24247,
   22.59221,
   23.23289,
   24.46498,
   27.46873,
   29.72003,
   32.19939,
   36.40867,
   38.70778,
   42.32814,
   46.19315,
   49.87112,
   54.48409,
   59.50208,
   65.31223,
   70.57918,
   73.13593,
   76.89024,
   77.4503,
   82.65197,
   91.36539,
   103.2075,
   101.1477,
   87.31372,
   75.07943,
   61.68722,
   60.24743};
   Double_t data_fehx3007[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3007[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.63786,
   1.147874,
   3.382473,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   3.382473,
   2.63786,
   4.26695,
   4.559819,
   3.945142,
   4.110204,
   5.761366,
   5.435196,
   5.865235,
   5.655182,
   7.831489,
   8.39385,
   8.461166,
   9.641101,
   9.869531,
   10.61187,
   10.57436,
   10.78102,
   11.23546,
   11.28193,
   12.0434,
   12.51041,
   13.03994,
   14.47319,
   14.11066,
   15.70691,
   14.86141,
   16.63227,
   16.50781,
   17.79884,
   18.28342,
   18.86437,
   20.7052,
   21.24247,
   23.59221,
   24.23289,
   25.46498,
   28.46873,
   30.72003,
   33.19939,
   37.40867,
   39.70778,
   43.32814,
   47.19315,
   50.87112,
   55.48409,
   60.50208,
   66.31223,
   71.57918,
   74.13593,
   77.89024,
   78.4503,
   83.65197,
   92.36539,
   104.2075,
   102.1477,
   88.31372,
   76.07943,
   62.68722,
   61.24743};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3007,data_fy3007,data_felx3007,data_fehx3007,data_fely3007,data_fehy3007);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaSS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data25300130013007 = new TH1F("Graph_Graph_Graph_Graph_data25300130013007","Histogram of data_plot__etaSS",100,0,0.55);
   Graph_Graph_Graph_Graph_data25300130013007->SetMinimum(0);
   Graph_Graph_Graph_Graph_data25300130013007->SetMaximum(11945.13);
   Graph_Graph_Graph_Graph_data25300130013007->SetDirectory(0);
   Graph_Graph_Graph_Graph_data25300130013007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data25300130013007->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data25300130013007->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data25300130013007->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data25300130013007->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data25300130013007->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data25300130013007->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data25300130013007->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data25300130013007->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data25300130013007->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data25300130013007->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data25300130013007->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data25300130013007->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data25300130013007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data25300130013007);
   
   grae->Draw("p");
   
   Double_t total_fx19[211] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.2725,
   0.27375,
   0.274375,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.32,
   0.3225,
   0.32375,
   0.324375,
   0.325,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.3625,
   0.36375,
   0.364375,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.3725,
   0.37375,
   0.374375,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.3825,
   0.38375,
   0.384375,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t total_fy19[211] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.003481482,
   0.002983561,
   0.001618053,
   0.007075233,
   0.01203149,
   0.7282043,
   0.7282043,
   0.5169297,
   1.784579,
   0.03078053,
   2.407395,
   0.5906948,
   3.930953,
   3.982029,
   3.104868,
   5.460037,
   4.971438,
   4.424009,
   1.605454,
   8.518672,
   12.41353,
   9.128389,
   7.346317,
   20.6622,
   24.22461,
   24.8281,
   20.13989,
   20.13989,
   20.13989,
   20.13989,
   54.72955,
   55.67103,
   54.21908,
   72.19407,
   75.30372,
   75.30372,
   75.30372,
   75.30372,
   104.7425,
   83.50073,
   93.07737,
   93.07737,
   106.8355,
   125.0097,
   134.7077,
   134.7077,
   134.7077,
   134.7077,
   164.2576,
   176.8366,
   179.2277,
   179.2277,
   179.2277,
   179.2277,
   231.9592,
   213.928,
   213.928,
   213.928,
   213.928,
   239.0111,
   239.0111,
   239.0111,
   239.0111,
   265.5477,
   280.8901,
   280.8901,
   280.8901,
   280.8901,
   324.2942,
   334.5442,
   334.5442,
   334.5442,
   334.5442,
   411.6295,
   411.6295,
   411.6295,
   411.6295,
   445.3893,
   445.3893,
   445.3893,
   445.3893,
   556.4055,
   556.4055,
   556.4055,
   556.4055,
   517.4464,
   517.4464,
   517.4464,
   517.4464,
   657.4276,
   657.4276,
   657.4276,
   657.4276,
   759.8926,
   759.8926,
   759.8926,
   759.8926,
   935.7308,
   935.7308,
   935.7308,
   935.7308,
   1054.621,
   1054.621,
   1054.621,
   1054.621,
   1408.769,
   1408.769,
   1408.769,
   1408.769,
   1511.218,
   1511.218,
   1511.218,
   1511.218,
   1890.298,
   1890.298,
   1890.298,
   1890.298,
   2055.515,
   2055.515,
   2055.515,
   2055.515,
   2617.398,
   2617.398,
   2617.398,
   2617.398,
   2935.011,
   2935.011,
   2935.011,
   2935.011,
   3689.366,
   3689.366,
   3689.366,
   3689.366,
   4168.061,
   4168.061,
   4168.061,
   4168.061,
   5039.67,
   5039.67,
   5039.67,
   5039.67,
   5418.93,
   5418.93,
   5418.93,
   5418.93,
   5987.195,
   5987.195,
   5987.195,
   5987.195,
   6104.09,
   6104.09,
   6104.09,
   6104.09,
   7111.327,
   7111.327,
   7111.327,
   7111.327,
   8348.688,
   8348.688,
   8348.688,
   8348.688,
   10841.24,
   10841.24,
   10841.24,
   10841.24,
   10491.57,
   10491.57,
   10491.57,
   10491.57,
   7395.109,
   7395.109,
   7395.109,
   7395.109,
   5908.028,
   5908.028,
   5908.028,
   5908.028,
   3807.851,
   3807.851,
   3807.851,
   3807.851,
   3716.347,
   3716.347,
   3716.347,
   3716.347,
   0};
   TGraph *graph = new TGraph(211,total_fx19,total_fy19);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_kpi");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total731119 = new TH1F("Graph_Graph_Graph_Graph_total731119","Projection of pdf_kpi",211,-0.056,0.556);
   Graph_Graph_Graph_Graph_total731119->SetMinimum(0);
   Graph_Graph_Graph_Graph_total731119->SetMaximum(11925.37);
   Graph_Graph_Graph_Graph_total731119->SetDirectory(0);
   Graph_Graph_Graph_Graph_total731119->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total731119->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total731119->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total731119->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total731119->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total731119->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total731119->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total731119->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total731119->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total731119->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total731119->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total731119->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total731119->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total731119->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total731119);
   
   graph->Draw("l");
   
   Double_t bskpi_fx20[199] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.3825,
   0.38375,
   0.384375,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bskpi_fy20[199] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.003481482,
   0.002983561,
   0.001618053,
   0.007075233,
   0.01203149,
   0.04114918,
   0.04114918,
   0.5169297,
   0.5116543,
   0.03078053,
   0.05302725,
   0.5906948,
   0.485802,
   0.104108,
   0.271352,
   2.618627,
   2.487033,
   1.05587,
   1.13227,
   1.04818,
   1.048022,
   1.515732,
   1.626509,
   6.269269,
   6.216031,
   5.544638,
   6.02881,
   6.02881,
   6.02881,
   6.02881,
   15.3753,
   16.22296,
   18.0145,
   18.47796,
   18.47796,
   18.47796,
   18.47796,
   29.36887,
   30.20158,
   33.1479,
   33.14743,
   33.14743,
   35.09623,
   34.86871,
   33.75631,
   33.75631,
   33.75631,
   33.75631,
   66.29183,
   67.99766,
   66.61436,
   68.04554,
   68.04554,
   68.04554,
   68.04554,
   75.87208,
   76.22267,
   79.57638,
   82.21141,
   82.21141,
   82.21141,
   82.21141,
   112.1973,
   114.7971,
   114.7971,
   114.7971,
   114.7971,
   143.2218,
   146.8192,
   146.8192,
   146.8192,
   146.8192,
   186.7364,
   190.7136,
   190.7136,
   190.7136,
   190.7136,
   230.7841,
   230.7841,
   230.7841,
   230.7841,
   239.9058,
   239.9058,
   239.9058,
   239.9058,
   332.4798,
   332.4798,
   332.4798,
   332.4798,
   348.0653,
   348.0653,
   348.0653,
   348.0653,
   504.5193,
   504.5193,
   504.5193,
   504.5193,
   523.5606,
   523.5606,
   523.5606,
   523.5606,
   690.5263,
   690.5263,
   690.5263,
   690.5263,
   706.7048,
   706.7048,
   706.7048,
   706.7048,
   934.1796,
   934.1796,
   934.1796,
   934.1796,
   971.8266,
   971.8266,
   971.8266,
   971.8266,
   1369.985,
   1369.985,
   1369.985,
   1369.985,
   1416.103,
   1416.103,
   1416.103,
   1416.103,
   1794.003,
   1794.003,
   1794.003,
   1794.003,
   1840.027,
   1840.027,
   1840.027,
   1840.027,
   2041.174,
   2041.174,
   2041.174,
   2041.174,
   2063.786,
   2063.786,
   2063.786,
   2063.786,
   2574.423,
   2574.423,
   2574.423,
   2574.423,
   2667.168,
   2667.168,
   2667.168,
   2667.168,
   3673.32,
   3673.32,
   3673.32,
   3673.32,
   3610.073,
   3610.073,
   3610.073,
   3610.073,
   2324.653,
   2324.653,
   2324.653,
   2324.653,
   2190.463,
   2190.463,
   2190.463,
   2190.463,
   1323.441,
   1323.441,
   1323.441,
   1323.441,
   1298.482,
   1298.482,
   1298.482,
   1298.482,
   0};
   graph = new TGraph(199,bskpi_fx20,bskpi_fy20);
   graph->SetName("bskpi");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bskpi742220 = new TH1F("Graph_Graph_Graph_Graph_bskpi742220","Projection of pdf_kpi",199,-0.056,0.556);
   Graph_Graph_Graph_Graph_bskpi742220->SetMinimum(0);
   Graph_Graph_Graph_Graph_bskpi742220->SetMaximum(4040.652);
   Graph_Graph_Graph_Graph_bskpi742220->SetDirectory(0);
   Graph_Graph_Graph_Graph_bskpi742220->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bskpi742220->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bskpi742220->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi742220->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi742220->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi742220->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bskpi742220->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi742220->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi742220->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi742220->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bskpi742220->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bskpi742220->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bskpi742220->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bskpi742220->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bskpi742220);
   
   graph->Draw("lf2");
   
   Double_t cross-feed_fx21[184] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t cross-feed_fy21[184] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.003481482,
   0.002983561,
   0.001618053,
   0.007075233,
   0.01203149,
   0.02106416,
   0.02106416,
   0.4659614,
   0.4698772,
   0.03078053,
   0.04215617,
   0.5060762,
   0.485802,
   0.05764217,
   0.109479,
   2.451438,
   2.445922,
   0.9606943,
   1.002758,
   0.6640951,
   0.6765381,
   1.18275,
   1.231326,
   5.796869,
   5.77832,
   4.940056,
   5.057513,
   5.057513,
   5.057513,
   5.057513,
   14.5865,
   14.78589,
   16.52377,
   16.83534,
   16.83534,
   16.83534,
   16.83534,
   27.59433,
   28.16946,
   30.65342,
   30.41484,
   30.41484,
   32.59664,
   30.38504,
   30.41617,
   30.41617,
   30.41617,
   30.41617,
   60.7645,
   61.45545,
   60.79241,
   61.36001,
   61.36001,
   61.36001,
   61.36001,
   68.06463,
   68.59468,
   71.3799,
   72.05015,
   72.05015,
   72.05015,
   72.05015,
   99.94192,
   100.7015,
   100.7015,
   100.7015,
   100.7015,
   128.8482,
   129.9417,
   129.9417,
   129.9417,
   129.9417,
   166.7627,
   167.5984,
   167.5984,
   167.5984,
   167.5984,
   207.2036,
   209.3851,
   209.3851,
   209.3851,
   209.3851,
   297.219,
   301.3935,
   301.3935,
   301.3935,
   301.3935,
   453.0456,
   456.7502,
   456.7502,
   456.7502,
   456.7502,
   607.7122,
   612.5675,
   612.5675,
   612.5675,
   612.5675,
   821.5347,
   821.5347,
   821.5347,
   821.5347,
   829.4207,
   829.4207,
   829.4207,
   829.4207,
   1211.763,
   1211.763,
   1211.763,
   1211.763,
   1222.537,
   1222.537,
   1222.537,
   1222.537,
   1567.626,
   1567.626,
   1567.626,
   1567.626,
   1578.589,
   1578.589,
   1578.589,
   1578.589,
   1759.11,
   1759.11,
   1759.11,
   1759.11,
   1765.76,
   1765.76,
   1765.76,
   1765.76,
   2242.922,
   2242.922,
   2242.922,
   2242.922,
   2266.486,
   2266.486,
   2266.486,
   2266.486,
   3122.153,
   3122.153,
   3122.153,
   3122.153,
   3098.14,
   3098.14,
   3098.14,
   3098.14,
   1971.815,
   1971.815,
   1971.815,
   1971.815,
   1941.291,
   1941.291,
   1941.291,
   1941.291,
   1140.251,
   1135.841,
   1135.841,
   1135.841,
   1135.841,
   0};
   graph = new TGraph(184,cross-feed_fx21,cross-feed_fy21);
   graph->SetName("cross-feed");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_crossmIfeed753321 = new TH1F("Graph_Graph_Graph_Graph_crossmIfeed753321","Projection of pdf_kpi",184,-0.056,0.556);
   Graph_Graph_Graph_Graph_crossmIfeed753321->SetMinimum(0);
   Graph_Graph_Graph_Graph_crossmIfeed753321->SetMaximum(3434.368);
   Graph_Graph_Graph_Graph_crossmIfeed753321->SetDirectory(0);
   Graph_Graph_Graph_Graph_crossmIfeed753321->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_crossmIfeed753321->SetLineColor(ci);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_crossmIfeed753321->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_cross-feed753321);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx22[163] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t 3body_fy22[163] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.4350232,
   0.4350232,
   0,
   0,
   0.4350232,
   0.4350232,
   0,
   0,
   2.349891,
   2.349891,
   0.8700464,
   0.8700464,
   0.4350232,
   0.4350232,
   0.8700464,
   0.8700464,
   5.347726,
   5.347726,
   4.350232,
   4.350232,
   4.350232,
   4.350232,
   4.350232,
   13.30559,
   13.30559,
   14.91824,
   14.91824,
   14.91824,
   14.91824,
   14.91824,
   25.74113,
   25.74113,
   28.09638,
   28.09638,
   28.09638,
   29.96392,
   27.22633,
   27.22633,
   27.22633,
   27.22633,
   27.22633,
   56.93536,
   56.93536,
   56.52242,
   56.52242,
   56.52242,
   56.52242,
   56.52242,
   62.973,
   62.973,
   65.96548,
   65.96548,
   65.96548,
   65.96548,
   65.96548,
   93.26658,
   93.26658,
   93.26658,
   93.26658,
   93.26658,
   121.0554,
   121.0554,
   121.0554,
   121.0554,
   121.0554,
   156.2617,
   156.2617,
   156.2617,
   156.2617,
   156.2617,
   195.0535,
   195.0535,
   195.0535,
   195.0535,
   195.0535,
   281.1048,
   281.1048,
   281.1048,
   281.1048,
   281.1048,
   429.7162,
   429.7162,
   429.7162,
   429.7162,
   429.7162,
   574.7505,
   574.7505,
   574.7505,
   574.7505,
   574.7505,
   776.8086,
   776.8086,
   776.8086,
   776.8086,
   776.8086,
   1150.024,
   1150.024,
   1150.024,
   1150.024,
   1150.024,
   1482.163,
   1482.163,
   1482.163,
   1482.163,
   1482.163,
   1655.294,
   1655.294,
   1655.294,
   1655.294,
   1655.294,
   2123.239,
   2123.239,
   2123.239,
   2123.239,
   2123.239,
   2923.179,
   2923.179,
   2923.179,
   2923.179,
   2923.179,
   1861.447,
   1861.447,
   1861.447,
   1861.447,
   1861.447,
   1083.677,
   1083.677,
   1083.677,
   1083.677,
   1083.677,
   0};
   graph = new TGraph(163,3body_fx22,3body_fy22);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body764422 = new TH1F("Graph_Graph_Graph_Graph_3body764422","Projection of pdf_kpi",163,-0.056,0.556);
   Graph_Graph_Graph_Graph_3body764422->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body764422->SetMaximum(3215.497);
   Graph_Graph_Graph_Graph_3body764422->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body764422->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body764422->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body764422->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body764422->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body764422->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body764422->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body764422->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body764422->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body764422->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body764422->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body764422->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body764422->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body764422->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body764422->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body764422);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx23[193] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bkg_fy23[193] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.349891,
   2.349891,
   2.349891,
   2.349891,
   2.349891,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.349891,
   2.349891,
   2.349891,
   2.349891,
   2.349891,
   0,
   0,
   0,
   0,
   0,
   4.699782,
   4.699782,
   4.699782,
   4.699782,
   4.699782,
   2.349891,
   2.349891,
   2.349891,
   2.349891,
   2.349891,
   9.399564,
   9.399564,
   9.399564,
   9.399564,
   9.399564,
   4.699782,
   4.699782,
   4.699782,
   7.049673,
   7.049673,
   7.049673,
   7.049673,
   7.049673,
   7.049673,
   7.049673,
   4.699782,
   4.699782,
   4.699782,
   4.699782,
   4.699782,
   7.049673,
   7.049673,
   7.049673,
   7.049673,
   7.049673,
   23.49891,
   23.49891,
   23.49891,
   23.49891,
   23.49891,
   14.09935,
   14.09935,
   14.09935,
   14.09935,
   14.09935,
   21.14902,
   21.14902,
   21.14902,
   21.14902,
   21.14902,
   35.24836,
   35.24836,
   35.24836,
   35.24836,
   35.24836,
   42.29804,
   42.29804,
   42.29804,
   42.29804,
   42.29804,
   65.79695,
   65.79695,
   65.79695,
   65.79695,
   65.79695,
   75.19651,
   75.19651,
   75.19651,
   75.19651,
   75.19651,
   105.7451,
   105.7451,
   105.7451,
   105.7451,
   105.7451,
   166.8423,
   166.8423,
   166.8423,
   166.8423,
   166.8423,
   202.0906,
   202.0906,
   202.0906,
   202.0906,
   202.0906,
   310.1856,
   310.1856,
   310.1856,
   310.1856,
   310.1856,
   469.9782,
   469.9782,
   469.9782,
   469.9782,
   469.9782,
   538.125,
   538.125,
   538.125,
   538.125,
   538.125,
   578.0732,
   578.0732,
   578.0732,
   578.0732,
   578.0732,
   751.9651,
   751.9651,
   751.9651,
   751.9651,
   751.9651,
   1071.55,
   1071.55,
   1071.55,
   1071.55,
   1071.55,
   681.4684,
   681.4684,
   681.4684,
   681.4684,
   681.4684,
   441.7795,
   441.7795,
   441.7795,
   441.7795,
   441.7795,
   0};
   graph = new TGraph(193,bkg_fx23,bkg_fy23);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_kpi");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg775523 = new TH1F("Graph_Graph_Graph_Graph_bkg775523","Projection of pdf_kpi",193,-0.056,0.556);
   Graph_Graph_Graph_Graph_bkg775523->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg775523->SetMaximum(1178.705);
   Graph_Graph_Graph_Graph_bkg775523->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg775523->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg775523->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg775523->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg775523->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg775523->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg775523->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg775523->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg775523->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg775523->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg775523->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg775523->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg775523->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg775523->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg775523->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg775523);
   
   graph->Draw("lf2");
   
   Double_t final_fx24[211] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.2725,
   0.27375,
   0.274375,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.32,
   0.3225,
   0.32375,
   0.324375,
   0.325,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.3625,
   0.36375,
   0.364375,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.3725,
   0.37375,
   0.374375,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.3825,
   0.38375,
   0.384375,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t final_fy24[211] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.003481482,
   0.002983561,
   0.001618053,
   0.007075233,
   0.01203149,
   0.7282043,
   0.7282043,
   0.5169297,
   1.784579,
   0.03078053,
   2.407395,
   0.5906948,
   3.930953,
   3.982029,
   3.104868,
   5.460037,
   4.971438,
   4.424009,
   1.605454,
   8.518672,
   12.41353,
   9.128389,
   7.346317,
   20.6622,
   24.22461,
   24.8281,
   20.13989,
   20.13989,
   20.13989,
   20.13989,
   54.72955,
   55.67103,
   54.21908,
   72.19407,
   75.30372,
   75.30372,
   75.30372,
   75.30372,
   104.7425,
   83.50073,
   93.07737,
   93.07737,
   106.8355,
   125.0097,
   134.7077,
   134.7077,
   134.7077,
   134.7077,
   164.2576,
   176.8366,
   179.2277,
   179.2277,
   179.2277,
   179.2277,
   231.9592,
   213.928,
   213.928,
   213.928,
   213.928,
   239.0111,
   239.0111,
   239.0111,
   239.0111,
   265.5477,
   280.8901,
   280.8901,
   280.8901,
   280.8901,
   324.2942,
   334.5442,
   334.5442,
   334.5442,
   334.5442,
   411.6295,
   411.6295,
   411.6295,
   411.6295,
   445.3893,
   445.3893,
   445.3893,
   445.3893,
   556.4055,
   556.4055,
   556.4055,
   556.4055,
   517.4464,
   517.4464,
   517.4464,
   517.4464,
   657.4276,
   657.4276,
   657.4276,
   657.4276,
   759.8926,
   759.8926,
   759.8926,
   759.8926,
   935.7308,
   935.7308,
   935.7308,
   935.7308,
   1054.621,
   1054.621,
   1054.621,
   1054.621,
   1408.769,
   1408.769,
   1408.769,
   1408.769,
   1511.218,
   1511.218,
   1511.218,
   1511.218,
   1890.298,
   1890.298,
   1890.298,
   1890.298,
   2055.515,
   2055.515,
   2055.515,
   2055.515,
   2617.398,
   2617.398,
   2617.398,
   2617.398,
   2935.011,
   2935.011,
   2935.011,
   2935.011,
   3689.366,
   3689.366,
   3689.366,
   3689.366,
   4168.061,
   4168.061,
   4168.061,
   4168.061,
   5039.67,
   5039.67,
   5039.67,
   5039.67,
   5418.93,
   5418.93,
   5418.93,
   5418.93,
   5987.195,
   5987.195,
   5987.195,
   5987.195,
   6104.09,
   6104.09,
   6104.09,
   6104.09,
   7111.327,
   7111.327,
   7111.327,
   7111.327,
   8348.688,
   8348.688,
   8348.688,
   8348.688,
   10841.24,
   10841.24,
   10841.24,
   10841.24,
   10491.57,
   10491.57,
   10491.57,
   10491.57,
   7395.109,
   7395.109,
   7395.109,
   7395.109,
   5908.028,
   5908.028,
   5908.028,
   5908.028,
   3807.851,
   3807.851,
   3807.851,
   3807.851,
   3716.347,
   3716.347,
   3716.347,
   3716.347,
   0};
   graph = new TGraph(211,final_fx24,final_fy24);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_kpi");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final786624 = new TH1F("Graph_Graph_Graph_Graph_final786624","Projection of pdf_kpi",211,-0.056,0.556);
   Graph_Graph_Graph_Graph_final786624->SetMinimum(0);
   Graph_Graph_Graph_Graph_final786624->SetMaximum(11925.37);
   Graph_Graph_Graph_Graph_final786624->SetDirectory(0);
   Graph_Graph_Graph_Graph_final786624->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final786624->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final786624->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final786624->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final786624->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final786624->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final786624->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final786624->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final786624->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final786624->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final786624->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final786624->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final786624->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final786624->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final786624);
   
   graph->Draw("l");
   
   Double_t data_fx3008[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3008[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   2,
   0,
   2,
   0,
   5,
   3,
   3,
   3,
   3,
   5,
   2,
   10,
   12,
   8,
   9,
   22,
   19,
   23,
   21,
   46,
   54,
   55,
   74,
   78,
   102,
   91,
   95,
   115,
   116,
   133,
   144,
   157,
   195,
   185,
   231,
   206,
   260,
   256,
   299,
   316,
   337,
   408,
   430,
   533,
   563,
   623,
   782,
   913,
   1069,
   1362,
   1537,
   1834,
   2180,
   2537,
   3023,
   3600,
   4331,
   5052,
   5422,
   5989,
   6076,
   6914,
   8439,
   10755,
   10332,
   7711,
   5712,
   3867,
   3690};
   Double_t data_felx3008[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3008[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   0,
   1.291815,
   0,
   2.159691,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   2.159691,
   1.291815,
   3.108694,
   3.415266,
   2.768386,
   2.943461,
   4.654502,
   4.320219,
   4.760717,
   4.545807,
   6.757581,
   7.32564,
   7.39358,
   8.582844,
   8.812788,
   9.611874,
   9.521834,
   9.729612,
   10.23546,
   10.28193,
   11.0434,
   11.51041,
   12.03994,
   13.47319,
   13.11066,
   14.70691,
   13.86141,
   15.63227,
   15.50781,
   16.79884,
   17.28342,
   17.86437,
   19.7052,
   20.24247,
   22.59221,
   23.23289,
   24.46498,
   27.46873,
   29.72003,
   32.19939,
   36.40867,
   38.70778,
   42.32814,
   46.19315,
   49.87112,
   54.48409,
   59.50208,
   65.31223,
   70.57918,
   73.13593,
   76.89024,
   77.4503,
   82.65197,
   91.36539,
   103.2075,
   101.1477,
   87.31372,
   75.07943,
   61.68722,
   60.24743};
   Double_t data_fehx3008[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3008[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   1.147874,
   2.63786,
   1.147874,
   3.382473,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   3.382473,
   2.63786,
   4.26695,
   4.559819,
   3.945142,
   4.110204,
   5.761366,
   5.435196,
   5.865235,
   5.655182,
   7.831489,
   8.39385,
   8.461166,
   9.641101,
   9.869531,
   10.61187,
   10.57436,
   10.78102,
   11.23546,
   11.28193,
   12.0434,
   12.51041,
   13.03994,
   14.47319,
   14.11066,
   15.70691,
   14.86141,
   16.63227,
   16.50781,
   17.79884,
   18.28342,
   18.86437,
   20.7052,
   21.24247,
   23.59221,
   24.23289,
   25.46498,
   28.46873,
   30.72003,
   33.19939,
   37.40867,
   39.70778,
   43.32814,
   47.19315,
   50.87112,
   55.48409,
   60.50208,
   66.31223,
   71.57918,
   74.13593,
   77.89024,
   78.4503,
   83.65197,
   92.36539,
   104.2075,
   102.1477,
   88.31372,
   76.07943,
   62.68722,
   61.24743};
   grae = new TGraphAsymmErrors(100,data_fx3008,data_fy3008,data_felx3008,data_fehx3008,data_fely3008,data_fehy3008);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaSS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data26300230023008 = new TH1F("Graph_Graph_Graph_Graph_data26300230023008","Histogram of data_plot__etaSS",100,0,0.55);
   Graph_Graph_Graph_Graph_data26300230023008->SetMinimum(0);
   Graph_Graph_Graph_Graph_data26300230023008->SetMaximum(11945.13);
   Graph_Graph_Graph_Graph_data26300230023008->SetDirectory(0);
   Graph_Graph_Graph_Graph_data26300230023008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data26300230023008->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data26300230023008->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data26300230023008->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data26300230023008->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data26300230023008->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data26300230023008->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data26300230023008->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data26300230023008->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data26300230023008->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data26300230023008->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data26300230023008->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data26300230023008->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data26300230023008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data26300230023008);
   
   grae->Draw("p");
   
   TH1D *frame_bcb2f30__8 = new TH1D("frame_bcb2f30__8","",100,0,0.5);
   frame_bcb2f30__8->SetBinContent(1,11402.17);
   frame_bcb2f30__8->SetMaximum(11402.17);
   frame_bcb2f30__8->SetEntries(1);
   frame_bcb2f30__8->SetDirectory(0);
   frame_bcb2f30__8->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_bcb2f30__8->SetLineColor(ci);
   frame_bcb2f30__8->GetXaxis()->SetTitle("#eta_{SSc}");
   frame_bcb2f30__8->GetXaxis()->SetNdivisions(506);
   frame_bcb2f30__8->GetXaxis()->SetLabelFont(132);
   frame_bcb2f30__8->GetXaxis()->SetLabelOffset(0.01);
   frame_bcb2f30__8->GetXaxis()->SetLabelSize(0.06);
   frame_bcb2f30__8->GetXaxis()->SetTitleSize(0.06);
   frame_bcb2f30__8->GetXaxis()->SetTickLength(0.05);
   frame_bcb2f30__8->GetXaxis()->SetTitleOffset(1.1);
   frame_bcb2f30__8->GetXaxis()->SetTitleFont(132);
   frame_bcb2f30__8->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_bcb2f30__8->GetYaxis()->SetNdivisions(506);
   frame_bcb2f30__8->GetYaxis()->SetLabelFont(132);
   frame_bcb2f30__8->GetYaxis()->SetLabelOffset(0.01);
   frame_bcb2f30__8->GetYaxis()->SetLabelSize(0.06);
   frame_bcb2f30__8->GetYaxis()->SetTitleSize(0.06);
   frame_bcb2f30__8->GetYaxis()->SetTickLength(0.05);
   frame_bcb2f30__8->GetYaxis()->SetTitleOffset(1.7);
   frame_bcb2f30__8->GetYaxis()->SetTitleFont(132);
   frame_bcb2f30__8->GetZaxis()->SetLabelFont(42);
   frame_bcb2f30__8->GetZaxis()->SetLabelSize(0.035);
   frame_bcb2f30__8->GetZaxis()->SetTitleSize(0.035);
   frame_bcb2f30__8->GetZaxis()->SetTitleFont(42);
   frame_bcb2f30__8->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.25,0.25,0.51,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.45,0.75,0.45,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_etaSS_KPI_total_tot_tot->Modified();
   c_etaSS_KPI_total_tot_tot->cd();
   c_etaSS_KPI_total_tot_tot->SetSelected(c_etaSS_KPI_total_tot_tot);
}


==> figs/Fig4f.C <==
void legendKPI()
{
//=========Macro generated from canvas: cLegend/cLegend
//=========  (Thu May 10 12:30:47 2018) by ROOT version6.10/08
   TCanvas *cLegend = new TCanvas("cLegend", "cLegend",0,0,700,725);
   cLegend->Range(0,0,1,1);
   cLegend->SetFillColor(0);
   cLegend->SetBorderMode(0);
   cLegend->SetBorderSize(2);
   cLegend->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0.2,0.12,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.08);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("total","#it{B}^{0}#rightarrow#it{K}^{ +}#pi^{ #minus}","f");
   entry->SetFillColor(1);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bskpi","#it{#bar{B}}^{0}_{#it{s}}#rightarrow#it{K}^{ +}#pi^{ #minus}","f");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#2b83ba");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#2b83ba");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cross-feed","#splitline{#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{ +}#it{K}^{ #minus},}{#it{B}^{0}#rightarrow#pi^{ +}#pi^{ #minus}}","f");

   ci = TColor::GetColor("#fdae61");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#fdae61");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("3body","3-Body bkg.","f");

   ci = TColor::GetColor("#d7191c");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#d7191c");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Comb. bkg.","f");

   ci = TColor::GetColor("#abdda4");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#abdda4");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   cLegend->Modified();
   cLegend->cd();
   cLegend->SetSelected(cLegend);
}


==> figs/Fig5a.C <==
void massPIPI()
{
//=========Macro generated from canvas: c_mass_PIPI_tot_pipi/c_mass_PIPI_tot_pipi
//=========  (Thu May 10 12:30:50 2018) by ROOT version6.10/08
   TCanvas *c_mass_PIPI_tot_pipi = new TCanvas("c_mass_PIPI_tot_pipi", "c_mass_PIPI_tot_pipi",0,0,700,727);
   c_mass_PIPI_tot_pipi->SetHighLightColor(2);
   c_mass_PIPI_tot_pipi->Range(4.771429,-575.0491,5.914286,3258.612);
   c_mass_PIPI_tot_pipi->SetFillColor(0);
   c_mass_PIPI_tot_pipi->SetBorderMode(0);
   c_mass_PIPI_tot_pipi->SetBorderSize(0);
   c_mass_PIPI_tot_pipi->SetLeftMargin(0.2);
   c_mass_PIPI_tot_pipi->SetBottomMargin(0.15);
   c_mass_PIPI_tot_pipi->SetFrameBorderMode(0);
   c_mass_PIPI_tot_pipi->SetFrameBorderMode(0);
   
   TH1D *frame_845c6c0__1 = new TH1D("frame_845c6c0__1","",160,5,5.8);
   frame_845c6c0__1->SetBinContent(1,2875.245);
   frame_845c6c0__1->SetMaximum(2875.245);
   frame_845c6c0__1->SetEntries(1);
   frame_845c6c0__1->SetDirectory(0);
   frame_845c6c0__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_845c6c0__1->SetLineColor(ci);
   frame_845c6c0__1->GetXaxis()->SetTitle("#it{m_{#pi^{ +}#pi^{ #minus}}} [GeV/#it{c}^{2}]");
   frame_845c6c0__1->GetXaxis()->SetNdivisions(404);
   frame_845c6c0__1->GetXaxis()->SetLabelFont(132);
   frame_845c6c0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_845c6c0__1->GetXaxis()->SetLabelSize(0.06);
   frame_845c6c0__1->GetXaxis()->SetTitleSize(0.06);
   frame_845c6c0__1->GetXaxis()->SetTickLength(0.05);
   frame_845c6c0__1->GetXaxis()->SetTitleOffset(1.1);
   frame_845c6c0__1->GetXaxis()->SetTitleFont(132);
   frame_845c6c0__1->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{ 2} )");
   frame_845c6c0__1->GetYaxis()->SetNdivisions(506);
   frame_845c6c0__1->GetYaxis()->SetLabelFont(132);
   frame_845c6c0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_845c6c0__1->GetYaxis()->SetLabelSize(0.06);
   frame_845c6c0__1->GetYaxis()->SetTitleSize(0.06);
   frame_845c6c0__1->GetYaxis()->SetTickLength(0.05);
   frame_845c6c0__1->GetYaxis()->SetTitleOffset(1.7);
   frame_845c6c0__1->GetYaxis()->SetTitleFont(132);
   frame_845c6c0__1->GetZaxis()->SetLabelFont(42);
   frame_845c6c0__1->GetZaxis()->SetLabelSize(0.035);
   frame_845c6c0__1->GetZaxis()->SetTitleSize(0.035);
   frame_845c6c0__1->GetZaxis()->SetTitleFont(42);
   frame_845c6c0__1->Draw("FUNC");
   
   Double_t data_fx3001[160] = {
   5.0025,
   5.0075,
   5.0125,
   5.0175,
   5.0225,
   5.0275,
   5.0325,
   5.0375,
   5.0425,
   5.0475,
   5.0525,
   5.0575,
   5.0625,
   5.0675,
   5.0725,
   5.0775,
   5.0825,
   5.0875,
   5.0925,
   5.0975,
   5.1025,
   5.1075,
   5.1125,
   5.1175,
   5.1225,
   5.1275,
   5.1325,
   5.1375,
   5.1425,
   5.1475,
   5.1525,
   5.1575,
   5.1625,
   5.1675,
   5.1725,
   5.1775,
   5.1825,
   5.1875,
   5.1925,
   5.1975,
   5.2025,
   5.2075,
   5.2125,
   5.2175,
   5.2225,
   5.2275,
   5.2325,
   5.2375,
   5.2425,
   5.2475,
   5.2525,
   5.2575,
   5.2625,
   5.2675,
   5.2725,
   5.2775,
   5.2825,
   5.2875,
   5.2925,
   5.2975,
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775,
   5.4825,
   5.4875,
   5.4925,
   5.4975,
   5.5025,
   5.5075,
   5.5125,
   5.5175,
   5.5225,
   5.5275,
   5.5325,
   5.5375,
   5.5425,
   5.5475,
   5.5525,
   5.5575,
   5.5625,
   5.5675,
   5.5725,
   5.5775,
   5.5825,
   5.5875,
   5.5925,
   5.5975,
   5.6025,
   5.6075,
   5.6125,
   5.6175,
   5.6225,
   5.6275,
   5.6325,
   5.6375,
   5.6425,
   5.6475,
   5.6525,
   5.6575,
   5.6625,
   5.6675,
   5.6725,
   5.6775,
   5.6825,
   5.6875,
   5.6925,
   5.6975,
   5.7025,
   5.7075,
   5.7125,
   5.7175,
   5.7225,
   5.7275,
   5.7325,
   5.7375,
   5.7425,
   5.7475,
   5.7525,
   5.7575,
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975};
   Double_t data_fy3001[160] = {
   892,
   828,
   838,
   912,
   880,
   863,
   926,
   833,
   880,
   876,
   811,
   882,
   932,
   940,
   934,
   882,
   900,
   908,
   900,
   852,
   840,
   828,
   810,
   759,
   712,
   633,
   563,
   533,
   438,
   422,
   368,
   316,
   255,
   230,
   260,
   211,
   235,
   235,
   234,
   245,
   235,
   273,
   283,
   319,
   373,
   395,
   528,
   595,
   760,
   903,
   1061,
   1357,
   1710,
   2036,
   2268,
   2483,
   2567,
   2686,
   2427,
   2176,
   1815,
   1436,
   1134,
   833,
   625,
   475,
   394,
   301,
   248,
   242,
   244,
   227,
   238,
   216,
   207,
   192,
   182,
   182,
   161,
   164,
   142,
   134,
   134,
   116,
   117,
   107,
   112,
   112,
   111,
   115,
   125,
   125,
   91,
   97,
   94,
   116,
   115,
   117,
   115,
   99,
   120,
   102,
   117,
   110,
   91,
   92,
   99,
   110,
   107,
   98,
   102,
   122,
   92,
   88,
   101,
   100,
   103,
   87,
   98,
   92,
   98,
   94,
   84,
   99,
   85,
   77,
   102,
   102,
   97,
   92,
   79,
   103,
   98,
   100,
   80,
   102,
   82,
   99,
   78,
   109,
   88,
   104,
   102,
   112,
   88,
   82,
   85,
   96,
   109,
   90,
   90,
   84,
   85,
   83,
   77,
   102,
   94,
   100,
   94,
   73};
   Double_t data_felx3001[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3001[160] = {
   29.37055,
   28.27933,
   28.45255,
   29.70348,
   29.16901,
   28.88112,
   29.93436,
   28.36607,
   29.16901,
   29.10152,
   27.98245,
   29.20269,
   30.03277,
   30.1635,
   30.0655,
   29.20269,
   29.50417,
   29.63719,
   29.50417,
   28.69332,
   28.48707,
   28.27933,
   27.96489,
   27.05449,
   26.18801,
   24.66446,
   23.23289,
   22.59221,
   20.43442,
   20.04872,
   18.68984,
   17.28342,
   15.47655,
   14.67399,
   15.63227,
   14.03444,
   14.83786,
   14.83786,
   14.80523,
   15.16046,
   14.83786,
   16.03028,
   16.33003,
   17.36757,
   18.81968,
   19.3809,
   22.48369,
   23.89775,
   27.07263,
   29.55412,
   32.07683,
   36.34087,
   40.85517,
   44.62483,
   47.12615,
   49.33222,
   50.16804,
   51.32905,
   48.76713,
   46.15029,
   42.10575,
   37.39789,
   33.17863,
   28.36607,
   24.505,
   21.30023,
   19.35573,
   16.85655,
   15.25595,
   15.06438,
   15.1285,
   14.57481,
   14.93535,
   14.20544,
   13.89618,
   13.36542,
   13,
   13,
   12.19843,
   12.31601,
   11.42686,
   11.08663,
   11.08663,
   10.28193,
   10.3282,
   9.856158,
   10.09481,
   10.09481,
   10.04751,
   10.23546,
   10.69151,
   10.69151,
   9.521834,
   9.831854,
   9.678086,
   10.28193,
   10.23546,
   10.3282,
   10.23546,
   9.933044,
   10.46586,
   9.611874,
   10.3282,
   10,
   9.521834,
   9.574201,
   9.933044,
   10,
   9.856158,
   9.882579,
   9.611874,
   10.55667,
   9.574201,
   9.362975,
   9.562306,
   9.983255,
   9.661201,
   9.30942,
   9.882579,
   9.574201,
   9.882579,
   9.678086,
   9.146873,
   9.933044,
   9.201374,
   8.755868,
   9.611874,
   9.611874,
   9.831854,
   9.574201,
   8.869343,
   9.661201,
   9.882579,
   9.983255,
   8.925539,
   9.611874,
   9.036884,
   9.933044,
   8.812788,
   9.952272,
   9.362975,
   9.710289,
   9.611874,
   10.09481,
   9.362975,
   9.036884,
   9.201374,
   9.780867,
   9.952272,
   9.469177,
   9.469177,
   9.146873,
   9.201374,
   9.092044,
   8.755868,
   9.611874,
   9.678086,
   9.983255,
   9.678086,
   8.524388};
   Double_t data_fehx3001[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3001[160] = {
   30.37055,
   29.27933,
   29.45255,
   30.70348,
   30.16901,
   29.88112,
   30.93436,
   29.36607,
   30.16901,
   30.10152,
   28.98245,
   30.20269,
   31.03277,
   31.1635,
   31.0655,
   30.20269,
   30.50417,
   30.63719,
   30.50417,
   29.69332,
   29.48707,
   29.27933,
   28.96489,
   28.05449,
   27.18801,
   25.66446,
   24.23289,
   23.59221,
   21.43442,
   21.04872,
   19.68984,
   18.28342,
   16.47655,
   15.67399,
   16.63227,
   15.03444,
   15.83786,
   15.83786,
   15.80523,
   16.16046,
   15.83786,
   17.03028,
   17.33003,
   18.36757,
   19.81968,
   20.3809,
   23.48369,
   24.89775,
   28.07263,
   30.55412,
   33.07683,
   37.34087,
   41.85517,
   45.62483,
   48.12615,
   50.33222,
   51.16804,
   52.32905,
   49.76713,
   47.15029,
   43.10575,
   38.39789,
   34.17863,
   29.36607,
   25.505,
   22.30023,
   20.35573,
   17.85655,
   16.25595,
   16.06438,
   16.1285,
   15.57481,
   15.93535,
   15.20544,
   14.89618,
   14.36542,
   14,
   14,
   13.19843,
   13.31601,
   12.42686,
   12.08663,
   12.08663,
   11.28193,
   11.3282,
   10.85616,
   11.09481,
   11.09481,
   11.04751,
   11.23546,
   11.69151,
   11.69151,
   10.57436,
   10.88273,
   10.72977,
   11.28193,
   11.23546,
   11.3282,
   11.23546,
   10.9834,
   11.46586,
   10.61187,
   11.3282,
   11,
   10.57436,
   10.62644,
   10.9834,
   11,
   10.85616,
   10.93319,
   10.61187,
   11.55667,
   10.62644,
   10.41639,
   10.56231,
   11.03336,
   10.6612,
   10.36314,
   10.93319,
   10.62644,
   10.93319,
   10.72977,
   10.20155,
   10.9834,
   10.25573,
   9.812979,
   10.61187,
   10.61187,
   10.88273,
   10.62644,
   9.925725,
   10.6612,
   10.93319,
   11.03336,
   9.981567,
   10.61187,
   10.09222,
   10.9834,
   9.869531,
   10.95227,
   10.41639,
   10.71029,
   10.61187,
   11.09481,
   10.41639,
   10.09222,
   10.25573,
   10.83201,
   10.95227,
   10.522,
   10.522,
   10.20155,
   10.25573,
   10.14705,
   9.812979,
   10.61187,
   10.72977,
   11.03336,
   10.72977,
   9.583044};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(160,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__mass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data3300330013001 = new TH1F("Graph_Graph_Graph_Graph_data3300330013001","Histogram of data_plot__mass",160,4.92,5.88);
   Graph_Graph_Graph_Graph_data3300330013001->SetMinimum(0);
   Graph_Graph_Graph_Graph_data3300330013001->SetMaximum(3005.714);
   Graph_Graph_Graph_Graph_data3300330013001->SetDirectory(0);
   Graph_Graph_Graph_Graph_data3300330013001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data3300330013001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data3300330013001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data3300330013001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data3300330013001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data3300330013001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data3300330013001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data3300330013001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data3300330013001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data3300330013001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data3300330013001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data3300330013001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data3300330013001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data3300330013001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data3300330013001);
   
   grae->Draw("p");
   
   Double_t total_fx1[195] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.265,
   5.2675,
   5.27,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.28375,
   5.285,
   5.28625,
   5.2875,
   5.28875,
   5.29,
   5.29125,
   5.2925,
   5.29375,
   5.295,
   5.2975,
   5.3,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t total_fy1[195] = {
   0,
   856.5778,
   856.5778,
   859.8998,
   863.8558,
   868.3481,
   873.2412,
   878.3569,
   883.4913,
   888.4323,
   892.9718,
   896.9117,
   900.064,
   902.246,
   903.2735,
   902.9528,
   901.0733,
   897.3993,
   891.6613,
   883.5454,
   872.6801,
   858.6223,
   840.8469,
   818.7492,
   791.678,
   759.0127,
   720.3006,
   675.4428,
   624.8952,
   569.8201,
   512.1131,
   454.2544,
   398.9864,
   348.8903,
   305.98,
   271.4366,
   245.5562,
   227.9065,
   217.6221,
   213.7396,
   215.4817,
   222.4443,
   234.6763,
   252.6718,
   277.3094,
   309.7868,
   351.6254,
   404.8445,
   472.3887,
   512.8651,
   558.7783,
   611.0381,
   670.695,
   738.9095,
   816.8898,
   905.797,
   1006.614,
   1119.985,
   1246.039,
   1384.199,
   1533.023,
   1851.845,
   2013.797,
   2170.443,
   2315.573,
   2381.757,
   2442.571,
   2497.198,
   2544.86,
   2584.835,
   2616.484,
   2639.27,
   2652.782,
   2656.75,
   2651.055,
   2635.735,
   2610.981,
   2577.124,
   2534.621,
   2484.032,
   2426,
   2361.233,
   2290.486,
   2134.197,
   1963.544,
   1604.136,
   1426.708,
   1257.103,
   1098.867,
   954.5155,
   825.5512,
   712.5571,
   615.3404,
   533.1072,
   464.6449,
   408.4939,
   363.0951,
   326.9054,
   298.4785,
   276.5124,
   247.5702,
   232.8012,
   226.831,
   225.4259,
   225.0023,
   222.6119,
   216.393,
   206.0295,
   192.5134,
   177.4346,
   162.4289,
   148.8317,
   137.4657,
   128.5966,
   122.0462,
   117.3854,
   114.1187,
   111.8062,
   110.1167,
   108.8275,
   107.8009,
   106.955,
   106.2401,
   105.6247,
   105.0864,
   104.6082,
   104.1768,
   103.7818,
   103.4148,
   103.0695,
   102.7413,
   102.4266,
   102.1228,
   101.828,
   101.5409,
   101.2604,
   100.9857,
   100.7162,
   100.4514,
   100.1909,
   99.93428,
   99.68133,
   99.43174,
   99.18528,
   98.94174,
   98.70091,
   98.46264,
   98.22676,
   97.99313,
   97.76161,
   97.5321,
   97.30447,
   97.07863,
   96.85449,
   96.63196,
   96.41097,
   96.19144,
   95.9733,
   95.7565,
   95.54098,
   95.32668,
   95.11356,
   94.90157,
   94.69067,
   94.48081,
   94.27197,
   94.0641,
   93.85718,
   93.65118,
   93.44606,
   93.24181,
   93.03839,
   92.83578,
   92.63397,
   92.43292,
   92.23263,
   92.03307,
   91.83423,
   91.63609,
   91.43863,
   91.24184,
   91.04571,
   90.85022,
   90.65536,
   90.46113,
   90.2675,
   90.07447,
   89.88203,
   89.69016,
   89.49887,
   89.30814,
   89.11796,
   89.11796,
   89.11796,
   0};
   TGraph *graph = new TGraph(195,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_pipi");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total7711 = new TH1F("Graph_Graph_Graph_Graph_total7711","Projection of pdf_pipi",195,4.914,5.886);
   Graph_Graph_Graph_Graph_total7711->SetMinimum(0);
   Graph_Graph_Graph_Graph_total7711->SetMaximum(2922.425);
   Graph_Graph_Graph_Graph_total7711->SetDirectory(0);
   Graph_Graph_Graph_Graph_total7711->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total7711->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total7711->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total7711->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total7711->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total7711->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total7711->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total7711->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total7711->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total7711->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total7711->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total7711->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total7711->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total7711->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total7711);
   
   graph->Draw("l");
   
   Double_t bspipi_fx2[175] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.1575,
   5.16,
   5.1625,
   5.165,
   5.1675,
   5.17,
   5.1725,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t bspipi_fy2[175] = {
   0,
   844.2996,
   844.2996,
   847.2824,
   850.8847,
   855.0079,
   859.5156,
   864.2285,
   868.9418,
   873.4422,
   877.5201,
   880.9764,
   883.6213,
   885.2707,
   885.7384,
   884.829,
   882.3297,
   878.0025,
   871.5755,
   862.7319,
   851.0972,
   836.225,
   817.5862,
   794.5724,
   766.5274,
   732.8256,
   693.0082,
   646.9695,
   595.1573,
   538.7242,
   479.5536,
   420.1102,
   363.1158,
   311.1237,
   287.6523,
   266.1097,
   246.6082,
   229.2019,
   213.8899,
   200.6231,
   189.3126,
   179.8402,
   165.8522,
   157.5152,
   153.818,
   154.0584,
   157.9094,
   165.3844,
   176.7156,
   192.1531,
   211.7006,
   234.8247,
   260.2136,
   285.6911,
   308.3817,
   317.6986,
   325.1632,
   330.456,
   333.3276,
   333.617,
   331.2644,
   326.3172,
   318.9285,
   309.348,
   297.9066,
   271.0408,
   241.7381,
   213.2062,
   187.8612,
   167.0548,
   151.1274,
   139.6854,
   131.9569,
   127.1064,
   124.4504,
   123.5673,
   124.3242,
   126.8439,
   131.4128,
   138.3256,
   147.6709,
   159.0981,
   171.6441,
   183.7115,
   193.2673,
   198.313,
   197.6215,
   191.3403,
   180.8193,
   167.9298,
   154.5263,
   142.1105,
   131.6287,
   123.4356,
   117.4158,
   113.1835,
   110.2726,
   108.2631,
   106.8366,
   105.7798,
   104.9607,
   104.3016,
   103.7563,
   103.2954,
   102.8983,
   102.5496,
   102.2373,
   101.952,
   101.6863,
   101.4348,
   101.1934,
   100.9592,
   100.7303,
   100.5053,
   100.2831,
   100.0633,
   99.8453,
   99.62887,
   99.41379,
   99.19993,
   98.98716,
   98.77541,
   98.5646,
   98.35468,
   98.14558,
   97.93729,
   97.72974,
   97.52292,
   97.31679,
   97.11133,
   96.90651,
   96.70232,
   96.49873,
   96.29573,
   96.0933,
   95.89143,
   95.69011,
   95.48932,
   95.28906,
   95.08932,
   94.89008,
   94.69135,
   94.4931,
   94.29534,
   94.09806,
   93.90126,
   93.70492,
   93.50905,
   93.31363,
   93.11867,
   92.92416,
   92.73009,
   92.53647,
   92.34329,
   92.15054,
   91.95823,
   91.76635,
   91.5749,
   91.38387,
   91.19326,
   91.00307,
   90.81331,
   90.62395,
   90.43502,
   90.24649,
   90.05838,
   89.87067,
   89.68337,
   89.49647,
   89.30998,
   89.12389,
   88.9382,
   88.9382,
   88.9382,
   0};
   graph = new TGraph(175,bspipi_fx2,bspipi_fy2);
   graph->SetName("bspipi");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bspipi8822 = new TH1F("Graph_Graph_Graph_Graph_bspipi8822","Projection of pdf_pipi",175,4.914,5.886);
   Graph_Graph_Graph_Graph_bspipi8822->SetMinimum(0);
   Graph_Graph_Graph_Graph_bspipi8822->SetMaximum(974.3122);
   Graph_Graph_Graph_Graph_bspipi8822->SetDirectory(0);
   Graph_Graph_Graph_Graph_bspipi8822->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bspipi8822->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bspipi8822->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi8822->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi8822->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi8822->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bspipi8822->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi8822->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi8822->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi8822->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bspipi8822->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi8822->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi8822->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi8822->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bspipi8822);
   
   graph->Draw("lf2");
   
   Double_t bdkpi_fx3[175] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.1575,
   5.16,
   5.1625,
   5.165,
   5.1675,
   5.17,
   5.1725,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t bdkpi_fy3[175] = {
   0,
   843.9907,
   843.9907,
   846.9665,
   850.5615,
   854.6772,
   859.1772,
   863.8821,
   868.587,
   873.0787,
   877.1478,
   880.5947,
   883.23,
   884.8694,
   885.3267,
   884.4065,
   881.8959,
   877.5571,
   871.1179,
   862.2616,
   850.6137,
   835.7277,
   817.0745,
   794.0457,
   765.9849,
   732.2667,
   692.4321,
   646.3754,
   594.5443,
   538.0914,
   478.9,
   419.4347,
   362.4173,
   310.401,
   286.9169,
   265.3614,
   245.8466,
   228.4266,
   213.1006,
   199.8193,
   188.494,
   179.0063,
   164.9864,
   156.6156,
   152.8825,
   153.0848,
   156.8952,
   164.327,
   175.6119,
   190.9999,
   210.4943,
   233.5613,
   258.8885,
   284.2989,
   306.9164,
   316.1939,
   323.6172,
   328.8663,
   331.6917,
   331.932,
   329.5271,
   324.5239,
   317.075,
   307.4296,
   295.9178,
   268.8918,
   239.3962,
   210.6287,
   184.9933,
   163.8257,
   147.4459,
   135.432,
   126.9687,
   121.1496,
   117.1717,
   114.4182,
   112.4614,
   111.0255,
   109.9397,
   109.098,
   108.4323,
   107.8958,
   107.4545,
   107.0825,
   106.7602,
   106.4729,
   106.2095,
   105.9623,
   105.7258,
   105.4962,
   105.2711,
   105.0489,
   104.8286,
   104.6095,
   104.3914,
   104.174,
   103.9571,
   103.7408,
   103.525,
   103.3097,
   103.0948,
   102.8803,
   102.6663,
   102.4528,
   102.2397,
   102.027,
   101.8148,
   101.6031,
   101.3917,
   101.1808,
   100.9704,
   100.7604,
   100.5508,
   100.3416,
   100.1329,
   99.92464,
   99.7168,
   99.50939,
   99.30241,
   99.09586,
   98.88974,
   98.68405,
   98.47879,
   98.27395,
   98.06954,
   97.86556,
   97.662,
   97.45886,
   97.25615,
   97.05386,
   96.85199,
   96.65053,
   96.4495,
   96.24889,
   96.04869,
   95.84891,
   95.64954,
   95.45059,
   95.25206,
   95.05393,
   94.85622,
   94.65892,
   94.46203,
   94.26555,
   94.06948,
   93.87382,
   93.67856,
   93.48371,
   93.28926,
   93.09522,
   92.90158,
   92.70835,
   92.51552,
   92.32308,
   92.13105,
   91.93942,
   91.74819,
   91.55735,
   91.36691,
   91.17687,
   90.98722,
   90.79797,
   90.60911,
   90.42064,
   90.23257,
   90.04489,
   89.85759,
   89.67069,
   89.48418,
   89.29805,
   89.11231,
   88.92696,
   88.92696,
   88.92696,
   0};
   graph = new TGraph(175,bdkpi_fx3,bdkpi_fy3);
   graph->SetName("bdkpi");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bdkpi9933 = new TH1F("Graph_Graph_Graph_Graph_bdkpi9933","Projection of pdf_pipi",175,4.914,5.886);
   Graph_Graph_Graph_Graph_bdkpi9933->SetMinimum(0);
   Graph_Graph_Graph_Graph_bdkpi9933->SetMaximum(973.8594);
   Graph_Graph_Graph_Graph_bdkpi9933->SetDirectory(0);
   Graph_Graph_Graph_Graph_bdkpi9933->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bdkpi9933->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bdkpi9933->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi9933->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi9933->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi9933->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi9933->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi9933->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi9933->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi9933->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi9933->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi9933->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi9933->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi9933->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bdkpi9933);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx4[170] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.1575,
   5.16,
   5.1625,
   5.165,
   5.1675,
   5.17,
   5.1725,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.245,
   5.25,
   5.255,
   5.26,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t 3body_fy4[170] = {
   0,
   843.2466,
   843.2466,
   846.2067,
   849.7811,
   853.8708,
   858.3388,
   863.0057,
   867.6665,
   872.1081,
   876.1215,
   879.5076,
   882.077,
   883.6452,
   884.026,
   883.0229,
   880.4224,
   875.985,
   869.4378,
   860.4626,
   848.6844,
   833.656,
   814.8484,
   791.6532,
   763.4139,
   729.5042,
   689.4627,
   643.179,
   591.0931,
   534.3456,
   474.803,
   414.9068,
   357.3492,
   304.645,
   280.747,
   258.7217,
   238.6733,
   220.6467,
   204.6307,
   190.5643,
   178.345,
   167.8383,
   151.3268,
   139.69,
   131.6423,
   126.1067,
   122.2685,
   119.5586,
   117.6011,
   116.1548,
   115.0648,
   114.2287,
   113.5754,
   113.0538,
   112.6262,
   112.2646,
   111.9486,
   111.6633,
   111.3985,
   111.147,
   110.904,
   110.6664,
   110.4323,
   110.2004,
   109.97,
   109.7406,
   109.512,
   109.2841,
   109.0567,
   108.8298,
   108.6034,
   108.3775,
   108.1521,
   107.9271,
   107.7026,
   107.4786,
   107.2551,
   107.032,
   106.8093,
   106.5872,
   106.3655,
   106.1442,
   105.9235,
   105.7031,
   105.4833,
   105.2639,
   105.0449,
   104.8264,
   104.6084,
   104.3908,
   104.1737,
   103.957,
   103.7408,
   103.525,
   103.3097,
   103.0948,
   102.8803,
   102.6663,
   102.4528,
   102.2397,
   102.027,
   101.8148,
   101.6031,
   101.3917,
   101.1808,
   100.9704,
   100.7604,
   100.5508,
   100.3416,
   100.1329,
   99.92464,
   99.7168,
   99.50939,
   99.30241,
   99.09586,
   98.88974,
   98.68405,
   98.47879,
   98.27395,
   98.06954,
   97.86556,
   97.662,
   97.45886,
   97.25615,
   97.05386,
   96.85199,
   96.65053,
   96.4495,
   96.24889,
   96.04869,
   95.84891,
   95.64954,
   95.45059,
   95.25206,
   95.05393,
   94.85622,
   94.65892,
   94.46203,
   94.26555,
   94.06948,
   93.87382,
   93.67856,
   93.48371,
   93.28926,
   93.09522,
   92.90158,
   92.70835,
   92.51552,
   92.32308,
   92.13105,
   91.93942,
   91.74819,
   91.55735,
   91.36691,
   91.17687,
   90.98722,
   90.79797,
   90.60911,
   90.42064,
   90.23257,
   90.04489,
   89.85759,
   89.67069,
   89.48418,
   89.29805,
   89.11231,
   88.92696,
   88.92696,
   88.92696,
   0};
   graph = new TGraph(170,3body_fx4,3body_fy4);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body101044 = new TH1F("Graph_Graph_Graph_Graph_3body101044","Projection of pdf_pipi",170,4.914,5.886);
   Graph_Graph_Graph_Graph_3body101044->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body101044->SetMaximum(972.4286);
   Graph_Graph_Graph_Graph_3body101044->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body101044->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body101044->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body101044->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body101044->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body101044->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body101044->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body101044->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body101044->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body101044->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body101044->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body101044->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body101044->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body101044->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body101044->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body101044);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx5[166] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.245,
   5.25,
   5.255,
   5.26,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t bkg_fy5[166] = {
   0,
   124.0843,
   124.0843,
   123.8262,
   123.5686,
   123.3116,
   123.0551,
   122.7992,
   122.5437,
   122.2888,
   122.0345,
   121.7807,
   121.5273,
   121.2746,
   121.0223,
   120.7706,
   120.5194,
   120.2687,
   120.0186,
   119.7689,
   119.5198,
   119.2712,
   119.0231,
   118.7755,
   118.5285,
   118.282,
   118.0359,
   117.7904,
   117.5454,
   117.3009,
   117.0569,
   116.8135,
   116.5705,
   116.328,
   116.0861,
   115.8446,
   115.6036,
   115.3632,
   115.1232,
   114.8838,
   114.6448,
   114.4064,
   114.1684,
   113.9309,
   113.694,
   113.4575,
   113.2215,
   112.986,
   112.751,
   112.5164,
   112.2824,
   112.0489,
   111.8158,
   111.5832,
   111.3511,
   111.1195,
   110.8884,
   110.6578,
   110.4276,
   110.1979,
   109.9687,
   109.74,
   109.5117,
   109.2839,
   109.0566,
   108.8298,
   108.6034,
   108.3775,
   108.1521,
   107.9271,
   107.7026,
   107.4786,
   107.2551,
   107.032,
   106.8093,
   106.5872,
   106.3655,
   106.1442,
   105.9235,
   105.7031,
   105.4833,
   105.2639,
   105.0449,
   104.8264,
   104.6084,
   104.3908,
   104.1737,
   103.957,
   103.7408,
   103.525,
   103.3097,
   103.0948,
   102.8803,
   102.6663,
   102.4528,
   102.2397,
   102.027,
   101.8148,
   101.6031,
   101.3917,
   101.1808,
   100.9704,
   100.7604,
   100.5508,
   100.3416,
   100.1329,
   99.92464,
   99.7168,
   99.50939,
   99.30241,
   99.09586,
   98.88974,
   98.68405,
   98.47879,
   98.27395,
   98.06954,
   97.86556,
   97.662,
   97.45886,
   97.25615,
   97.05386,
   96.85199,
   96.65053,
   96.4495,
   96.24889,
   96.04869,
   95.84891,
   95.64954,
   95.45059,
   95.25206,
   95.05393,
   94.85622,
   94.65892,
   94.46203,
   94.26555,
   94.06948,
   93.87382,
   93.67856,
   93.48371,
   93.28926,
   93.09522,
   92.90158,
   92.70835,
   92.51552,
   92.32308,
   92.13105,
   91.93942,
   91.74819,
   91.55735,
   91.36691,
   91.17687,
   90.98722,
   90.79797,
   90.60911,
   90.42064,
   90.23257,
   90.04489,
   89.85759,
   89.67069,
   89.48418,
   89.29805,
   89.11231,
   88.92696,
   88.92696,
   88.92696,
   0};
   graph = new TGraph(166,bkg_fx5,bkg_fy5);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg111155 = new TH1F("Graph_Graph_Graph_Graph_bkg111155","Projection of pdf_pipi",166,4.914,5.886);
   Graph_Graph_Graph_Graph_bkg111155->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg111155->SetMaximum(136.4927);
   Graph_Graph_Graph_Graph_bkg111155->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg111155->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg111155->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg111155->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg111155->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg111155->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg111155->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg111155->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg111155->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg111155->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg111155->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg111155->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg111155->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg111155->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg111155->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg111155);
   
   graph->Draw("lf2");
   
   Double_t final_fx6[195] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.265,
   5.2675,
   5.27,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.28375,
   5.285,
   5.28625,
   5.2875,
   5.28875,
   5.29,
   5.29125,
   5.2925,
   5.29375,
   5.295,
   5.2975,
   5.3,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t final_fy6[195] = {
   0,
   856.5778,
   856.5778,
   859.8998,
   863.8558,
   868.3481,
   873.2412,
   878.3569,
   883.4913,
   888.4323,
   892.9718,
   896.9117,
   900.064,
   902.246,
   903.2735,
   902.9528,
   901.0733,
   897.3993,
   891.6613,
   883.5454,
   872.6801,
   858.6223,
   840.8469,
   818.7492,
   791.678,
   759.0127,
   720.3006,
   675.4428,
   624.8952,
   569.8201,
   512.1131,
   454.2544,
   398.9864,
   348.8903,
   305.98,
   271.4366,
   245.5562,
   227.9065,
   217.6221,
   213.7396,
   215.4817,
   222.4443,
   234.6763,
   252.6718,
   277.3094,
   309.7868,
   351.6254,
   404.8445,
   472.3887,
   512.8651,
   558.7783,
   611.0381,
   670.695,
   738.9095,
   816.8898,
   905.797,
   1006.614,
   1119.985,
   1246.039,
   1384.199,
   1533.023,
   1851.845,
   2013.797,
   2170.443,
   2315.573,
   2381.757,
   2442.571,
   2497.198,
   2544.86,
   2584.835,
   2616.484,
   2639.27,
   2652.782,
   2656.75,
   2651.055,
   2635.735,
   2610.981,
   2577.124,
   2534.621,
   2484.032,
   2426,
   2361.233,
   2290.486,
   2134.197,
   1963.544,
   1604.136,
   1426.708,
   1257.103,
   1098.867,
   954.5155,
   825.5512,
   712.5571,
   615.3404,
   533.1072,
   464.6449,
   408.4939,
   363.0951,
   326.9054,
   298.4785,
   276.5124,
   247.5702,
   232.8012,
   226.831,
   225.4259,
   225.0023,
   222.6119,
   216.393,
   206.0295,
   192.5134,
   177.4346,
   162.4289,
   148.8317,
   137.4657,
   128.5966,
   122.0462,
   117.3854,
   114.1187,
   111.8062,
   110.1167,
   108.8275,
   107.8009,
   106.955,
   106.2401,
   105.6247,
   105.0864,
   104.6082,
   104.1768,
   103.7818,
   103.4148,
   103.0695,
   102.7413,
   102.4266,
   102.1228,
   101.828,
   101.5409,
   101.2604,
   100.9857,
   100.7162,
   100.4514,
   100.1909,
   99.93428,
   99.68133,
   99.43174,
   99.18528,
   98.94174,
   98.70091,
   98.46264,
   98.22676,
   97.99313,
   97.76161,
   97.5321,
   97.30447,
   97.07863,
   96.85449,
   96.63196,
   96.41097,
   96.19144,
   95.9733,
   95.7565,
   95.54098,
   95.32668,
   95.11356,
   94.90157,
   94.69067,
   94.48081,
   94.27197,
   94.0641,
   93.85718,
   93.65118,
   93.44606,
   93.24181,
   93.03839,
   92.83578,
   92.63397,
   92.43292,
   92.23263,
   92.03307,
   91.83423,
   91.63609,
   91.43863,
   91.24184,
   91.04571,
   90.85022,
   90.65536,
   90.46113,
   90.2675,
   90.07447,
   89.88203,
   89.69016,
   89.49887,
   89.30814,
   89.11796,
   89.11796,
   89.11796,
   0};
   graph = new TGraph(195,final_fx6,final_fy6);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_pipi");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final121266 = new TH1F("Graph_Graph_Graph_Graph_final121266","Projection of pdf_pipi",195,4.914,5.886);
   Graph_Graph_Graph_Graph_final121266->SetMinimum(0);
   Graph_Graph_Graph_Graph_final121266->SetMaximum(2922.425);
   Graph_Graph_Graph_Graph_final121266->SetDirectory(0);
   Graph_Graph_Graph_Graph_final121266->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final121266->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final121266->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final121266->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final121266->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final121266->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final121266->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final121266->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final121266->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final121266->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final121266->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final121266->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final121266->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final121266->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final121266);
   
   graph->Draw("l");
   
   Double_t data_fx3002[160] = {
   5.0025,
   5.0075,
   5.0125,
   5.0175,
   5.0225,
   5.0275,
   5.0325,
   5.0375,
   5.0425,
   5.0475,
   5.0525,
   5.0575,
   5.0625,
   5.0675,
   5.0725,
   5.0775,
   5.0825,
   5.0875,
   5.0925,
   5.0975,
   5.1025,
   5.1075,
   5.1125,
   5.1175,
   5.1225,
   5.1275,
   5.1325,
   5.1375,
   5.1425,
   5.1475,
   5.1525,
   5.1575,
   5.1625,
   5.1675,
   5.1725,
   5.1775,
   5.1825,
   5.1875,
   5.1925,
   5.1975,
   5.2025,
   5.2075,
   5.2125,
   5.2175,
   5.2225,
   5.2275,
   5.2325,
   5.2375,
   5.2425,
   5.2475,
   5.2525,
   5.2575,
   5.2625,
   5.2675,
   5.2725,
   5.2775,
   5.2825,
   5.2875,
   5.2925,
   5.2975,
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775,
   5.4825,
   5.4875,
   5.4925,
   5.4975,
   5.5025,
   5.5075,
   5.5125,
   5.5175,
   5.5225,
   5.5275,
   5.5325,
   5.5375,
   5.5425,
   5.5475,
   5.5525,
   5.5575,
   5.5625,
   5.5675,
   5.5725,
   5.5775,
   5.5825,
   5.5875,
   5.5925,
   5.5975,
   5.6025,
   5.6075,
   5.6125,
   5.6175,
   5.6225,
   5.6275,
   5.6325,
   5.6375,
   5.6425,
   5.6475,
   5.6525,
   5.6575,
   5.6625,
   5.6675,
   5.6725,
   5.6775,
   5.6825,
   5.6875,
   5.6925,
   5.6975,
   5.7025,
   5.7075,
   5.7125,
   5.7175,
   5.7225,
   5.7275,
   5.7325,
   5.7375,
   5.7425,
   5.7475,
   5.7525,
   5.7575,
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975};
   Double_t data_fy3002[160] = {
   892,
   828,
   838,
   912,
   880,
   863,
   926,
   833,
   880,
   876,
   811,
   882,
   932,
   940,
   934,
   882,
   900,
   908,
   900,
   852,
   840,
   828,
   810,
   759,
   712,
   633,
   563,
   533,
   438,
   422,
   368,
   316,
   255,
   230,
   260,
   211,
   235,
   235,
   234,
   245,
   235,
   273,
   283,
   319,
   373,
   395,
   528,
   595,
   760,
   903,
   1061,
   1357,
   1710,
   2036,
   2268,
   2483,
   2567,
   2686,
   2427,
   2176,
   1815,
   1436,
   1134,
   833,
   625,
   475,
   394,
   301,
   248,
   242,
   244,
   227,
   238,
   216,
   207,
   192,
   182,
   182,
   161,
   164,
   142,
   134,
   134,
   116,
   117,
   107,
   112,
   112,
   111,
   115,
   125,
   125,
   91,
   97,
   94,
   116,
   115,
   117,
   115,
   99,
   120,
   102,
   117,
   110,
   91,
   92,
   99,
   110,
   107,
   98,
   102,
   122,
   92,
   88,
   101,
   100,
   103,
   87,
   98,
   92,
   98,
   94,
   84,
   99,
   85,
   77,
   102,
   102,
   97,
   92,
   79,
   103,
   98,
   100,
   80,
   102,
   82,
   99,
   78,
   109,
   88,
   104,
   102,
   112,
   88,
   82,
   85,
   96,
   109,
   90,
   90,
   84,
   85,
   83,
   77,
   102,
   94,
   100,
   94,
   73};
   Double_t data_felx3002[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3002[160] = {
   29.37055,
   28.27933,
   28.45255,
   29.70348,
   29.16901,
   28.88112,
   29.93436,
   28.36607,
   29.16901,
   29.10152,
   27.98245,
   29.20269,
   30.03277,
   30.1635,
   30.0655,
   29.20269,
   29.50417,
   29.63719,
   29.50417,
   28.69332,
   28.48707,
   28.27933,
   27.96489,
   27.05449,
   26.18801,
   24.66446,
   23.23289,
   22.59221,
   20.43442,
   20.04872,
   18.68984,
   17.28342,
   15.47655,
   14.67399,
   15.63227,
   14.03444,
   14.83786,
   14.83786,
   14.80523,
   15.16046,
   14.83786,
   16.03028,
   16.33003,
   17.36757,
   18.81968,
   19.3809,
   22.48369,
   23.89775,
   27.07263,
   29.55412,
   32.07683,
   36.34087,
   40.85517,
   44.62483,
   47.12615,
   49.33222,
   50.16804,
   51.32905,
   48.76713,
   46.15029,
   42.10575,
   37.39789,
   33.17863,
   28.36607,
   24.505,
   21.30023,
   19.35573,
   16.85655,
   15.25595,
   15.06438,
   15.1285,
   14.57481,
   14.93535,
   14.20544,
   13.89618,
   13.36542,
   13,
   13,
   12.19843,
   12.31601,
   11.42686,
   11.08663,
   11.08663,
   10.28193,
   10.3282,
   9.856158,
   10.09481,
   10.09481,
   10.04751,
   10.23546,
   10.69151,
   10.69151,
   9.521834,
   9.831854,
   9.678086,
   10.28193,
   10.23546,
   10.3282,
   10.23546,
   9.933044,
   10.46586,
   9.611874,
   10.3282,
   10,
   9.521834,
   9.574201,
   9.933044,
   10,
   9.856158,
   9.882579,
   9.611874,
   10.55667,
   9.574201,
   9.362975,
   9.562306,
   9.983255,
   9.661201,
   9.30942,
   9.882579,
   9.574201,
   9.882579,
   9.678086,
   9.146873,
   9.933044,
   9.201374,
   8.755868,
   9.611874,
   9.611874,
   9.831854,
   9.574201,
   8.869343,
   9.661201,
   9.882579,
   9.983255,
   8.925539,
   9.611874,
   9.036884,
   9.933044,
   8.812788,
   9.952272,
   9.362975,
   9.710289,
   9.611874,
   10.09481,
   9.362975,
   9.036884,
   9.201374,
   9.780867,
   9.952272,
   9.469177,
   9.469177,
   9.146873,
   9.201374,
   9.092044,
   8.755868,
   9.611874,
   9.678086,
   9.983255,
   9.678086,
   8.524388};
   Double_t data_fehx3002[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3002[160] = {
   30.37055,
   29.27933,
   29.45255,
   30.70348,
   30.16901,
   29.88112,
   30.93436,
   29.36607,
   30.16901,
   30.10152,
   28.98245,
   30.20269,
   31.03277,
   31.1635,
   31.0655,
   30.20269,
   30.50417,
   30.63719,
   30.50417,
   29.69332,
   29.48707,
   29.27933,
   28.96489,
   28.05449,
   27.18801,
   25.66446,
   24.23289,
   23.59221,
   21.43442,
   21.04872,
   19.68984,
   18.28342,
   16.47655,
   15.67399,
   16.63227,
   15.03444,
   15.83786,
   15.83786,
   15.80523,
   16.16046,
   15.83786,
   17.03028,
   17.33003,
   18.36757,
   19.81968,
   20.3809,
   23.48369,
   24.89775,
   28.07263,
   30.55412,
   33.07683,
   37.34087,
   41.85517,
   45.62483,
   48.12615,
   50.33222,
   51.16804,
   52.32905,
   49.76713,
   47.15029,
   43.10575,
   38.39789,
   34.17863,
   29.36607,
   25.505,
   22.30023,
   20.35573,
   17.85655,
   16.25595,
   16.06438,
   16.1285,
   15.57481,
   15.93535,
   15.20544,
   14.89618,
   14.36542,
   14,
   14,
   13.19843,
   13.31601,
   12.42686,
   12.08663,
   12.08663,
   11.28193,
   11.3282,
   10.85616,
   11.09481,
   11.09481,
   11.04751,
   11.23546,
   11.69151,
   11.69151,
   10.57436,
   10.88273,
   10.72977,
   11.28193,
   11.23546,
   11.3282,
   11.23546,
   10.9834,
   11.46586,
   10.61187,
   11.3282,
   11,
   10.57436,
   10.62644,
   10.9834,
   11,
   10.85616,
   10.93319,
   10.61187,
   11.55667,
   10.62644,
   10.41639,
   10.56231,
   11.03336,
   10.6612,
   10.36314,
   10.93319,
   10.62644,
   10.93319,
   10.72977,
   10.20155,
   10.9834,
   10.25573,
   9.812979,
   10.61187,
   10.61187,
   10.88273,
   10.62644,
   9.925725,
   10.6612,
   10.93319,
   11.03336,
   9.981567,
   10.61187,
   10.09222,
   10.9834,
   9.869531,
   10.95227,
   10.41639,
   10.71029,
   10.61187,
   11.09481,
   10.41639,
   10.09222,
   10.25573,
   10.83201,
   10.95227,
   10.522,
   10.522,
   10.20155,
   10.25573,
   10.14705,
   9.812979,
   10.61187,
   10.72977,
   11.03336,
   10.72977,
   9.583044};
   grae = new TGraphAsymmErrors(160,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__mass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data4300430023002 = new TH1F("Graph_Graph_Graph_Graph_data4300430023002","Histogram of data_plot__mass",160,4.92,5.88);
   Graph_Graph_Graph_Graph_data4300430023002->SetMinimum(0);
   Graph_Graph_Graph_Graph_data4300430023002->SetMaximum(3005.714);
   Graph_Graph_Graph_Graph_data4300430023002->SetDirectory(0);
   Graph_Graph_Graph_Graph_data4300430023002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data4300430023002->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data4300430023002->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data4300430023002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data4300430023002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data4300430023002->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data4300430023002->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data4300430023002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data4300430023002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data4300430023002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data4300430023002->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data4300430023002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data4300430023002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data4300430023002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data4300430023002);
   
   grae->Draw("p");
   
   TH1D *frame_845c6c0__2 = new TH1D("frame_845c6c0__2","",160,5,5.8);
   frame_845c6c0__2->SetBinContent(1,2875.245);
   frame_845c6c0__2->SetMaximum(2875.245);
   frame_845c6c0__2->SetEntries(1);
   frame_845c6c0__2->SetDirectory(0);
   frame_845c6c0__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_845c6c0__2->SetLineColor(ci);
   frame_845c6c0__2->GetXaxis()->SetTitle("#it{m_{#pi^{ +}#pi^{ #minus}}} [GeV/#it{c}^{2}]");
   frame_845c6c0__2->GetXaxis()->SetNdivisions(404);
   frame_845c6c0__2->GetXaxis()->SetLabelFont(132);
   frame_845c6c0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_845c6c0__2->GetXaxis()->SetLabelSize(0.06);
   frame_845c6c0__2->GetXaxis()->SetTitleSize(0.06);
   frame_845c6c0__2->GetXaxis()->SetTickLength(0.05);
   frame_845c6c0__2->GetXaxis()->SetTitleOffset(1.1);
   frame_845c6c0__2->GetXaxis()->SetTitleFont(132);
   frame_845c6c0__2->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{ 2} )");
   frame_845c6c0__2->GetYaxis()->SetNdivisions(506);
   frame_845c6c0__2->GetYaxis()->SetLabelFont(132);
   frame_845c6c0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_845c6c0__2->GetYaxis()->SetLabelSize(0.06);
   frame_845c6c0__2->GetYaxis()->SetTitleSize(0.06);
   frame_845c6c0__2->GetYaxis()->SetTickLength(0.05);
   frame_845c6c0__2->GetYaxis()->SetTitleOffset(1.7);
   frame_845c6c0__2->GetYaxis()->SetTitleFont(132);
   frame_845c6c0__2->GetZaxis()->SetLabelFont(42);
   frame_845c6c0__2->GetZaxis()->SetLabelSize(0.035);
   frame_845c6c0__2->GetZaxis()->SetTitleSize(0.035);
   frame_845c6c0__2->GetZaxis()->SetTitleFont(42);
   frame_845c6c0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.59375,0.2,0.85625,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.75,0.65,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_mass_PIPI_tot_pipi->Modified();
   c_mass_PIPI_tot_pipi->cd();
   c_mass_PIPI_tot_pipi->SetSelected(c_mass_PIPI_tot_pipi);
}


==> figs/Fig5b.C <==
void timePIPI()
{
//=========Macro generated from canvas: c_time_PIPI_total_tot_pipi/c_time_PIPI_total_tot_pipi
//=========  (Thu May 10 12:30:51 2018) by ROOT version6.10/08
   TCanvas *c_time_PIPI_total_tot_pipi = new TCanvas("c_time_PIPI_total_tot_pipi", "c_time_PIPI_total_tot_pipi",0,0,700,727);
   c_time_PIPI_total_tot_pipi->SetHighLightColor(2);
   c_time_PIPI_total_tot_pipi->Range(-2.778572,-367.8896,14.36429,2084.708);
   c_time_PIPI_total_tot_pipi->SetFillColor(0);
   c_time_PIPI_total_tot_pipi->SetBorderMode(0);
   c_time_PIPI_total_tot_pipi->SetBorderSize(0);
   c_time_PIPI_total_tot_pipi->SetLeftMargin(0.2);
   c_time_PIPI_total_tot_pipi->SetBottomMargin(0.15);
   c_time_PIPI_total_tot_pipi->SetFrameBorderMode(0);
   c_time_PIPI_total_tot_pipi->SetFrameBorderMode(0);
   
   TH1D *frame_7279960__3 = new TH1D("frame_7279960__3","",240,0.65,12.65);
   frame_7279960__3->SetBinContent(1,1839.448);
   frame_7279960__3->SetMaximum(1839.448);
   frame_7279960__3->SetEntries(1);
   frame_7279960__3->SetDirectory(0);
   frame_7279960__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_7279960__3->SetLineColor(ci);
   frame_7279960__3->GetXaxis()->SetTitle("Decay time [ps]");
   frame_7279960__3->GetXaxis()->SetNdivisions(506);
   frame_7279960__3->GetXaxis()->SetLabelFont(132);
   frame_7279960__3->GetXaxis()->SetLabelOffset(0.01);
   frame_7279960__3->GetXaxis()->SetLabelSize(0.06);
   frame_7279960__3->GetXaxis()->SetTitleSize(0.06);
   frame_7279960__3->GetXaxis()->SetTickLength(0.05);
   frame_7279960__3->GetXaxis()->SetTitleOffset(1.1);
   frame_7279960__3->GetXaxis()->SetTitleFont(132);
   frame_7279960__3->GetYaxis()->SetTitle("Candidates / ( 50 fs )");
   frame_7279960__3->GetYaxis()->SetNdivisions(506);
   frame_7279960__3->GetYaxis()->SetLabelFont(132);
   frame_7279960__3->GetYaxis()->SetLabelOffset(0.01);
   frame_7279960__3->GetYaxis()->SetLabelSize(0.06);
   frame_7279960__3->GetYaxis()->SetTitleSize(0.06);
   frame_7279960__3->GetYaxis()->SetTickLength(0.05);
   frame_7279960__3->GetYaxis()->SetTitleOffset(1.7);
   frame_7279960__3->GetYaxis()->SetTitleFont(132);
   frame_7279960__3->GetZaxis()->SetLabelFont(42);
   frame_7279960__3->GetZaxis()->SetLabelSize(0.035);
   frame_7279960__3->GetZaxis()->SetTitleSize(0.035);
   frame_7279960__3->GetZaxis()->SetTitleFont(42);
   frame_7279960__3->Draw("FUNC");
   
   Double_t data_fx3003[240] = {
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975,
   1.025,
   1.075,
   1.125,
   1.175,
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875,
   1.925,
   1.975,
   2.025,
   2.075,
   2.125,
   2.175,
   2.225,
   2.275,
   2.325,
   2.375,
   2.425,
   2.475,
   2.525,
   2.575,
   2.625,
   2.675,
   2.725,
   2.775,
   2.825,
   2.875,
   2.925,
   2.975,
   3.025,
   3.075,
   3.125,
   3.175,
   3.225,
   3.275,
   3.325,
   3.375,
   3.425,
   3.475,
   3.525,
   3.575,
   3.625,
   3.675,
   3.725,
   3.775,
   3.825,
   3.875,
   3.925,
   3.975,
   4.025,
   4.075,
   4.125,
   4.175,
   4.225,
   4.275,
   4.325,
   4.375,
   4.425,
   4.475,
   4.525,
   4.575,
   4.625,
   4.675,
   4.725,
   4.775,
   4.825,
   4.875,
   4.925,
   4.975,
   5.025,
   5.075,
   5.125,
   5.175,
   5.225,
   5.275,
   5.325,
   5.375,
   5.425,
   5.475,
   5.525,
   5.575,
   5.625,
   5.675,
   5.725,
   5.775,
   5.825,
   5.875,
   5.925,
   5.975,
   6.025,
   6.075,
   6.125,
   6.175,
   6.225,
   6.275,
   6.325,
   6.375,
   6.425,
   6.475,
   6.525,
   6.575,
   6.625,
   6.675,
   6.725,
   6.775,
   6.825,
   6.875,
   6.925,
   6.975,
   7.025,
   7.075,
   7.125,
   7.175,
   7.225,
   7.275,
   7.325,
   7.375,
   7.425,
   7.475,
   7.525,
   7.575,
   7.625,
   7.675,
   7.725,
   7.775,
   7.825,
   7.875,
   7.925,
   7.975,
   8.025,
   8.075,
   8.125,
   8.175,
   8.225,
   8.275,
   8.325,
   8.375,
   8.425,
   8.475,
   8.525,
   8.575,
   8.625,
   8.675,
   8.725,
   8.775,
   8.825,
   8.875,
   8.925,
   8.975,
   9.025,
   9.075,
   9.125,
   9.175,
   9.225,
   9.275,
   9.325,
   9.375,
   9.425,
   9.475,
   9.525,
   9.575,
   9.625,
   9.675,
   9.725,
   9.775,
   9.825,
   9.875,
   9.925,
   9.975,
   10.025,
   10.075,
   10.125,
   10.175,
   10.225,
   10.275,
   10.325,
   10.375,
   10.425,
   10.475,
   10.525,
   10.575,
   10.625,
   10.675,
   10.725,
   10.775,
   10.825,
   10.875,
   10.925,
   10.975,
   11.025,
   11.075,
   11.125,
   11.175,
   11.225,
   11.275,
   11.325,
   11.375,
   11.425,
   11.475,
   11.525,
   11.575,
   11.625,
   11.675,
   11.725,
   11.775,
   11.825,
   11.875,
   11.925,
   11.975,
   12.025,
   12.075,
   12.125,
   12.175,
   12.225,
   12.275,
   12.325,
   12.375,
   12.425,
   12.475,
   12.525,
   12.575,
   12.625};
   Double_t data_fy3003[240] = {
   1593,
   1560,
   1578,
   1562,
   1604,
   1634,
   1676,
   1679,
   1632,
   1710,
   1659,
   1601,
   1539,
   1584,
   1525,
   1492,
   1455,
   1336,
   1353,
   1324,
   1263,
   1219,
   1242,
   1117,
   1119,
   1082,
   1067,
   1031,
   935,
   927,
   945,
   884,
   860,
   801,
   844,
   772,
   747,
   689,
   696,
   718,
   605,
   634,
   611,
   588,
   582,
   575,
   544,
   485,
   493,
   455,
   444,
   420,
   438,
   452,
   414,
   381,
   375,
   380,
   328,
   310,
   369,
   330,
   298,
   281,
   293,
   279,
   269,
   261,
   264,
   256,
   231,
   228,
   234,
   212,
   197,
   191,
   179,
   174,
   200,
   163,
   169,
   162,
   184,
   156,
   139,
   135,
   130,
   142,
   115,
   135,
   118,
   121,
   108,
   110,
   122,
   105,
   94,
   97,
   107,
   88,
   85,
   76,
   74,
   77,
   95,
   78,
   78,
   71,
   59,
   51,
   64,
   64,
   55,
   49,
   40,
   46,
   45,
   50,
   43,
   47,
   36,
   36,
   51,
   40,
   35,
   41,
   35,
   42,
   38,
   29,
   31,
   30,
   38,
   20,
   39,
   36,
   29,
   32,
   31,
   23,
   24,
   22,
   18,
   13,
   22,
   22,
   19,
   18,
   25,
   22,
   10,
   13,
   19,
   20,
   16,
   9,
   17,
   10,
   7,
   13,
   13,
   12,
   13,
   10,
   17,
   10,
   13,
   13,
   12,
   6,
   12,
   13,
   17,
   4,
   10,
   15,
   6,
   5,
   7,
   6,
   10,
   10,
   3,
   8,
   11,
   12,
   6,
   5,
   10,
   4,
   8,
   5,
   5,
   6,
   8,
   3,
   6,
   5,
   4,
   5,
   6,
   4,
   5,
   5,
   6,
   4,
   3,
   2,
   4,
   5,
   9,
   3,
   1,
   2,
   0,
   1,
   3,
   2,
   4,
   5,
   5,
   7,
   3,
   4,
   5,
   2,
   5,
   3,
   2,
   3,
   2,
   2,
   2,
   0,
   3,
   1,
   1,
   0,
   3,
   3};
   Double_t data_felx3003[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fely3003[240] = {
   39.41554,
   39,
   39.22719,
   39.02531,
   39.55309,
   39.92586,
   40.44203,
   40.47865,
   39.90111,
   40.85517,
   40.23389,
   39.51562,
   38.73328,
   39.30264,
   38.55445,
   38.12965,
   37.64774,
   36.05475,
   36.28655,
   35.89025,
   35.04223,
   34.41776,
   34.74557,
   32.92529,
   32.95519,
   32.39757,
   32.16879,
   31.61308,
   30.08186,
   29.95078,
   30.24492,
   29.23634,
   28.83002,
   27.80636,
   28.55598,
   27.28939,
   26.83587,
   25.75357,
   25.88655,
   26.30019,
   24.10183,
   24.68432,
   24.22347,
   23.75387,
   23.62986,
   23.48437,
   22.82917,
   21.52839,
   21.70923,
   20.83659,
   20.57724,
   20,
   20.43442,
   20.76617,
   19.85313,
   19.02562,
   18.87137,
   19,
   17.61767,
   17.11391,
   18.71588,
   17.67278,
   16.76992,
   16.27051,
   16.62454,
   16.21077,
   15.90884,
   15.66323,
   15.75577,
   15.50781,
   14.70691,
   14.60794,
   14.80523,
   14.0688,
   13.54457,
   13.32932,
   12.88843,
   12.70038,
   13.65097,
   12.27693,
   12.50961,
   12.23774,
   13.07387,
   12,
   11.30042,
   11.1297,
   10.91271,
   11.42686,
   10.23546,
   11.1297,
   10.37428,
   10.51136,
   9.904326,
   10,
   10.55667,
   9.759142,
   9.678086,
   9.831854,
   9.856158,
   9.362975,
   9.201374,
   8.698576,
   8.582844,
   8.755868,
   9.729612,
   8.812788,
   8.812788,
   8.406258,
   7.659312,
   7.117933,
   7.979042,
   7.979042,
   7.39358,
   6.976026,
   6.298,
   6.757581,
   6.683179,
   7.047337,
   6.531834,
   6.831172,
   5.971996,
   5.971996,
   7.117933,
   6.298,
   5.887675,
   6.376898,
   5.887675,
   6.454831,
   6.137163,
   5.353932,
   5.537565,
   5.446522,
   6.137163,
   4.434448,
   6.218102,
   5.971996,
   5.353932,
   5.627135,
   5.537565,
   4.760717,
   4.864612,
   4.654502,
   4.202887,
   3.558662,
   4.654502,
   4.654502,
   4.320219,
   4.202887,
   4.966335,
   4.654502,
   3.108694,
   3.558662,
   4.320219,
   4.434448,
   3.957801,
   2.943461,
   4.082184,
   3.108694,
   2.58147,
   3.558662,
   3.558662,
   3.415266,
   3.558662,
   3.108694,
   4.082184,
   3.108694,
   3.558662,
   3.558662,
   3.415266,
   2.379931,
   3.415266,
   3.558662,
   4.082184,
   1.914339,
   3.108694,
   3.82938,
   2.379931,
   2.159691,
   2.58147,
   2.379931,
   3.108694,
   3.108694,
   1.632705,
   2.768386,
   3.265579,
   3.415266,
   2.379931,
   2.159691,
   3.108694,
   1.914339,
   2.768386,
   2.159691,
   2.159691,
   2.379931,
   2.768386,
   1.632705,
   2.379931,
   2.159691,
   1.914339,
   2.159691,
   2.379931,
   1.914339,
   2.159691,
   2.159691,
   2.379931,
   1.914339,
   1.632705,
   1.291815,
   1.914339,
   2.159691,
   2.943461,
   1.632705,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   1.632705,
   1.291815,
   1.914339,
   2.159691,
   2.159691,
   2.58147,
   1.632705,
   1.914339,
   2.159691,
   1.291815,
   2.159691,
   1.632705,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   1.291815,
   0,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   1.632705,
   1.632705};
   Double_t data_fehx3003[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fehy3003[240] = {
   40.41554,
   40,
   40.22719,
   40.02531,
   40.55309,
   40.92586,
   41.44203,
   41.47865,
   40.90111,
   41.85517,
   41.23389,
   40.51562,
   39.73328,
   40.30264,
   39.55445,
   39.12965,
   38.64774,
   37.05475,
   37.28655,
   36.89025,
   36.04223,
   35.41776,
   35.74557,
   33.92529,
   33.95519,
   33.39757,
   33.16879,
   32.61308,
   31.08186,
   30.95078,
   31.24492,
   30.23634,
   29.83002,
   28.80636,
   29.55598,
   28.28939,
   27.83587,
   26.75357,
   26.88655,
   27.30019,
   25.10183,
   25.68432,
   25.22347,
   24.75387,
   24.62986,
   24.48437,
   23.82917,
   22.52839,
   22.70923,
   21.83659,
   21.57724,
   21,
   21.43442,
   21.76617,
   20.85313,
   20.02562,
   19.87137,
   20,
   18.61767,
   18.11391,
   19.71588,
   18.67278,
   17.76992,
   17.27051,
   17.62454,
   17.21077,
   16.90884,
   16.66323,
   16.75577,
   16.50781,
   15.70691,
   15.60794,
   15.80523,
   15.0688,
   14.54457,
   14.32932,
   13.88843,
   13.70038,
   14.65097,
   13.27693,
   13.50961,
   13.23774,
   14.07387,
   13,
   12.30042,
   12.1297,
   11.91271,
   12.42686,
   11.23546,
   12.1297,
   11.37428,
   11.51136,
   10.90433,
   11,
   11.55667,
   10.75914,
   10.72977,
   10.88273,
   10.85616,
   10.41639,
   10.25573,
   9.756061,
   9.641101,
   9.812979,
   10.78102,
   9.869531,
   9.869531,
   9.465736,
   8.724565,
   8.188122,
   9.041691,
   9.041691,
   8.461166,
   8.047634,
   7.377261,
   7.831489,
   7.757905,
   8.118225,
   7.608278,
   7.904289,
   7.055545,
   7.055545,
   8.188122,
   7.377261,
   6.97241,
   7.455185,
   6.97241,
   7.53218,
   7.218484,
   6.44702,
   6.627601,
   6.538046,
   7.218484,
   5.546519,
   7.298372,
   7.055545,
   6.44702,
   6.715753,
   6.627601,
   5.865235,
   5.966932,
   5.761366,
   5.321007,
   4.697573,
   5.761366,
   5.761366,
   5.435196,
   5.321007,
   6.066589,
   5.761366,
   4.26695,
   4.697573,
   5.435196,
   5.546519,
   5.083066,
   4.110204,
   5.203719,
   4.26695,
   3.770281,
   4.697573,
   4.697573,
   4.559819,
   4.697573,
   4.26695,
   5.203719,
   4.26695,
   4.697573,
   4.697573,
   4.559819,
   3.583642,
   4.559819,
   4.697573,
   5.203719,
   3.162753,
   4.26695,
   4.958738,
   3.583642,
   3.382473,
   3.770281,
   3.583642,
   4.26695,
   4.26695,
   2.918186,
   3.945142,
   4.416521,
   4.559819,
   3.583642,
   3.382473,
   4.26695,
   3.162753,
   3.945142,
   3.382473,
   3.382473,
   3.583642,
   3.945142,
   2.918186,
   3.583642,
   3.382473,
   3.162753,
   3.382473,
   3.583642,
   3.162753,
   3.382473,
   3.382473,
   3.583642,
   3.162753,
   2.918186,
   2.63786,
   3.162753,
   3.382473,
   4.110204,
   2.918186,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   2.918186,
   2.63786,
   3.162753,
   3.382473,
   3.382473,
   3.770281,
   2.918186,
   3.162753,
   3.382473,
   2.63786,
   3.382473,
   2.918186,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   2.63786,
   1.147874,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   2.918186,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(240,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__time");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data9300330013003 = new TH1F("Graph_Graph_Graph_Graph_data9300330013003","Histogram of data_plot__time",240,0,13.85);
   Graph_Graph_Graph_Graph_data9300330013003->SetMinimum(0);
   Graph_Graph_Graph_Graph_data9300330013003->SetMaximum(1927.041);
   Graph_Graph_Graph_Graph_data9300330013003->SetDirectory(0);
   Graph_Graph_Graph_Graph_data9300330013003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data9300330013003->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data9300330013003->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data9300330013003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data9300330013003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data9300330013003->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data9300330013003->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data9300330013003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data9300330013003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data9300330013003->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data9300330013003->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data9300330013003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data9300330013003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data9300330013003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data9300330013003);
   
   grae->Draw("p");
   
   Double_t total_fx7[251] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t total_fy7[251] = {
   0,
   1388.836,
   1388.836,
   1442.301,
   1489.154,
   1530,
   1565.415,
   1595.907,
   1621.838,
   1643.51,
   1661.188,
   1675.112,
   1685.489,
   1696.318,
   1695.198,
   1684.525,
   1666.586,
   1643.299,
   1616.146,
   1585.835,
   1552.82,
   1517.466,
   1480.168,
   1441.603,
   1402.438,
   1363.243,
   1324.438,
   1286.105,
   1248.242,
   1210.838,
   1173.884,
   1137.384,
   1101.341,
   1065.757,
   1030.686,
   996.3877,
   963.1388,
   931.1772,
   900.6149,
   871.1945,
   842.6011,
   814.5558,
   786.9086,
   759.8963,
   733.8141,
   708.9173,
   685.3396,
   662.8633,
   641.2136,
   620.1467,
   599.4957,
   579.3012,
   559.6431,
   540.5901,
   522.1855,
   504.4078,
   487.2218,
   470.5952,
   454.5034,
   438.9451,
   423.9229,
   409.4374,
   395.4919,
   382.1056,
   369.2977,
   357.0829,
   345.4464,
   334.276,
   323.4482,
   312.8536,
   302.4267,
   292.228,
   282.3384,
   272.8283,
   263.7392,
   255.0345,
   246.663,
   238.5789,
   230.7444,
   223.1378,
   215.7428,
   208.5445,
   201.5378,
   194.7515,
   188.218,
   181.9648,
   176.0013,
   170.2803,
   164.7466,
   159.3515,
   154.0666,
   148.9243,
   143.9668,
   139.2301,
   134.7318,
   130.434,
   126.2901,
   122.259,
   118.3144,
   114.472,
   110.7553,
   107.1841,
   103.7668,
   100.4771,
   97.28328,
   94.15736,
   91.08348,
   88.08157,
   85.17716,
   82.39233,
   79.74047,
   77.21156,
   74.79117,
   72.46625,
   70.22437,
   68.05187,
   65.93598,
   63.86536,
   61.83379,
   59.8503,
   57.92625,
   56.0714,
   54.29252,
   52.58909,
   50.95887,
   49.39964,
   47.90686,
   46.46737,
   45.06728,
   43.69433,
   42.34182,
   41.01964,
   39.7402,
   38.51425,
   37.3467,
   36.22496,
   35.13378,
   34.05973,
   32.99558,
   31.95263,
   30.94498,
   29.98491,
   29.07966,
   28.22259,
   27.40455,
   26.61741,
   25.85433,
   25.11096,
   24.38385,
   23.66992,
   22.96769,
   22.2804,
   21.61199,
   20.96588,
   20.34432,
   19.74669,
   19.17175,
   18.61833,
   18.08513,
   17.57015,
   17.07141,
   16.58712,
   16.11606,
   15.65878,
   15.21608,
   14.78864,
   14.37658,
   13.97844,
   13.59252,
   13.21729,
   12.85167,
   12.49577,
   12.14993,
   11.81442,
   11.48931,
   11.1742,
   10.86857,
   10.57195,
   10.2841,
   10.00558,
   9.737064,
   9.479081,
   9.231633,
   8.992984,
   8.761171,
   8.534454,
   8.31171,
   8.093533,
   7.880825,
   7.674359,
   7.474663,
   7.281665,
   7.095155,
   6.914926,
   6.740714,
   6.572025,
   6.408352,
   6.249232,
   6.09434,
   5.943726,
   5.797504,
   5.655765,
   5.518522,
   5.385589,
   5.256742,
   5.131771,
   5.010486,
   4.892721,
   4.778322,
   4.667147,
   4.559045,
   4.453828,
   4.351307,
   4.251311,
   4.153732,
   4.058659,
   3.966206,
   3.87647,
   3.789497,
   3.705219,
   3.623545,
   3.544385,
   3.467633,
   3.393117,
   3.320663,
   3.25011,
   3.181333,
   3.114298,
   3.048988,
   2.985385,
   2.923467,
   2.863214,
   2.804604,
   2.747612,
   2.692162,
   2.637989,
   2.584811,
   2.532382,
   2.480609,
   2.429898,
   2.380723,
   2.333492,
   2.288436,
   2.245279,
   2.203663,
   2.163265,
   2.12384,
   2.085319,
   2.085319,
   2.085319,
   0};
   TGraph *graph = new TGraph(251,total_fx7,total_fy7);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_pipi");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total25717 = new TH1F("Graph_Graph_Graph_Graph_total25717","Projection of pdf_pipi",251,0,13.91);
   Graph_Graph_Graph_Graph_total25717->SetMinimum(0);
   Graph_Graph_Graph_Graph_total25717->SetMaximum(1865.95);
   Graph_Graph_Graph_Graph_total25717->SetDirectory(0);
   Graph_Graph_Graph_Graph_total25717->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total25717->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total25717->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total25717->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total25717->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total25717->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total25717->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total25717->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total25717->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total25717->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total25717->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total25717->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total25717->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total25717->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total25717);
   
   graph->Draw("l");
   
   Double_t bspipi_fx8[251] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t bspipi_fy8[251] = {
   0,
   1019.591,
   1019.591,
   1053.501,
   1081.537,
   1104.286,
   1122.306,
   1136.11,
   1146.157,
   1152.86,
   1156.59,
   1157.682,
   1156.432,
   1147.937,
   1132.926,
   1112.983,
   1089.4,
   1063.209,
   1035.215,
   1005.996,
   975.9916,
   945.5465,
   914.9425,
   884.443,
   854.2678,
   824.5917,
   795.5442,
   767.1923,
   739.5757,
   712.72,
   686.6394,
   661.3415,
   636.8271,
   613.0909,
   590.1301,
   567.9634,
   546.6088,
   526.0778,
   506.3653,
   487.4206,
   469.1858,
   451.6067,
   434.645,
   418.3085,
   402.6123,
   387.5671,
   373.1692,
   359.373,
   346.1268,
   333.3833,
   321.1049,
   309.2793,
   297.8998,
   286.9587,
   276.4458,
   266.3439,
   256.6346,
   247.3004,
   238.3254,
   229.697,
   221.4035,
   213.4334,
   205.7761,
   198.4234,
   191.3675,
   184.6004,
   178.1112,
   171.8776,
   165.8766,
   160.0873,
   154.494,
   149.0968,
   143.898,
   138.8993,
   134.0992,
   129.4871,
   125.051,
   120.7801,
   116.6643,
   112.696,
   108.8684,
   105.175,
   101.6108,
   98.17471,
   94.86652,
   91.68551,
   88.62897,
   85.68774,
   82.85191,
   80.11243,
   77.46284,
   74.9039,
   72.43764,
   70.06551,
   67.78685,
   65.59469,
   63.48115,
   61.43905,
   59.46309,
   57.55298,
   55.70937,
   53.93261,
   52.22175,
   50.57191,
   48.97766,
   47.43407,
   45.93769,
   44.48931,
   43.09041,
   41.74212,
   40.44462,
   39.19544,
   37.99163,
   36.83047,
   35.70936,
   34.6256,
   33.57665,
   32.56017,
   31.57445,
   30.61959,
   29.69597,
   28.80386,
   27.94317,
   27.11303,
   26.31239,
   25.54024,
   24.79533,
   24.07544,
   23.37832,
   22.70191,
   22.04483,
   21.4076,
   20.79109,
   20.19596,
   19.62223,
   19.06796,
   18.53089,
   18.00902,
   17.50108,
   17.00789,
   16.53066,
   16.07037,
   15.62743,
   15.20071,
   14.7888,
   14.39042,
   14.00443,
   13.63003,
   13.26649,
   12.91317,
   12.56961,
   12.23588,
   11.91217,
   11.59858,
   11.29513,
   11.00148,
   10.71727,
   10.44213,
   10.1757,
   9.917519,
   9.667172,
   9.424254,
   9.188438,
   8.959597,
   8.737644,
   8.522481,
   8.313956,
   8.111744,
   7.915497,
   7.724893,
   7.539666,
   7.359689,
   7.184865,
   7.015093,
   6.850257,
   6.690188,
   6.534711,
   6.38366,
   6.236899,
   6.094385,
   5.956088,
   5.821971,
   5.691937,
   5.5657,
   5.442951,
   5.32341,
   5.20687,
   5.093316,
   4.982772,
   4.875248,
   4.77073,
   4.66914,
   4.570387,
   4.474382,
   4.381032,
   4.290221,
   4.201833,
   4.11576,
   4.031911,
   3.950236,
   3.870698,
   3.793256,
   3.717864,
   3.644453,
   3.572954,
   3.503299,
   3.435425,
   3.369274,
   3.304787,
   3.241912,
   3.180594,
   3.120777,
   3.062405,
   3.005426,
   2.949796,
   2.895493,
   2.842499,
   2.790794,
   2.740357,
   2.691151,
   2.64314,
   2.596288,
   2.550559,
   2.505908,
   2.462294,
   2.419677,
   2.37802,
   2.337299,
   2.297491,
   2.258573,
   2.220526,
   2.183326,
   2.146955,
   2.111391,
   2.076609,
   2.042564,
   2.00921,
   1.976502,
   1.944418,
   1.912986,
   1.882244,
   1.852222,
   1.822933,
   1.794333,
   1.766372,
   1.739001,
   1.712182,
   1.685897,
   1.685897,
   1.685897,
   0};
   graph = new TGraph(251,bspipi_fx8,bspipi_fy8);
   graph->SetName("bspipi");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bspipi26828 = new TH1F("Graph_Graph_Graph_Graph_bspipi26828","Projection of pdf_pipi",251,0,13.91);
   Graph_Graph_Graph_Graph_bspipi26828->SetMinimum(0);
   Graph_Graph_Graph_Graph_bspipi26828->SetMaximum(1273.45);
   Graph_Graph_Graph_Graph_bspipi26828->SetDirectory(0);
   Graph_Graph_Graph_Graph_bspipi26828->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bspipi26828->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bspipi26828->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi26828->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi26828->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi26828->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bspipi26828->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi26828->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi26828->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi26828->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bspipi26828->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi26828->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi26828->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi26828->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bspipi26828);
   
   graph->Draw("lf2");
   
   Double_t bdkpi_fx9[251] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t bdkpi_fy9[251] = {
   0,
   1004.396,
   1004.396,
   1037.519,
   1064.801,
   1086.828,
   1104.155,
   1117.298,
   1126.718,
   1132.832,
   1136.018,
   1136.611,
   1134.912,
   1125.683,
   1110.163,
   1089.898,
   1066.142,
   1039.888,
   1011.915,
   982.7946,
   952.9645,
   922.7687,
   892.4839,
   862.3567,
   832.5887,
   803.339,
   774.7252,
   746.814,
   719.6466,
   693.2498,
   667.6388,
   642.8213,
   618.7976,
   595.5625,
   573.1106,
   551.4513,
   530.5927,
   510.5378,
   491.2769,
   472.7676,
   454.9617,
   437.8138,
   421.2895,
   405.3882,
   390.1143,
   375.4693,
   361.4445,
   348.0011,
   335.0959,
   322.6887,
   310.7469,
   299.2564,
   288.207,
   277.5884,
   267.3885,
   257.5901,
   248.1757,
   239.1283,
   230.4325,
   222.0751,
   214.044,
   206.3275,
   198.9144,
   191.7957,
   184.9625,
   178.4062,
   172.116,
   166.073,
   160.2579,
   154.6528,
   149.244,
   144.0291,
   139.008,
   134.1799,
   129.5417,
   125.084,
   120.7961,
   116.6683,
   112.6918,
   108.8594,
   105.1645,
   101.6011,
   98.16407,
   94.85148,
   91.66192,
   88.59374,
   85.64388,
   82.80451,
   80.06728,
   77.42452,
   74.87051,
   72.40497,
   70.02858,
   67.74164,
   65.54293,
   63.42654,
   61.3859,
   59.415,
   57.50924,
   55.66781,
   53.8906,
   52.17733,
   50.52679,
   48.9348,
   47.39681,
   45.90866,
   44.46732,
   43.07294,
   41.72623,
   40.42767,
   39.17701,
   37.97205,
   36.81023,
   35.68918,
   34.60661,
   33.5602,
   32.54774,
   31.56716,
   30.61692,
   29.69683,
   28.80694,
   27.94721,
   27.11736,
   26.3165,
   25.54365,
   24.79784,
   24.07793,
   23.38205,
   22.70832,
   22.05498,
   21.42083,
   20.80612,
   20.21133,
   19.63685,
   19.08255,
   18.54681,
   18.02779,
   17.52382,
   17.03382,
   16.5583,
   16.09807,
   15.65378,
   15.22565,
   14.81272,
   14.41382,
   14.02786,
   13.6539,
   13.29123,
   12.93921,
   12.59727,
   12.26497,
   11.94231,
   11.62935,
   11.32612,
   11.03255,
   10.74834,
   10.47313,
   10.20659,
   9.948388,
   9.69812,
   9.455404,
   9.219881,
   8.991251,
   8.76937,
   8.554126,
   8.345403,
   8.143041,
   7.946749,
   7.756218,
   7.571164,
   7.391342,
   7.216621,
   7.046891,
   6.882044,
   6.721959,
   6.566474,
   6.415426,
   6.268658,
   6.126036,
   5.987503,
   5.853012,
   5.72251,
   5.595899,
   5.472934,
   5.353351,
   5.236911,
   5.123431,
   5.012881,
   4.905261,
   4.800561,
   4.698755,
   4.599764,
   4.5035,
   4.40988,
   4.318816,
   4.230201,
   4.143931,
   4.059908,
   3.978047,
   3.898296,
   3.820615,
   3.744959,
   3.671281,
   3.599517,
   3.529601,
   3.461469,
   3.395064,
   3.330327,
   3.267205,
   3.205648,
   3.145603,
   3.087019,
   3.029842,
   2.974024,
   2.919523,
   2.866314,
   2.814376,
   2.763688,
   2.714224,
   2.665952,
   2.618835,
   2.572839,
   2.52793,
   2.484068,
   2.441214,
   2.39933,
   2.358384,
   2.318351,
   2.279208,
   2.240933,
   2.203504,
   2.166902,
   2.131105,
   2.096094,
   2.061844,
   2.028315,
   1.995467,
   1.963262,
   1.931676,
   1.900731,
   1.870454,
   1.840866,
   1.811974,
   1.783742,
   1.756125,
   1.729083,
   1.702581,
   1.676603,
   1.676603,
   1.676603,
   0};
   graph = new TGraph(251,bdkpi_fx9,bdkpi_fy9);
   graph->SetName("bdkpi");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bdkpi27939 = new TH1F("Graph_Graph_Graph_Graph_bdkpi27939","Projection of pdf_pipi",251,0,13.91);
   Graph_Graph_Graph_Graph_bdkpi27939->SetMinimum(0);
   Graph_Graph_Graph_Graph_bdkpi27939->SetMaximum(1250.272);
   Graph_Graph_Graph_Graph_bdkpi27939->SetDirectory(0);
   Graph_Graph_Graph_Graph_bdkpi27939->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bdkpi27939->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bdkpi27939->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi27939->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi27939->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi27939->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi27939->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi27939->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi27939->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi27939->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi27939->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi27939->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi27939->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi27939->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bdkpi27939);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx10[251] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t 3body_fy10[251] = {
   0,
   967.9901,
   967.9901,
   999.1846,
   1024.611,
   1044.852,
   1060.464,
   1071.96,
   1079.813,
   1084.451,
   1086.26,
   1085.587,
   1082.741,
   1071.605,
   1054.712,
   1033.532,
   1009.217,
   982.6742,
   954.6163,
   925.6012,
   896.066,
   866.3523,
   836.7258,
   807.3923,
   778.5093,
   750.1967,
   722.5438,
   695.6155,
   669.4573,
   644.0995,
   619.5598,
   595.846,
   572.9584,
   550.8909,
   529.6327,
   509.1692,
   489.4832,
   470.5551,
   452.3639,
   434.8874,
   418.1028,
   401.9869,
   386.5163,
   371.6678,
   357.4183,
   343.745,
   330.6256,
   318.0383,
   305.9619,
   294.3758,
   283.2599,
   272.5951,
   262.3625,
   252.5443,
   243.123,
   234.0821,
   225.4055,
   217.0778,
   209.0844,
   201.4109,
   194.044,
   186.9706,
   180.1782,
   173.655,
   167.3897,
   161.3711,
   155.5891,
   150.0336,
   144.695,
   139.5643,
   134.6328,
   129.892,
   125.3342,
   120.9516,
   116.7369,
   112.6834,
   108.7841,
   105.033,
   101.4237,
   97.95064,
   94.60816,
   91.39095,
   88.29395,
   85.3123,
   82.44135,
   79.67666,
   77.01397,
   74.44922,
   71.97851,
   69.59811,
   67.30446,
   65.09414,
   62.96389,
   60.91056,
   58.93116,
   57.02282,
   55.18278,
   53.40841,
   51.69718,
   50.04666,
   48.45453,
   46.91856,
   45.43663,
   44.00668,
   42.62675,
   41.29495,
   40.00948,
   38.7686,
   37.57064,
   36.41401,
   35.29718,
   34.21866,
   33.17705,
   32.17099,
   31.19917,
   30.26034,
   29.35329,
   28.47687,
   27.62996,
   26.81149,
   26.02044,
   25.25582,
   24.51668,
   23.8021,
   23.1112,
   22.44315,
   21.79712,
   21.17234,
   20.56804,
   19.98351,
   19.41806,
   18.871,
   18.34169,
   17.82951,
   17.33386,
   16.85416,
   16.38987,
   15.94044,
   15.50535,
   15.08412,
   14.67626,
   14.28132,
   13.89884,
   13.52841,
   13.1696,
   12.82202,
   12.4853,
   12.15905,
   11.84293,
   11.53659,
   11.23969,
   10.95193,
   10.67299,
   10.40257,
   10.1404,
   9.886184,
   9.639668,
   9.400593,
   9.16871,
   8.94378,
   8.725573,
   8.513865,
   8.308443,
   8.109098,
   7.915631,
   7.727849,
   7.545564,
   7.368597,
   7.196775,
   7.029929,
   6.867898,
   6.710526,
   6.557661,
   6.409157,
   6.264875,
   6.124678,
   5.988434,
   5.856017,
   5.727305,
   5.602179,
   5.480526,
   5.362233,
   5.247196,
   5.135311,
   5.026478,
   4.920601,
   4.817588,
   4.717349,
   4.619796,
   4.524846,
   4.432418,
   4.342434,
   4.254817,
   4.169495,
   4.086398,
   4.005455,
   3.926603,
   3.849776,
   3.774912,
   3.701953,
   3.63084,
   3.561518,
   3.493932,
   3.42803,
   3.363762,
   3.301079,
   3.239934,
   3.18028,
   3.122074,
   3.065273,
   3.009836,
   2.955722,
   2.902893,
   2.851311,
   2.80094,
   2.751746,
   2.703693,
   2.65675,
   2.610884,
   2.566064,
   2.522262,
   2.479447,
   2.437593,
   2.396671,
   2.356657,
   2.317524,
   2.279248,
   2.241805,
   2.205172,
   2.169328,
   2.13425,
   2.099917,
   2.06631,
   2.033408,
   2.001193,
   1.969646,
   1.93875,
   1.908486,
   1.878839,
   1.849793,
   1.82133,
   1.793437,
   1.766098,
   1.739299,
   1.713027,
   1.687267,
   1.662006,
   1.637233,
   1.637233,
   1.637233,
   0};
   graph = new TGraph(251,3body_fx10,3body_fy10);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body2810410 = new TH1F("Graph_Graph_Graph_Graph_3body2810410","Projection of pdf_pipi",251,0,13.91);
   Graph_Graph_Graph_Graph_3body2810410->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body2810410->SetMaximum(1194.886);
   Graph_Graph_Graph_Graph_3body2810410->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body2810410->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body2810410->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body2810410->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body2810410->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body2810410->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body2810410->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body2810410->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body2810410->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body2810410->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body2810410->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body2810410->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body2810410->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body2810410->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body2810410->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body2810410);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx11[249] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t bkg_fy11[249] = {
   0,
   734.6808,
   734.6808,
   743.5432,
   747.9067,
   748.4711,
   745.8539,
   740.5932,
   733.153,
   713.2653,
   688.7104,
   661.2955,
   632.3059,
   602.6493,
   572.9622,
   543.6864,
   515.1241,
   487.4769,
   460.8738,
   435.3917,
   411.0699,
   387.9203,
   365.9359,
   345.0955,
   325.3686,
   306.7184,
   289.1036,
   272.4805,
   256.8041,
   242.0292,
   228.1107,
   215.0044,
   202.6672,
   191.0574,
   180.1349,
   169.8611,
   160.1993,
   151.1142,
   142.5726,
   134.5428,
   126.9946,
   119.8996,
   113.2309,
   106.9631,
   101.0722,
   95.53547,
   90.33169,
   85.4407,
   80.84358,
   76.52249,
   72.46068,
   68.64235,
   65.05268,
   61.67772,
   58.50435,
   55.52026,
   52.71387,
   50.0743,
   47.59134,
   45.25539,
   43.05745,
   40.98907,
   39.04229,
   37.20966,
   35.48419,
   33.85931,
   32.32886,
   30.88704,
   29.52843,
   28.24794,
   27.04078,
   25.90246,
   24.82879,
   23.8158,
   22.8598,
   21.9573,
   21.10505,
   20.29999,
   19.53923,
   18.8201,
   18.14006,
   17.49675,
   16.88793,
   16.31153,
   15.76559,
   15.24826,
   14.75783,
   14.29269,
   13.85131,
   13.43227,
   13.03424,
   12.65597,
   12.29628,
   11.95407,
   11.62831,
   11.31802,
   11.0223,
   10.74029,
   10.4712,
   10.21426,
   9.96877,
   9.734073,
   9.509545,
   9.294602,
   9.088696,
   8.891314,
   8.701974,
   8.520221,
   8.345632,
   8.177806,
   8.01637,
   7.860971,
   7.711278,
   7.566981,
   7.427789,
   7.293428,
   7.163641,
   7.038185,
   6.916835,
   6.799375,
   6.685607,
   6.57534,
   6.468399,
   6.364616,
   6.263835,
   6.165909,
   6.070698,
   5.978073,
   5.887911,
   5.800095,
   5.714519,
   5.631078,
   5.549678,
   5.470226,
   5.392638,
   5.316833,
   5.242735,
   5.170272,
   5.099377,
   5.029986,
   4.962039,
   4.895479,
   4.830252,
   4.766309,
   4.7036,
   4.642082,
   4.58171,
   4.522445,
   4.464248,
   4.407084,
   4.350917,
   4.295715,
   4.241448,
   4.188086,
   4.135601,
   4.083967,
   4.033159,
   3.983153,
   3.933927,
   3.885458,
   3.837728,
   3.790715,
   3.744401,
   3.698769,
   3.653801,
   3.609482,
   3.565796,
   3.522728,
   3.480264,
   3.438391,
   3.397095,
   3.356364,
   3.316186,
   3.27655,
   3.237445,
   3.198859,
   3.160784,
   3.123208,
   3.086123,
   3.04952,
   3.013389,
   2.977723,
   2.942513,
   2.90775,
   2.873428,
   2.839539,
   2.806076,
   2.773032,
   2.740399,
   2.708172,
   2.676345,
   2.64491,
   2.613862,
   2.583195,
   2.552903,
   2.522981,
   2.493423,
   2.464224,
   2.435379,
   2.406883,
   2.378731,
   2.350918,
   2.323439,
   2.29629,
   2.269466,
   2.242963,
   2.216776,
   2.190902,
   2.165336,
   2.140074,
   2.115112,
   2.090446,
   2.066073,
   2.041988,
   2.018189,
   1.99467,
   1.971429,
   1.948462,
   1.925766,
   1.903338,
   1.881173,
   1.859269,
   1.837622,
   1.81623,
   1.795089,
   1.774196,
   1.753547,
   1.733141,
   1.712974,
   1.693043,
   1.673346,
   1.653879,
   1.634639,
   1.615625,
   1.596833,
   1.57826,
   1.559904,
   1.541763,
   1.523833,
   1.506113,
   1.488599,
   1.47129,
   1.454182,
   1.437274,
   1.420564,
   1.404047,
   1.404047,
   1.404047,
   0};
   graph = new TGraph(249,bkg_fx11,bkg_fy11);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg2911511 = new TH1F("Graph_Graph_Graph_Graph_bkg2911511","Projection of pdf_pipi",249,0,13.91);
   Graph_Graph_Graph_Graph_bkg2911511->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg2911511->SetMaximum(823.3182);
   Graph_Graph_Graph_Graph_bkg2911511->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg2911511->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg2911511->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg2911511->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg2911511->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg2911511->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg2911511->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg2911511->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg2911511->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg2911511->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg2911511->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg2911511->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg2911511->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg2911511->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg2911511->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg2911511);
   
   graph->Draw("lf2");
   
   Double_t final_fx12[251] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t final_fy12[251] = {
   0,
   1388.836,
   1388.836,
   1442.301,
   1489.154,
   1530,
   1565.415,
   1595.907,
   1621.838,
   1643.51,
   1661.188,
   1675.112,
   1685.489,
   1696.318,
   1695.198,
   1684.525,
   1666.586,
   1643.299,
   1616.146,
   1585.835,
   1552.82,
   1517.466,
   1480.168,
   1441.603,
   1402.438,
   1363.243,
   1324.438,
   1286.105,
   1248.242,
   1210.838,
   1173.884,
   1137.384,
   1101.341,
   1065.757,
   1030.686,
   996.3877,
   963.1388,
   931.1772,
   900.6149,
   871.1945,
   842.6011,
   814.5558,
   786.9086,
   759.8963,
   733.8141,
   708.9173,
   685.3396,
   662.8633,
   641.2136,
   620.1467,
   599.4957,
   579.3012,
   559.6431,
   540.5901,
   522.1855,
   504.4078,
   487.2218,
   470.5952,
   454.5034,
   438.9451,
   423.9229,
   409.4374,
   395.4919,
   382.1056,
   369.2977,
   357.0829,
   345.4464,
   334.276,
   323.4482,
   312.8536,
   302.4267,
   292.228,
   282.3384,
   272.8283,
   263.7392,
   255.0345,
   246.663,
   238.5789,
   230.7444,
   223.1378,
   215.7428,
   208.5445,
   201.5378,
   194.7515,
   188.218,
   181.9648,
   176.0013,
   170.2803,
   164.7466,
   159.3515,
   154.0666,
   148.9243,
   143.9668,
   139.2301,
   134.7318,
   130.434,
   126.2901,
   122.259,
   118.3144,
   114.472,
   110.7553,
   107.1841,
   103.7668,
   100.4771,
   97.28328,
   94.15736,
   91.08348,
   88.08157,
   85.17716,
   82.39233,
   79.74047,
   77.21156,
   74.79117,
   72.46625,
   70.22437,
   68.05187,
   65.93598,
   63.86536,
   61.83379,
   59.8503,
   57.92625,
   56.0714,
   54.29252,
   52.58909,
   50.95887,
   49.39964,
   47.90686,
   46.46737,
   45.06728,
   43.69433,
   42.34182,
   41.01964,
   39.7402,
   38.51425,
   37.3467,
   36.22496,
   35.13378,
   34.05973,
   32.99558,
   31.95263,
   30.94498,
   29.98491,
   29.07966,
   28.22259,
   27.40455,
   26.61741,
   25.85433,
   25.11096,
   24.38385,
   23.66992,
   22.96769,
   22.2804,
   21.61199,
   20.96588,
   20.34432,
   19.74669,
   19.17175,
   18.61833,
   18.08513,
   17.57015,
   17.07141,
   16.58712,
   16.11606,
   15.65878,
   15.21608,
   14.78864,
   14.37658,
   13.97844,
   13.59252,
   13.21729,
   12.85167,
   12.49577,
   12.14993,
   11.81442,
   11.48931,
   11.1742,
   10.86857,
   10.57195,
   10.2841,
   10.00558,
   9.737064,
   9.479081,
   9.231633,
   8.992984,
   8.761171,
   8.534454,
   8.31171,
   8.093533,
   7.880825,
   7.674359,
   7.474663,
   7.281665,
   7.095155,
   6.914926,
   6.740714,
   6.572025,
   6.408352,
   6.249232,
   6.09434,
   5.943726,
   5.797504,
   5.655765,
   5.518522,
   5.385589,
   5.256742,
   5.131771,
   5.010486,
   4.892721,
   4.778322,
   4.667147,
   4.559045,
   4.453828,
   4.351307,
   4.251311,
   4.153732,
   4.058659,
   3.966206,
   3.87647,
   3.789497,
   3.705219,
   3.623545,
   3.544385,
   3.467633,
   3.393117,
   3.320663,
   3.25011,
   3.181333,
   3.114298,
   3.048988,
   2.985385,
   2.923467,
   2.863214,
   2.804604,
   2.747612,
   2.692162,
   2.637989,
   2.584811,
   2.532382,
   2.480609,
   2.429898,
   2.380723,
   2.333492,
   2.288436,
   2.245279,
   2.203663,
   2.163265,
   2.12384,
   2.085319,
   2.085319,
   2.085319,
   0};
   graph = new TGraph(251,final_fx12,final_fy12);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_pipi");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final3012612 = new TH1F("Graph_Graph_Graph_Graph_final3012612","Projection of pdf_pipi",251,0,13.91);
   Graph_Graph_Graph_Graph_final3012612->SetMinimum(0);
   Graph_Graph_Graph_Graph_final3012612->SetMaximum(1865.95);
   Graph_Graph_Graph_Graph_final3012612->SetDirectory(0);
   Graph_Graph_Graph_Graph_final3012612->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final3012612->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final3012612->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final3012612->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final3012612->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final3012612->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final3012612->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final3012612->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final3012612->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final3012612->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final3012612->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final3012612->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final3012612->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final3012612->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final3012612);
   
   graph->Draw("l");
   
   Double_t data_fx3004[240] = {
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975,
   1.025,
   1.075,
   1.125,
   1.175,
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875,
   1.925,
   1.975,
   2.025,
   2.075,
   2.125,
   2.175,
   2.225,
   2.275,
   2.325,
   2.375,
   2.425,
   2.475,
   2.525,
   2.575,
   2.625,
   2.675,
   2.725,
   2.775,
   2.825,
   2.875,
   2.925,
   2.975,
   3.025,
   3.075,
   3.125,
   3.175,
   3.225,
   3.275,
   3.325,
   3.375,
   3.425,
   3.475,
   3.525,
   3.575,
   3.625,
   3.675,
   3.725,
   3.775,
   3.825,
   3.875,
   3.925,
   3.975,
   4.025,
   4.075,
   4.125,
   4.175,
   4.225,
   4.275,
   4.325,
   4.375,
   4.425,
   4.475,
   4.525,
   4.575,
   4.625,
   4.675,
   4.725,
   4.775,
   4.825,
   4.875,
   4.925,
   4.975,
   5.025,
   5.075,
   5.125,
   5.175,
   5.225,
   5.275,
   5.325,
   5.375,
   5.425,
   5.475,
   5.525,
   5.575,
   5.625,
   5.675,
   5.725,
   5.775,
   5.825,
   5.875,
   5.925,
   5.975,
   6.025,
   6.075,
   6.125,
   6.175,
   6.225,
   6.275,
   6.325,
   6.375,
   6.425,
   6.475,
   6.525,
   6.575,
   6.625,
   6.675,
   6.725,
   6.775,
   6.825,
   6.875,
   6.925,
   6.975,
   7.025,
   7.075,
   7.125,
   7.175,
   7.225,
   7.275,
   7.325,
   7.375,
   7.425,
   7.475,
   7.525,
   7.575,
   7.625,
   7.675,
   7.725,
   7.775,
   7.825,
   7.875,
   7.925,
   7.975,
   8.025,
   8.075,
   8.125,
   8.175,
   8.225,
   8.275,
   8.325,
   8.375,
   8.425,
   8.475,
   8.525,
   8.575,
   8.625,
   8.675,
   8.725,
   8.775,
   8.825,
   8.875,
   8.925,
   8.975,
   9.025,
   9.075,
   9.125,
   9.175,
   9.225,
   9.275,
   9.325,
   9.375,
   9.425,
   9.475,
   9.525,
   9.575,
   9.625,
   9.675,
   9.725,
   9.775,
   9.825,
   9.875,
   9.925,
   9.975,
   10.025,
   10.075,
   10.125,
   10.175,
   10.225,
   10.275,
   10.325,
   10.375,
   10.425,
   10.475,
   10.525,
   10.575,
   10.625,
   10.675,
   10.725,
   10.775,
   10.825,
   10.875,
   10.925,
   10.975,
   11.025,
   11.075,
   11.125,
   11.175,
   11.225,
   11.275,
   11.325,
   11.375,
   11.425,
   11.475,
   11.525,
   11.575,
   11.625,
   11.675,
   11.725,
   11.775,
   11.825,
   11.875,
   11.925,
   11.975,
   12.025,
   12.075,
   12.125,
   12.175,
   12.225,
   12.275,
   12.325,
   12.375,
   12.425,
   12.475,
   12.525,
   12.575,
   12.625};
   Double_t data_fy3004[240] = {
   1593,
   1560,
   1578,
   1562,
   1604,
   1634,
   1676,
   1679,
   1632,
   1710,
   1659,
   1601,
   1539,
   1584,
   1525,
   1492,
   1455,
   1336,
   1353,
   1324,
   1263,
   1219,
   1242,
   1117,
   1119,
   1082,
   1067,
   1031,
   935,
   927,
   945,
   884,
   860,
   801,
   844,
   772,
   747,
   689,
   696,
   718,
   605,
   634,
   611,
   588,
   582,
   575,
   544,
   485,
   493,
   455,
   444,
   420,
   438,
   452,
   414,
   381,
   375,
   380,
   328,
   310,
   369,
   330,
   298,
   281,
   293,
   279,
   269,
   261,
   264,
   256,
   231,
   228,
   234,
   212,
   197,
   191,
   179,
   174,
   200,
   163,
   169,
   162,
   184,
   156,
   139,
   135,
   130,
   142,
   115,
   135,
   118,
   121,
   108,
   110,
   122,
   105,
   94,
   97,
   107,
   88,
   85,
   76,
   74,
   77,
   95,
   78,
   78,
   71,
   59,
   51,
   64,
   64,
   55,
   49,
   40,
   46,
   45,
   50,
   43,
   47,
   36,
   36,
   51,
   40,
   35,
   41,
   35,
   42,
   38,
   29,
   31,
   30,
   38,
   20,
   39,
   36,
   29,
   32,
   31,
   23,
   24,
   22,
   18,
   13,
   22,
   22,
   19,
   18,
   25,
   22,
   10,
   13,
   19,
   20,
   16,
   9,
   17,
   10,
   7,
   13,
   13,
   12,
   13,
   10,
   17,
   10,
   13,
   13,
   12,
   6,
   12,
   13,
   17,
   4,
   10,
   15,
   6,
   5,
   7,
   6,
   10,
   10,
   3,
   8,
   11,
   12,
   6,
   5,
   10,
   4,
   8,
   5,
   5,
   6,
   8,
   3,
   6,
   5,
   4,
   5,
   6,
   4,
   5,
   5,
   6,
   4,
   3,
   2,
   4,
   5,
   9,
   3,
   1,
   2,
   0,
   1,
   3,
   2,
   4,
   5,
   5,
   7,
   3,
   4,
   5,
   2,
   5,
   3,
   2,
   3,
   2,
   2,
   2,
   0,
   3,
   1,
   1,
   0,
   3,
   3};
   Double_t data_felx3004[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fely3004[240] = {
   39.41554,
   39,
   39.22719,
   39.02531,
   39.55309,
   39.92586,
   40.44203,
   40.47865,
   39.90111,
   40.85517,
   40.23389,
   39.51562,
   38.73328,
   39.30264,
   38.55445,
   38.12965,
   37.64774,
   36.05475,
   36.28655,
   35.89025,
   35.04223,
   34.41776,
   34.74557,
   32.92529,
   32.95519,
   32.39757,
   32.16879,
   31.61308,
   30.08186,
   29.95078,
   30.24492,
   29.23634,
   28.83002,
   27.80636,
   28.55598,
   27.28939,
   26.83587,
   25.75357,
   25.88655,
   26.30019,
   24.10183,
   24.68432,
   24.22347,
   23.75387,
   23.62986,
   23.48437,
   22.82917,
   21.52839,
   21.70923,
   20.83659,
   20.57724,
   20,
   20.43442,
   20.76617,
   19.85313,
   19.02562,
   18.87137,
   19,
   17.61767,
   17.11391,
   18.71588,
   17.67278,
   16.76992,
   16.27051,
   16.62454,
   16.21077,
   15.90884,
   15.66323,
   15.75577,
   15.50781,
   14.70691,
   14.60794,
   14.80523,
   14.0688,
   13.54457,
   13.32932,
   12.88843,
   12.70038,
   13.65097,
   12.27693,
   12.50961,
   12.23774,
   13.07387,
   12,
   11.30042,
   11.1297,
   10.91271,
   11.42686,
   10.23546,
   11.1297,
   10.37428,
   10.51136,
   9.904326,
   10,
   10.55667,
   9.759142,
   9.678086,
   9.831854,
   9.856158,
   9.362975,
   9.201374,
   8.698576,
   8.582844,
   8.755868,
   9.729612,
   8.812788,
   8.812788,
   8.406258,
   7.659312,
   7.117933,
   7.979042,
   7.979042,
   7.39358,
   6.976026,
   6.298,
   6.757581,
   6.683179,
   7.047337,
   6.531834,
   6.831172,
   5.971996,
   5.971996,
   7.117933,
   6.298,
   5.887675,
   6.376898,
   5.887675,
   6.454831,
   6.137163,
   5.353932,
   5.537565,
   5.446522,
   6.137163,
   4.434448,
   6.218102,
   5.971996,
   5.353932,
   5.627135,
   5.537565,
   4.760717,
   4.864612,
   4.654502,
   4.202887,
   3.558662,
   4.654502,
   4.654502,
   4.320219,
   4.202887,
   4.966335,
   4.654502,
   3.108694,
   3.558662,
   4.320219,
   4.434448,
   3.957801,
   2.943461,
   4.082184,
   3.108694,
   2.58147,
   3.558662,
   3.558662,
   3.415266,
   3.558662,
   3.108694,
   4.082184,
   3.108694,
   3.558662,
   3.558662,
   3.415266,
   2.379931,
   3.415266,
   3.558662,
   4.082184,
   1.914339,
   3.108694,
   3.82938,
   2.379931,
   2.159691,
   2.58147,
   2.379931,
   3.108694,
   3.108694,
   1.632705,
   2.768386,
   3.265579,
   3.415266,
   2.379931,
   2.159691,
   3.108694,
   1.914339,
   2.768386,
   2.159691,
   2.159691,
   2.379931,
   2.768386,
   1.632705,
   2.379931,
   2.159691,
   1.914339,
   2.159691,
   2.379931,
   1.914339,
   2.159691,
   2.159691,
   2.379931,
   1.914339,
   1.632705,
   1.291815,
   1.914339,
   2.159691,
   2.943461,
   1.632705,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   1.632705,
   1.291815,
   1.914339,
   2.159691,
   2.159691,
   2.58147,
   1.632705,
   1.914339,
   2.159691,
   1.291815,
   2.159691,
   1.632705,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   1.291815,
   0,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   1.632705,
   1.632705};
   Double_t data_fehx3004[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fehy3004[240] = {
   40.41554,
   40,
   40.22719,
   40.02531,
   40.55309,
   40.92586,
   41.44203,
   41.47865,
   40.90111,
   41.85517,
   41.23389,
   40.51562,
   39.73328,
   40.30264,
   39.55445,
   39.12965,
   38.64774,
   37.05475,
   37.28655,
   36.89025,
   36.04223,
   35.41776,
   35.74557,
   33.92529,
   33.95519,
   33.39757,
   33.16879,
   32.61308,
   31.08186,
   30.95078,
   31.24492,
   30.23634,
   29.83002,
   28.80636,
   29.55598,
   28.28939,
   27.83587,
   26.75357,
   26.88655,
   27.30019,
   25.10183,
   25.68432,
   25.22347,
   24.75387,
   24.62986,
   24.48437,
   23.82917,
   22.52839,
   22.70923,
   21.83659,
   21.57724,
   21,
   21.43442,
   21.76617,
   20.85313,
   20.02562,
   19.87137,
   20,
   18.61767,
   18.11391,
   19.71588,
   18.67278,
   17.76992,
   17.27051,
   17.62454,
   17.21077,
   16.90884,
   16.66323,
   16.75577,
   16.50781,
   15.70691,
   15.60794,
   15.80523,
   15.0688,
   14.54457,
   14.32932,
   13.88843,
   13.70038,
   14.65097,
   13.27693,
   13.50961,
   13.23774,
   14.07387,
   13,
   12.30042,
   12.1297,
   11.91271,
   12.42686,
   11.23546,
   12.1297,
   11.37428,
   11.51136,
   10.90433,
   11,
   11.55667,
   10.75914,
   10.72977,
   10.88273,
   10.85616,
   10.41639,
   10.25573,
   9.756061,
   9.641101,
   9.812979,
   10.78102,
   9.869531,
   9.869531,
   9.465736,
   8.724565,
   8.188122,
   9.041691,
   9.041691,
   8.461166,
   8.047634,
   7.377261,
   7.831489,
   7.757905,
   8.118225,
   7.608278,
   7.904289,
   7.055545,
   7.055545,
   8.188122,
   7.377261,
   6.97241,
   7.455185,
   6.97241,
   7.53218,
   7.218484,
   6.44702,
   6.627601,
   6.538046,
   7.218484,
   5.546519,
   7.298372,
   7.055545,
   6.44702,
   6.715753,
   6.627601,
   5.865235,
   5.966932,
   5.761366,
   5.321007,
   4.697573,
   5.761366,
   5.761366,
   5.435196,
   5.321007,
   6.066589,
   5.761366,
   4.26695,
   4.697573,
   5.435196,
   5.546519,
   5.083066,
   4.110204,
   5.203719,
   4.26695,
   3.770281,
   4.697573,
   4.697573,
   4.559819,
   4.697573,
   4.26695,
   5.203719,
   4.26695,
   4.697573,
   4.697573,
   4.559819,
   3.583642,
   4.559819,
   4.697573,
   5.203719,
   3.162753,
   4.26695,
   4.958738,
   3.583642,
   3.382473,
   3.770281,
   3.583642,
   4.26695,
   4.26695,
   2.918186,
   3.945142,
   4.416521,
   4.559819,
   3.583642,
   3.382473,
   4.26695,
   3.162753,
   3.945142,
   3.382473,
   3.382473,
   3.583642,
   3.945142,
   2.918186,
   3.583642,
   3.382473,
   3.162753,
   3.382473,
   3.583642,
   3.162753,
   3.382473,
   3.382473,
   3.583642,
   3.162753,
   2.918186,
   2.63786,
   3.162753,
   3.382473,
   4.110204,
   2.918186,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   2.918186,
   2.63786,
   3.162753,
   3.382473,
   3.382473,
   3.770281,
   2.918186,
   3.162753,
   3.382473,
   2.63786,
   3.382473,
   2.918186,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   2.63786,
   1.147874,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   2.918186,
   2.918186};
   grae = new TGraphAsymmErrors(240,data_fx3004,data_fy3004,data_felx3004,data_fehx3004,data_fely3004,data_fehy3004);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__time");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data10300430023004 = new TH1F("Graph_Graph_Graph_Graph_data10300430023004","Histogram of data_plot__time",240,0,13.85);
   Graph_Graph_Graph_Graph_data10300430023004->SetMinimum(0);
   Graph_Graph_Graph_Graph_data10300430023004->SetMaximum(1927.041);
   Graph_Graph_Graph_Graph_data10300430023004->SetDirectory(0);
   Graph_Graph_Graph_Graph_data10300430023004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data10300430023004->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data10300430023004->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data10300430023004->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data10300430023004->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data10300430023004->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data10300430023004->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data10300430023004->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data10300430023004->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data10300430023004->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data10300430023004->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data10300430023004->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data10300430023004->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data10300430023004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data10300430023004);
   
   grae->Draw("p");
   
   TH1D *frame_7279960__4 = new TH1D("frame_7279960__4","",240,0.65,12.65);
   frame_7279960__4->SetBinContent(1,1839.448);
   frame_7279960__4->SetMaximum(1839.448);
   frame_7279960__4->SetEntries(1);
   frame_7279960__4->SetDirectory(0);
   frame_7279960__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7279960__4->SetLineColor(ci);
   frame_7279960__4->GetXaxis()->SetTitle("Decay time [ps]");
   frame_7279960__4->GetXaxis()->SetNdivisions(506);
   frame_7279960__4->GetXaxis()->SetLabelFont(132);
   frame_7279960__4->GetXaxis()->SetLabelOffset(0.01);
   frame_7279960__4->GetXaxis()->SetLabelSize(0.06);
   frame_7279960__4->GetXaxis()->SetTitleSize(0.06);
   frame_7279960__4->GetXaxis()->SetTickLength(0.05);
   frame_7279960__4->GetXaxis()->SetTitleOffset(1.1);
   frame_7279960__4->GetXaxis()->SetTitleFont(132);
   frame_7279960__4->GetYaxis()->SetTitle("Candidates / ( 50 fs )");
   frame_7279960__4->GetYaxis()->SetNdivisions(506);
   frame_7279960__4->GetYaxis()->SetLabelFont(132);
   frame_7279960__4->GetYaxis()->SetLabelOffset(0.01);
   frame_7279960__4->GetYaxis()->SetLabelSize(0.06);
   frame_7279960__4->GetYaxis()->SetTitleSize(0.06);
   frame_7279960__4->GetYaxis()->SetTickLength(0.05);
   frame_7279960__4->GetYaxis()->SetTitleOffset(1.7);
   frame_7279960__4->GetYaxis()->SetTitleFont(132);
   frame_7279960__4->GetZaxis()->SetLabelFont(42);
   frame_7279960__4->GetZaxis()->SetLabelSize(0.035);
   frame_7279960__4->GetZaxis()->SetTitleSize(0.035);
   frame_7279960__4->GetZaxis()->SetTitleFont(42);
   frame_7279960__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.2,0.86,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.75,0.65,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_time_PIPI_total_tot_pipi->Modified();
   c_time_PIPI_total_tot_pipi->cd();
   c_time_PIPI_total_tot_pipi->SetSelected(c_time_PIPI_total_tot_pipi);
}


==> figs/Fig5c.C <==
void timeErrPIPI()
{
//=========Macro generated from canvas: c_timeErr_PIPI_total_tot_pipi/c_timeErr_PIPI_total_tot_pipi
//=========  (Thu May 10 12:30:51 2018) by ROOT version6.10/08
   TCanvas *c_timeErr_PIPI_total_tot_pipi = new TCanvas("c_timeErr_PIPI_total_tot_pipi", "c_timeErr_PIPI_total_tot_pipi",0,0,700,727);
   c_timeErr_PIPI_total_tot_pipi->SetHighLightColor(2);
   c_timeErr_PIPI_total_tot_pipi->Range(-0.02857143,-1919.316,0.1142857,10876.13);
   c_timeErr_PIPI_total_tot_pipi->SetFillColor(0);
   c_timeErr_PIPI_total_tot_pipi->SetBorderMode(0);
   c_timeErr_PIPI_total_tot_pipi->SetBorderSize(0);
   c_timeErr_PIPI_total_tot_pipi->SetLeftMargin(0.2);
   c_timeErr_PIPI_total_tot_pipi->SetBottomMargin(0.15);
   c_timeErr_PIPI_total_tot_pipi->SetFrameBorderMode(0);
   c_timeErr_PIPI_total_tot_pipi->SetFrameBorderMode(0);
   
   TH1D *frame_6ef8d80__9 = new TH1D("frame_6ef8d80__9","",40,0,0.1);
   frame_6ef8d80__9->SetBinContent(1,9596.581);
   frame_6ef8d80__9->SetMaximum(9596.581);
   frame_6ef8d80__9->SetEntries(1);
   frame_6ef8d80__9->SetDirectory(0);
   frame_6ef8d80__9->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_6ef8d80__9->SetLineColor(ci);
   frame_6ef8d80__9->GetXaxis()->SetTitle("#delta_{#it{t}} [ps]");
   frame_6ef8d80__9->GetXaxis()->SetNdivisions(506);
   frame_6ef8d80__9->GetXaxis()->SetLabelFont(132);
   frame_6ef8d80__9->GetXaxis()->SetLabelOffset(0.01);
   frame_6ef8d80__9->GetXaxis()->SetLabelSize(0.06);
   frame_6ef8d80__9->GetXaxis()->SetTitleSize(0.06);
   frame_6ef8d80__9->GetXaxis()->SetTickLength(0.05);
   frame_6ef8d80__9->GetXaxis()->SetTitleOffset(1.1);
   frame_6ef8d80__9->GetXaxis()->SetTitleFont(132);
   frame_6ef8d80__9->GetYaxis()->SetTitle("Candidates / ( 2.5 fs )");
   frame_6ef8d80__9->GetYaxis()->SetNdivisions(506);
   frame_6ef8d80__9->GetYaxis()->SetLabelFont(132);
   frame_6ef8d80__9->GetYaxis()->SetLabelOffset(0.01);
   frame_6ef8d80__9->GetYaxis()->SetLabelSize(0.05);
   frame_6ef8d80__9->GetYaxis()->SetTitleSize(0.06);
   frame_6ef8d80__9->GetYaxis()->SetTickLength(0.05);
   frame_6ef8d80__9->GetYaxis()->SetTitleOffset(1.7);
   frame_6ef8d80__9->GetYaxis()->SetTitleFont(132);
   frame_6ef8d80__9->GetZaxis()->SetLabelFont(42);
   frame_6ef8d80__9->GetZaxis()->SetLabelSize(0.035);
   frame_6ef8d80__9->GetZaxis()->SetTitleSize(0.035);
   frame_6ef8d80__9->GetZaxis()->SetTitleFont(42);
   frame_6ef8d80__9->Draw("FUNC");
   
   Double_t data_fx3009[40] = {
   0.00125,
   0.00375,
   0.00625,
   0.00875,
   0.01125,
   0.01375,
   0.01625,
   0.01875,
   0.02125,
   0.02375,
   0.02625,
   0.02875,
   0.03125,
   0.03375,
   0.03625,
   0.03875,
   0.04125,
   0.04375,
   0.04625,
   0.04875,
   0.05125,
   0.05375,
   0.05625,
   0.05875,
   0.06125,
   0.06375,
   0.06625,
   0.06875,
   0.07125,
   0.07375,
   0.07625,
   0.07875,
   0.08125,
   0.08375,
   0.08625,
   0.08875,
   0.09125,
   0.09375,
   0.09625,
   0.09875};
   Double_t data_fy3009[40] = {
   13,
   17,
   47,
   93,
   235,
   507,
   1054,
   2017,
   3257,
   5003,
   6906,
   8913,
   9044,
   8465,
   6743,
   5126,
   3828,
   2510,
   1775,
   1214,
   853,
   598,
   422,
   276,
   234,
   139,
   125,
   90,
   61,
   38,
   32,
   28,
   24,
   24,
   10,
   8,
   11,
   9,
   11,
   10};
   Double_t data_felx3009[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fely3009[40] = {
   3.558662,
   4.082184,
   6.831172,
   9.626284,
   14.83786,
   22.02221,
   31.96922,
   44.41381,
   56.57232,
   70.23366,
   82.60385,
   93.91001,
   94.60126,
   91.50679,
   81.61729,
   71.09784,
   61.37285,
   49.6024,
   41.63372,
   34.34609,
   28.71044,
   23.95915,
   20.04872,
   16.12077,
   14.80523,
   11.30042,
   10.69151,
   9.469177,
   7.788779,
   6.137163,
   5.627135,
   5.259711,
   4.864612,
   4.864612,
   3.108694,
   2.768386,
   3.265579,
   2.943461,
   3.265579,
   3.108694};
   Double_t data_fehx3009[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fehy3009[40] = {
   4.697573,
   5.203719,
   7.904289,
   10.67824,
   15.83786,
   23.02221,
   32.96922,
   45.41381,
   57.57232,
   71.23366,
   83.60385,
   94.91001,
   95.60126,
   92.50679,
   82.61729,
   72.09784,
   62.37285,
   50.6024,
   42.63372,
   35.34609,
   29.71044,
   24.95915,
   21.04872,
   17.12077,
   15.80523,
   12.30042,
   11.69151,
   10.522,
   8.852952,
   7.218484,
   6.715753,
   6.354446,
   5.966932,
   5.966932,
   4.26695,
   3.945142,
   4.416521,
   4.110204,
   4.416521,
   4.26695};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,data_fx3009,data_fy3009,data_felx3009,data_fehx3009,data_fely3009,data_fehy3009);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__timeErr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data15300330013009 = new TH1F("Graph_Graph_Graph_Graph_data15300330013009","Histogram of data_plot__timeErr",100,0,0.11);
   Graph_Graph_Graph_Graph_data15300330013009->SetMinimum(0);
   Graph_Graph_Graph_Graph_data15300330013009->SetMaximum(10053.04);
   Graph_Graph_Graph_Graph_data15300330013009->SetDirectory(0);
   Graph_Graph_Graph_Graph_data15300330013009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data15300330013009->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data15300330013009->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data15300330013009->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data15300330013009->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data15300330013009->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data15300330013009->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data15300330013009->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data15300330013009->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data15300330013009->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data15300330013009->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data15300330013009->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data15300330013009->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data15300330013009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data15300330013009);
   
   grae->Draw("p");
   
   Double_t total_fx25[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t total_fy25[87] = {
   0,
   0,
   0,
   14.83349,
   14.83349,
   18.93562,
   18.93562,
   49.89692,
   49.89692,
   84.42349,
   84.42349,
   218.097,
   218.097,
   455.1104,
   455.1104,
   996.9073,
   996.9073,
   1984.784,
   1984.784,
   3217.19,
   3217.19,
   5018.635,
   5018.635,
   6945.862,
   6945.862,
   8833.639,
   8833.639,
   9000.761,
   9000.761,
   8468.297,
   8468.297,
   6614.194,
   6614.194,
   5228.606,
   5228.606,
   3924.524,
   3924.524,
   2622.436,
   2622.436,
   1790.237,
   1790.237,
   1212.699,
   1212.699,
   863.2443,
   863.2443,
   585.2898,
   585.2898,
   446.9358,
   446.9358,
   258.9558,
   258.9558,
   238.4535,
   238.4535,
   126.8437,
   126.8437,
   126.4668,
   126.4668,
   113.4308,
   113.4308,
   71.91202,
   71.91202,
   40.09756,
   40.09756,
   42.19234,
   42.19234,
   40.18409,
   40.18409,
   41.35031,
   41.35031,
   25.83595,
   25.83595,
   14.47539,
   14.47539,
   5.12865,
   5.12865,
   11.24204,
   11.24204,
   8.779486,
   8.779486,
   8.284811,
   8.284811,
   2.832293,
   2.832293,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(87,total_fx25,total_fy25);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_pipi");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total437125 = new TH1F("Graph_Graph_Graph_Graph_total437125","Projection of pdf_pipi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_total437125->SetMinimum(0);
   Graph_Graph_Graph_Graph_total437125->SetMaximum(9900.837);
   Graph_Graph_Graph_Graph_total437125->SetDirectory(0);
   Graph_Graph_Graph_Graph_total437125->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total437125->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total437125->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total437125->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total437125->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total437125->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total437125->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total437125->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total437125->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total437125->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total437125->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total437125->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total437125->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total437125->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total437125);
   
   graph->Draw("l");
   
   Double_t bspipi_fx26[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t bspipi_fy26[87] = {
   0,
   0,
   0,
   6.014916,
   6.014916,
   6.882064,
   6.882064,
   25.22883,
   25.22883,
   54.67997,
   54.67997,
   132.9775,
   132.9775,
   260.657,
   260.657,
   599.0941,
   599.0941,
   1241.51,
   1241.51,
   1949.603,
   1949.603,
   2990.864,
   2990.864,
   4235.868,
   4235.868,
   5231.449,
   5231.449,
   5238.027,
   5238.027,
   4827.337,
   4827.337,
   3925.683,
   3925.683,
   3008.057,
   3008.057,
   2320.958,
   2320.958,
   1591.843,
   1591.843,
   1036.513,
   1036.513,
   782.6151,
   782.6151,
   550.6861,
   550.6861,
   350.4147,
   350.4147,
   286.0868,
   286.0868,
   167.315,
   167.315,
   149.5663,
   149.5663,
   82.83559,
   82.83559,
   91.95771,
   91.95771,
   77.78785,
   77.78785,
   53.64439,
   53.64439,
   29.30831,
   29.30831,
   33.87751,
   33.87751,
   29.91652,
   29.91652,
   35.11588,
   35.11588,
   22.79962,
   22.79962,
   14.47539,
   14.47539,
   2.850113,
   2.850113,
   11.24204,
   11.24204,
   5.170703,
   5.170703,
   6.203906,
   6.203906,
   2.832293,
   2.832293,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,bspipi_fx26,bspipi_fy26);
   graph->SetName("bspipi");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bspipi448226 = new TH1F("Graph_Graph_Graph_Graph_bspipi448226","Projection of pdf_pipi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_bspipi448226->SetMinimum(0);
   Graph_Graph_Graph_Graph_bspipi448226->SetMaximum(5761.829);
   Graph_Graph_Graph_Graph_bspipi448226->SetDirectory(0);
   Graph_Graph_Graph_Graph_bspipi448226->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bspipi448226->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bspipi448226->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi448226->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi448226->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi448226->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bspipi448226->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi448226->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi448226->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi448226->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bspipi448226->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi448226->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi448226->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi448226->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bspipi448226);
   
   graph->Draw("lf2");
   
   Double_t bdkpi_fx27[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t bdkpi_fy27[87] = {
   0,
   0,
   0,
   5.856386,
   5.856386,
   6.492527,
   6.492527,
   24.4673,
   24.4673,
   53.29486,
   53.29486,
   130.1758,
   130.1758,
   254.517,
   254.517,
   586.9784,
   586.9784,
   1217.57,
   1217.57,
   1906.97,
   1906.97,
   2920.951,
   2920.951,
   4131.944,
   4131.944,
   5094.374,
   5094.374,
   5087.612,
   5087.612,
   4687.612,
   4687.612,
   3812.341,
   3812.341,
   2923.388,
   2923.388,
   2261.154,
   2261.154,
   1551.955,
   1551.955,
   1008.504,
   1008.504,
   764.6594,
   764.6594,
   539.1838,
   539.1838,
   342.1279,
   342.1279,
   280.6593,
   280.6593,
   163.4281,
   163.4281,
   147.0308,
   147.0308,
   81.09752,
   81.09752,
   90.52164,
   90.52164,
   76.78929,
   76.78929,
   52.89543,
   52.89543,
   28.8284,
   28.8284,
   33.61113,
   33.61113,
   29.64333,
   29.64333,
   34.94421,
   34.94421,
   22.60214,
   22.60214,
   14.35645,
   14.35645,
   2.778944,
   2.778944,
   11.1188,
   11.1188,
   5.079884,
   5.079884,
   6.14669,
   6.14669,
   2.768192,
   2.768192,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,bdkpi_fx27,bdkpi_fy27);
   graph->SetName("bdkpi");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bdkpi459327 = new TH1F("Graph_Graph_Graph_Graph_bdkpi459327","Projection of pdf_pipi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_bdkpi459327->SetMinimum(0);
   Graph_Graph_Graph_Graph_bdkpi459327->SetMaximum(5603.812);
   Graph_Graph_Graph_Graph_bdkpi459327->SetDirectory(0);
   Graph_Graph_Graph_Graph_bdkpi459327->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bdkpi459327->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bdkpi459327->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi459327->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi459327->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi459327->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi459327->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi459327->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi459327->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi459327->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi459327->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi459327->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi459327->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi459327->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bdkpi459327);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx28[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t 3body_fy28[87] = {
   0,
   0,
   0,
   4.575108,
   4.575108,
   3.660086,
   3.660086,
   18.30043,
   18.30043,
   41.14607,
   41.14607,
   105.1677,
   105.1677,
   203.0152,
   203.0152,
   501.8086,
   501.8086,
   1082.889,
   1082.889,
   1710.05,
   1710.05,
   2649.789,
   2649.789,
   3797.082,
   3797.082,
   4727.97,
   4727.97,
   4749.255,
   4749.255,
   4411.032,
   4411.032,
   3609.102,
   3609.102,
   2777.15,
   2777.15,
   2159.642,
   2159.642,
   1484.488,
   1484.488,
   959.2177,
   959.2177,
   732.0292,
   732.0292,
   517.8603,
   517.8603,
   326.5371,
   326.5371,
   269.3632,
   269.3632,
   155.7271,
   155.7271,
   141.0867,
   141.0867,
   77.15485,
   77.15485,
   87.22009,
   87.22009,
   74.85235,
   74.85235,
   51.09169,
   51.09169,
   27.8334,
   27.8334,
   32.85107,
   32.85107,
   29.19098,
   29.19098,
   34.65121,
   34.65121,
   22.37317,
   22.37317,
   14.13798,
   14.13798,
   2.745065,
   2.745065,
   10.95036,
   10.95036,
   5.017667,
   5.017667,
   5.932688,
   5.932688,
   2.745065,
   2.745065,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,3body_fx28,3body_fy28);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body4610428 = new TH1F("Graph_Graph_Graph_Graph_3body4610428","Projection of pdf_pipi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_3body4610428->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body4610428->SetMaximum(5224.18);
   Graph_Graph_Graph_Graph_3body4610428->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body4610428->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body4610428->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body4610428->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body4610428->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body4610428->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body4610428->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body4610428->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body4610428->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body4610428->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body4610428->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body4610428->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body4610428->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body4610428->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body4610428->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body4610428);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx29[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t bkg_fy29[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   8.606866,
   8.606866,
   17.21373,
   17.21373,
   34.42747,
   34.42747,
   154.9236,
   154.9236,
   537.9292,
   537.9292,
   826.2592,
   826.2592,
   1217.872,
   1217.872,
   1785.925,
   1785.925,
   2091.469,
   2091.469,
   2022.614,
   2022.614,
   1794.532,
   1794.532,
   1506.202,
   1506.202,
   1299.637,
   1299.637,
   998.3965,
   998.3965,
   697.1562,
   697.1562,
   447.5571,
   447.5571,
   391.6124,
   391.6124,
   275.4197,
   275.4197,
   167.8339,
   167.8339,
   163.5305,
   163.5305,
   81.76523,
   81.76523,
   81.76523,
   81.76523,
   47.33777,
   47.33777,
   47.33777,
   47.33777,
   51.6412,
   51.6412,
   43.03433,
   43.03433,
   21.51717,
   21.51717,
   25.8206,
   25.8206,
   25.8206,
   25.8206,
   34.42747,
   34.42747,
   12.9103,
   12.9103,
   12.9103,
   12.9103,
   0,
   0,
   8.606866,
   8.606866,
   4.303433,
   4.303433,
   4.303433,
   4.303433,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,bkg_fx29,bkg_fy29);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg4711529 = new TH1F("Graph_Graph_Graph_Graph_bkg4711529","Projection of pdf_pipi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_bkg4711529->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg4711529->SetMaximum(2300.615);
   Graph_Graph_Graph_Graph_bkg4711529->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg4711529->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg4711529->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg4711529->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg4711529->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg4711529->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg4711529->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg4711529->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg4711529->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg4711529->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg4711529->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg4711529->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg4711529->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg4711529->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg4711529->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg4711529);
   
   graph->Draw("lf2");
   
   Double_t final_fx30[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t final_fy30[87] = {
   0,
   0,
   0,
   14.83349,
   14.83349,
   18.93562,
   18.93562,
   49.89692,
   49.89692,
   84.42349,
   84.42349,
   218.097,
   218.097,
   455.1104,
   455.1104,
   996.9073,
   996.9073,
   1984.784,
   1984.784,
   3217.19,
   3217.19,
   5018.635,
   5018.635,
   6945.862,
   6945.862,
   8833.639,
   8833.639,
   9000.761,
   9000.761,
   8468.297,
   8468.297,
   6614.194,
   6614.194,
   5228.606,
   5228.606,
   3924.524,
   3924.524,
   2622.436,
   2622.436,
   1790.237,
   1790.237,
   1212.699,
   1212.699,
   863.2443,
   863.2443,
   585.2898,
   585.2898,
   446.9358,
   446.9358,
   258.9558,
   258.9558,
   238.4535,
   238.4535,
   126.8437,
   126.8437,
   126.4668,
   126.4668,
   113.4308,
   113.4308,
   71.91202,
   71.91202,
   40.09756,
   40.09756,
   42.19234,
   42.19234,
   40.18409,
   40.18409,
   41.35031,
   41.35031,
   25.83595,
   25.83595,
   14.47539,
   14.47539,
   5.12865,
   5.12865,
   11.24204,
   11.24204,
   8.779486,
   8.779486,
   8.284811,
   8.284811,
   2.832293,
   2.832293,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,final_fx30,final_fy30);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_pipi");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final4812630 = new TH1F("Graph_Graph_Graph_Graph_final4812630","Projection of pdf_pipi",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_final4812630->SetMinimum(0);
   Graph_Graph_Graph_Graph_final4812630->SetMaximum(9900.837);
   Graph_Graph_Graph_Graph_final4812630->SetDirectory(0);
   Graph_Graph_Graph_Graph_final4812630->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final4812630->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final4812630->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final4812630->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final4812630->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final4812630->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final4812630->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final4812630->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final4812630->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final4812630->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final4812630->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final4812630->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final4812630->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final4812630->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final4812630);
   
   graph->Draw("l");
   
   Double_t data_fx3010[40] = {
   0.00125,
   0.00375,
   0.00625,
   0.00875,
   0.01125,
   0.01375,
   0.01625,
   0.01875,
   0.02125,
   0.02375,
   0.02625,
   0.02875,
   0.03125,
   0.03375,
   0.03625,
   0.03875,
   0.04125,
   0.04375,
   0.04625,
   0.04875,
   0.05125,
   0.05375,
   0.05625,
   0.05875,
   0.06125,
   0.06375,
   0.06625,
   0.06875,
   0.07125,
   0.07375,
   0.07625,
   0.07875,
   0.08125,
   0.08375,
   0.08625,
   0.08875,
   0.09125,
   0.09375,
   0.09625,
   0.09875};
   Double_t data_fy3010[40] = {
   13,
   17,
   47,
   93,
   235,
   507,
   1054,
   2017,
   3257,
   5003,
   6906,
   8913,
   9044,
   8465,
   6743,
   5126,
   3828,
   2510,
   1775,
   1214,
   853,
   598,
   422,
   276,
   234,
   139,
   125,
   90,
   61,
   38,
   32,
   28,
   24,
   24,
   10,
   8,
   11,
   9,
   11,
   10};
   Double_t data_felx3010[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fely3010[40] = {
   3.558662,
   4.082184,
   6.831172,
   9.626284,
   14.83786,
   22.02221,
   31.96922,
   44.41381,
   56.57232,
   70.23366,
   82.60385,
   93.91001,
   94.60126,
   91.50679,
   81.61729,
   71.09784,
   61.37285,
   49.6024,
   41.63372,
   34.34609,
   28.71044,
   23.95915,
   20.04872,
   16.12077,
   14.80523,
   11.30042,
   10.69151,
   9.469177,
   7.788779,
   6.137163,
   5.627135,
   5.259711,
   4.864612,
   4.864612,
   3.108694,
   2.768386,
   3.265579,
   2.943461,
   3.265579,
   3.108694};
   Double_t data_fehx3010[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fehy3010[40] = {
   4.697573,
   5.203719,
   7.904289,
   10.67824,
   15.83786,
   23.02221,
   32.96922,
   45.41381,
   57.57232,
   71.23366,
   83.60385,
   94.91001,
   95.60126,
   92.50679,
   82.61729,
   72.09784,
   62.37285,
   50.6024,
   42.63372,
   35.34609,
   29.71044,
   24.95915,
   21.04872,
   17.12077,
   15.80523,
   12.30042,
   11.69151,
   10.522,
   8.852952,
   7.218484,
   6.715753,
   6.354446,
   5.966932,
   5.966932,
   4.26695,
   3.945142,
   4.416521,
   4.110204,
   4.416521,
   4.26695};
   grae = new TGraphAsymmErrors(40,data_fx3010,data_fy3010,data_felx3010,data_fehx3010,data_fely3010,data_fehy3010);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__timeErr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data16300430023010 = new TH1F("Graph_Graph_Graph_Graph_data16300430023010","Histogram of data_plot__timeErr",100,0,0.11);
   Graph_Graph_Graph_Graph_data16300430023010->SetMinimum(0);
   Graph_Graph_Graph_Graph_data16300430023010->SetMaximum(10053.04);
   Graph_Graph_Graph_Graph_data16300430023010->SetDirectory(0);
   Graph_Graph_Graph_Graph_data16300430023010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data16300430023010->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data16300430023010->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data16300430023010->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data16300430023010->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data16300430023010->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data16300430023010->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data16300430023010->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data16300430023010->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data16300430023010->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data16300430023010->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data16300430023010->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data16300430023010->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data16300430023010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data16300430023010);
   
   grae->Draw("p");
   
   TH1D *frame_6ef8d80__10 = new TH1D("frame_6ef8d80__10","",40,0,0.1);
   frame_6ef8d80__10->SetBinContent(1,9596.581);
   frame_6ef8d80__10->SetMaximum(9596.581);
   frame_6ef8d80__10->SetEntries(1);
   frame_6ef8d80__10->SetDirectory(0);
   frame_6ef8d80__10->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_6ef8d80__10->SetLineColor(ci);
   frame_6ef8d80__10->GetXaxis()->SetTitle("#delta_{#it{t}} [ps]");
   frame_6ef8d80__10->GetXaxis()->SetNdivisions(506);
   frame_6ef8d80__10->GetXaxis()->SetLabelFont(132);
   frame_6ef8d80__10->GetXaxis()->SetLabelOffset(0.01);
   frame_6ef8d80__10->GetXaxis()->SetLabelSize(0.06);
   frame_6ef8d80__10->GetXaxis()->SetTitleSize(0.06);
   frame_6ef8d80__10->GetXaxis()->SetTickLength(0.05);
   frame_6ef8d80__10->GetXaxis()->SetTitleOffset(1.1);
   frame_6ef8d80__10->GetXaxis()->SetTitleFont(132);
   frame_6ef8d80__10->GetYaxis()->SetTitle("Candidates / ( 2.5 fs )");
   frame_6ef8d80__10->GetYaxis()->SetNdivisions(506);
   frame_6ef8d80__10->GetYaxis()->SetLabelFont(132);
   frame_6ef8d80__10->GetYaxis()->SetLabelOffset(0.01);
   frame_6ef8d80__10->GetYaxis()->SetLabelSize(0.05);
   frame_6ef8d80__10->GetYaxis()->SetTitleSize(0.06);
   frame_6ef8d80__10->GetYaxis()->SetTickLength(0.05);
   frame_6ef8d80__10->GetYaxis()->SetTitleOffset(1.7);
   frame_6ef8d80__10->GetYaxis()->SetTitleFont(132);
   frame_6ef8d80__10->GetZaxis()->SetLabelFont(42);
   frame_6ef8d80__10->GetZaxis()->SetLabelSize(0.035);
   frame_6ef8d80__10->GetZaxis()->SetTitleSize(0.035);
   frame_6ef8d80__10->GetZaxis()->SetTitleFont(42);
   frame_6ef8d80__10->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.2,0.86,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.75,0.65,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_timeErr_PIPI_total_tot_pipi->Modified();
   c_timeErr_PIPI_total_tot_pipi->cd();
   c_timeErr_PIPI_total_tot_pipi->SetSelected(c_timeErr_PIPI_total_tot_pipi);
}


==> figs/Fig5d.C <==
void etaOSPIPI()
{
//=========Macro generated from canvas: c_etaOS_PIPI_total_tot_pipi/c_etaOS_PIPI_total_tot_pipi
//=========  (Thu May 10 12:30:51 2018) by ROOT version6.10/08
   TCanvas *c_etaOS_PIPI_total_tot_pipi = new TCanvas("c_etaOS_PIPI_total_tot_pipi", "c_etaOS_PIPI_total_tot_pipi",0,0,700,727);
   c_etaOS_PIPI_total_tot_pipi->SetHighLightColor(2);
   c_etaOS_PIPI_total_tot_pipi->Range(-0.1428571,-150.0943,0.5714286,850.5341);
   c_etaOS_PIPI_total_tot_pipi->SetFillColor(0);
   c_etaOS_PIPI_total_tot_pipi->SetBorderMode(0);
   c_etaOS_PIPI_total_tot_pipi->SetBorderSize(0);
   c_etaOS_PIPI_total_tot_pipi->SetLeftMargin(0.2);
   c_etaOS_PIPI_total_tot_pipi->SetBottomMargin(0.15);
   c_etaOS_PIPI_total_tot_pipi->SetFrameBorderMode(0);
   c_etaOS_PIPI_total_tot_pipi->SetFrameBorderMode(0);
   
   TH1D *frame_738a320__5 = new TH1D("frame_738a320__5","",100,0,0.5);
   frame_738a320__5->SetBinContent(1,750.4712);
   frame_738a320__5->SetMaximum(750.4712);
   frame_738a320__5->SetEntries(1);
   frame_738a320__5->SetDirectory(0);
   frame_738a320__5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_738a320__5->SetLineColor(ci);
   frame_738a320__5->GetXaxis()->SetTitle("#eta_{OS}");
   frame_738a320__5->GetXaxis()->SetNdivisions(506);
   frame_738a320__5->GetXaxis()->SetLabelFont(132);
   frame_738a320__5->GetXaxis()->SetLabelOffset(0.01);
   frame_738a320__5->GetXaxis()->SetLabelSize(0.06);
   frame_738a320__5->GetXaxis()->SetTitleSize(0.06);
   frame_738a320__5->GetXaxis()->SetTickLength(0.05);
   frame_738a320__5->GetXaxis()->SetTitleOffset(1.1);
   frame_738a320__5->GetXaxis()->SetTitleFont(132);
   frame_738a320__5->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_738a320__5->GetYaxis()->SetNdivisions(506);
   frame_738a320__5->GetYaxis()->SetLabelFont(132);
   frame_738a320__5->GetYaxis()->SetLabelOffset(0.01);
   frame_738a320__5->GetYaxis()->SetLabelSize(0.06);
   frame_738a320__5->GetYaxis()->SetTitleSize(0.06);
   frame_738a320__5->GetYaxis()->SetTickLength(0.05);
   frame_738a320__5->GetYaxis()->SetTitleOffset(1.7);
   frame_738a320__5->GetYaxis()->SetTitleFont(132);
   frame_738a320__5->GetZaxis()->SetLabelFont(42);
   frame_738a320__5->GetZaxis()->SetLabelSize(0.035);
   frame_738a320__5->GetZaxis()->SetTitleSize(0.035);
   frame_738a320__5->GetZaxis()->SetTitleFont(42);
   frame_738a320__5->Draw("FUNC");
   
   Double_t data_fx3005[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3005[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   3,
   14,
   19,
   23,
   24,
   43,
   39,
   43,
   57,
   68,
   62,
   77,
   68,
   77,
   79,
   84,
   100,
   100,
   124,
   126,
   136,
   152,
   145,
   172,
   191,
   204,
   219,
   215,
   237,
   251,
   233,
   249,
   219,
   255,
   221,
   254,
   218,
   221,
   222,
   223,
   239,
   262,
   282,
   279,
   366,
   347,
   396,
   411,
   457,
   498,
   479,
   493,
   514,
   479,
   494,
   531,
   489,
   531,
   566,
   559,
   639,
   611,
   564,
   603,
   585,
   624,
   612,
   636,
   622,
   627,
   638,
   674,
   688,
   622,
   641,
   618,
   615,
   615,
   585,
   607,
   548,
   530,
   522,
   530};
   Double_t data_felx3005[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3005[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.632705,
   3.6965,
   4.320219,
   4.760717,
   4.864612,
   6.531834,
   6.218102,
   6.531834,
   7.527619,
   8.225883,
   7.852713,
   8.755868,
   8.225883,
   8.755868,
   8.869343,
   9.146873,
   9.983255,
   9.983255,
   10.64675,
   10.7361,
   11.17262,
   11.83896,
   11.55197,
   12.6244,
   13.32932,
   13.79161,
   14.30709,
   14.1714,
   14.90292,
   15.35087,
   14.77252,
   15.28765,
   14.30709,
   15.47655,
   14.37447,
   15.44522,
   14.27329,
   14.37447,
   14.40805,
   14.44155,
   14.96771,
   15.69413,
   16.3003,
   16.21077,
   18.63766,
   18.13465,
   19.40603,
   19.7793,
   20.8834,
   21.82151,
   21.39178,
   21.70923,
   22.17708,
   21.39178,
   21.73173,
   22.54886,
   21.619,
   22.54886,
   23.29601,
   23.14847,
   24.78339,
   24.22347,
   23.25395,
   24.06115,
   23.69194,
   24.485,
   24.24369,
   24.724,
   24.44494,
   24.54496,
   24.76361,
   25.46632,
   25.73452,
   24.44494,
   24.82291,
   24.36463,
   24.30423,
   24.30423,
   23.69194,
   24.14244,
   22.91474,
   22.52716,
   22.35279,
   22.52716};
   Double_t data_fehx3005[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3005[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.918186,
   4.830381,
   5.435196,
   5.865235,
   5.966932,
   7.608278,
   7.298372,
   7.608278,
   8.594007,
   9.28666,
   8.916365,
   9.812979,
   9.28666,
   9.812979,
   9.925725,
   10.20155,
   11.03336,
   11.03336,
   11.64675,
   11.7361,
   12.17262,
   12.83896,
   12.55197,
   13.6244,
   14.32932,
   14.79161,
   15.30709,
   15.1714,
   15.90292,
   16.35087,
   15.77252,
   16.28765,
   15.30709,
   16.47655,
   15.37447,
   16.44522,
   15.27329,
   15.37447,
   15.40805,
   15.44155,
   15.96771,
   16.69413,
   17.3003,
   17.21077,
   19.63766,
   19.13465,
   20.40603,
   20.7793,
   21.8834,
   22.82151,
   22.39178,
   22.70923,
   23.17708,
   22.39178,
   22.73173,
   23.54886,
   22.619,
   23.54886,
   24.29601,
   24.14847,
   25.78339,
   25.22347,
   24.25395,
   25.06115,
   24.69194,
   25.485,
   25.24369,
   25.724,
   25.44494,
   25.54496,
   25.76361,
   26.46632,
   26.73452,
   25.44494,
   25.82291,
   25.36463,
   25.30423,
   25.30423,
   24.69194,
   25.14244,
   23.91474,
   23.52716,
   23.35279,
   23.52716};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaOS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data21300330013005 = new TH1F("Graph_Graph_Graph_Graph_data21300330013005","Histogram of data_plot__etaOS",100,0,0.55);
   Graph_Graph_Graph_Graph_data21300330013005->SetMinimum(0);
   Graph_Graph_Graph_Graph_data21300330013005->SetMaximum(786.208);
   Graph_Graph_Graph_Graph_data21300330013005->SetDirectory(0);
   Graph_Graph_Graph_Graph_data21300330013005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data21300330013005->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data21300330013005->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data21300330013005->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data21300330013005->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data21300330013005->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data21300330013005->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data21300330013005->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data21300330013005->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data21300330013005->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data21300330013005->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data21300330013005->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data21300330013005->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data21300330013005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data21300330013005);
   
   grae->Draw("p");
   
   Double_t total_fx13[340] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.0825,
   0.08375,
   0.084375,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.0925,
   0.09375,
   0.094375,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.1025,
   0.10375,
   0.104375,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.1125,
   0.11375,
   0.114375,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.1225,
   0.12375,
   0.124375,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.1325,
   0.13375,
   0.134375,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.15,
   0.1525,
   0.15375,
   0.154375,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.1625,
   0.16375,
   0.164375,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.1725,
   0.17375,
   0.174375,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.1825,
   0.18375,
   0.184375,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.1925,
   0.19375,
   0.194375,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.2025,
   0.20375,
   0.204375,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.2225,
   0.22375,
   0.224375,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.2325,
   0.23375,
   0.234375,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.2425,
   0.24375,
   0.244375,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.2525,
   0.25375,
   0.254375,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.2625,
   0.26375,
   0.264375,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.2725,
   0.27375,
   0.274375,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.2825,
   0.28375,
   0.284375,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.3025,
   0.30375,
   0.304375,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.3125,
   0.31375,
   0.314375,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.3225,
   0.32375,
   0.324375,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.3425,
   0.34375,
   0.344375,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.3525,
   0.35375,
   0.354375,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.3625,
   0.36375,
   0.364375,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.3725,
   0.37375,
   0.374375,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t total_fy13[340] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.001436972,
   0.001436972,
   0.00425275,
   0.00425275,
   0.00425275,
   0.00425275,
   0.00425275,
   6.623082,
   6.623082,
   6.623082,
   6.623082,
   11.69502,
   11.69502,
   11.69502,
   11.69502,
   20.42047,
   20.42047,
   20.42047,
   20.42047,
   22.02706,
   22.02706,
   22.02706,
   22.02706,
   23.80071,
   23.80071,
   23.80071,
   23.80071,
   33.80672,
   33.80672,
   33.80672,
   33.80672,
   42.40119,
   42.40119,
   42.40119,
   42.40119,
   40.20817,
   40.20817,
   40.20817,
   40.20817,
   57.2785,
   57.2785,
   57.2785,
   57.2785,
   54.95001,
   54.95001,
   54.95001,
   54.95001,
   81.35031,
   81.35031,
   81.35031,
   81.35031,
   72.0825,
   72.0825,
   72.0825,
   72.0825,
   80.86738,
   80.86738,
   78.61151,
   78.61151,
   78.61151,
   78.61151,
   81.8575,
   81.8575,
   81.8575,
   81.8575,
   89.21324,
   89.21324,
   89.21324,
   89.21324,
   98.6526,
   98.6526,
   98.6526,
   98.6526,
   121.1574,
   121.1574,
   121.1574,
   121.1574,
   131.8708,
   131.8708,
   131.8708,
   131.8708,
   157.3463,
   157.3463,
   157.3463,
   157.3463,
   164.0046,
   164.0046,
   164.0046,
   164.0046,
   154.4893,
   154.4893,
   154.4893,
   154.4893,
   161.715,
   161.715,
   161.715,
   161.715,
   191.6654,
   191.6654,
   191.6654,
   191.6654,
   202.9971,
   202.9971,
   202.9971,
   202.9971,
   208.7372,
   208.388,
   208.388,
   208.388,
   208.388,
   250.918,
   250.918,
   250.918,
   250.918,
   220.9608,
   220.9608,
   220.9608,
   220.9608,
   255.1352,
   255.1352,
   255.1352,
   255.1352,
   249.5674,
   249.5674,
   249.5674,
   249.5674,
   211.5065,
   211.5065,
   211.5065,
   211.5065,
   220.3925,
   220.3925,
   220.3925,
   220.3925,
   222.9105,
   222.9105,
   222.9105,
   222.9105,
   241.1947,
   241.1947,
   241.1947,
   241.1947,
   237.4315,
   237.4315,
   237.4315,
   237.4315,
   240.4257,
   240.4257,
   240.4257,
   240.4257,
   203.4014,
   203.4014,
   203.4014,
   203.4014,
   200.384,
   200.384,
   200.384,
   200.384,
   249.2459,
   249.2459,
   249.2459,
   249.2459,
   266.7908,
   266.7908,
   277.5084,
   277.5084,
   277.5084,
   277.5084,
   276.5833,
   276.5833,
   276.5833,
   374.9292,
   374.9292,
   374.9292,
   374.9292,
   341.5923,
   341.5923,
   341.5923,
   341.5923,
   439.862,
   439.862,
   439.862,
   439.862,
   444.876,
   444.876,
   444.876,
   444.876,
   480.9032,
   480.9032,
   480.9032,
   480.9032,
   534.9182,
   534.9182,
   534.9182,
   534.9182,
   495.6456,
   495.6456,
   495.6456,
   495.6456,
   477.3375,
   477.3375,
   477.3375,
   477.3375,
   503.9251,
   503.9251,
   503.9251,
   503.9251,
   483.3242,
   483.3242,
   483.3242,
   483.3242,
   478.5425,
   478.5425,
   478.5425,
   478.5425,
   486.8318,
   486.8318,
   486.8318,
   486.8318,
   473.534,
   473.534,
   473.534,
   473.534,
   513.2286,
   513.2286,
   513.2286,
   513.2286,
   593.1704,
   593.1704,
   593.1704,
   593.1704,
   576.5691,
   576.5691,
   576.5691,
   576.5691,
   609.8254,
   610.5413,
   610.5413,
   610.5413,
   610.5413,
   598.6401,
   598.6401,
   598.6401,
   598.6401,
   557.4678,
   557.4678,
   557.4678,
   557.4678,
   610.5409,
   610.5409,
   610.5409,
   610.5409,
   620.4713,
   620.4713,
   620.4713,
   620.4713,
   610.9215,
   610.9215,
   610.9215,
   610.9215,
   600.2322,
   600.2322,
   600.2322,
   600.2322,
   632.0379,
   632.0379,
   632.0379,
   632.0379,
   618.2091,
   618.2091,
   618.2091,
   618.2091,
   658.6708,
   658.6708,
   658.6708,
   658.6708,
   669.6194,
   669.6194,
   669.6194,
   669.6194,
   688.7936,
   688.7936,
   688.7936,
   688.7936,
   643.8495,
   643.8495,
   643.8495,
   643.8495,
   633.577,
   634.5339,
   634.5339,
   634.5339,
   634.5339,
   610.7395,
   610.7395,
   610.7395,
   610.7395,
   602.9874,
   602.9874,
   602.9874,
   602.9874,
   605.6387,
   605.6387,
   605.6387,
   605.6387,
   585.7471,
   585.7471,
   585.7471,
   585.7471,
   540.8874,
   540.8874,
   540.8874,
   540.8874,
   501.9513,
   501.9513,
   501.9513,
   501.9513,
   486.5837,
   486.5837,
   486.5837,
   486.5837,
   518.8402,
   518.8402,
   518.8402,
   518.8402,
   0};
   TGraph *graph = new TGraph(340,total_fx13,total_fy13);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_pipi");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total617113 = new TH1F("Graph_Graph_Graph_Graph_total617113","Projection of pdf_pipi",340,-0.056,0.556);
   Graph_Graph_Graph_Graph_total617113->SetMinimum(0);
   Graph_Graph_Graph_Graph_total617113->SetMaximum(757.6729);
   Graph_Graph_Graph_Graph_total617113->SetDirectory(0);
   Graph_Graph_Graph_Graph_total617113->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total617113->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total617113->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total617113->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total617113->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total617113->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total617113->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total617113->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total617113->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total617113->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total617113->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total617113->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total617113->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total617113->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total617113);
   
   graph->Draw("l");
   
   Double_t bspipi_fx14[232] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bspipi_fy14[232] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.001436972,
   0.001436972,
   0.00425275,
   0.00425275,
   0.00425275,
   0.00425275,
   0.00425275,
   6.603579,
   6.603579,
   6.603579,
   6.603579,
   6.603579,
   15.31684,
   15.31684,
   15.31684,
   15.31684,
   15.31684,
   19.99863,
   19.99863,
   19.99863,
   19.99863,
   19.99863,
   30.99169,
   30.99169,
   30.99169,
   30.99169,
   30.99169,
   44.31451,
   44.31451,
   44.31451,
   44.31451,
   44.31451,
   51.2921,
   51.2921,
   51.2921,
   51.2921,
   51.2921,
   48.37338,
   48.37338,
   48.37338,
   48.37338,
   48.37338,
   50.46587,
   50.46587,
   50.46587,
   50.46587,
   50.46587,
   52.8301,
   52.8301,
   52.8301,
   52.8301,
   52.8301,
   95.19993,
   95.19993,
   95.19993,
   95.19993,
   95.19993,
   111.0579,
   111.0579,
   111.0579,
   111.0579,
   111.0579,
   105.9672,
   105.9672,
   105.9672,
   105.9672,
   105.9672,
   130.5138,
   130.5138,
   130.5138,
   130.5138,
   130.5138,
   147.8536,
   147.8536,
   147.8536,
   147.8536,
   147.8536,
   149.5395,
   149.5395,
   149.5395,
   149.5395,
   149.5395,
   178.9927,
   178.9927,
   178.9927,
   178.9927,
   178.9927,
   160.8283,
   160.8283,
   160.8283,
   160.8283,
   160.8283,
   158.8091,
   158.8091,
   158.8091,
   158.8091,
   158.8091,
   155.5893,
   155.5893,
   155.5893,
   155.5893,
   155.5893,
   129.4583,
   129.4583,
   129.4583,
   129.4583,
   129.4583,
   177.6542,
   177.6542,
   177.6542,
   199.3407,
   199.3407,
   199.3407,
   199.3407,
   199.3407,
   199.3407,
   199.3407,
   264.9256,
   264.9256,
   264.9256,
   264.9256,
   264.9256,
   307.8586,
   307.8586,
   307.8586,
   307.8586,
   307.8586,
   370.3646,
   370.3646,
   370.3646,
   370.3646,
   370.3646,
   348.9953,
   348.9953,
   348.9953,
   348.9953,
   348.9953,
   328.798,
   328.798,
   328.798,
   328.798,
   328.798,
   343.8249,
   343.8249,
   343.8249,
   343.8249,
   343.8249,
   333.6526,
   333.6526,
   333.6526,
   333.6526,
   333.6526,
   376.3643,
   376.3643,
   376.3643,
   376.3643,
   376.3643,
   404.7841,
   404.7841,
   404.7841,
   404.7841,
   404.7841,
   385.8838,
   385.8838,
   385.8838,
   385.8838,
   385.8838,
   398.9424,
   398.9424,
   398.9424,
   398.9424,
   398.9424,
   370.7207,
   370.7207,
   370.7207,
   370.7207,
   370.7207,
   396.2516,
   396.2516,
   396.2516,
   396.2516,
   396.2516,
   408.661,
   408.661,
   408.661,
   408.661,
   408.661,
   420.26,
   420.26,
   420.26,
   420.26,
   420.26,
   401.4922,
   401.4922,
   401.4922,
   401.4922,
   401.4922,
   396.6277,
   396.6277,
   396.6277,
   396.6277,
   396.6277,
   387.2336,
   387.2336,
   387.2336,
   387.2336,
   387.2336,
   337.0975,
   337.0975,
   337.0975,
   337.0975,
   337.0975,
   309.2442,
   309.2442,
   309.2442,
   309.2442,
   309.2442,
   0};
   graph = new TGraph(232,bspipi_fx14,bspipi_fy14);
   graph->SetName("bspipi");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bspipi628214 = new TH1F("Graph_Graph_Graph_Graph_bspipi628214","Projection of pdf_pipi",232,-0.056,0.556);
   Graph_Graph_Graph_Graph_bspipi628214->SetMinimum(0);
   Graph_Graph_Graph_Graph_bspipi628214->SetMaximum(462.286);
   Graph_Graph_Graph_Graph_bspipi628214->SetDirectory(0);
   Graph_Graph_Graph_Graph_bspipi628214->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bspipi628214->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bspipi628214->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi628214->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi628214->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi628214->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bspipi628214->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi628214->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi628214->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi628214->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bspipi628214->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi628214->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi628214->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi628214->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bspipi628214);
   
   graph->Draw("lf2");
   
   Double_t bdkpi_fx15[232] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bdkpi_fy15[232] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.00082619,
   0.00082619,
   0.0008974569,
   0.0008974569,
   0.0008974569,
   0.0008974569,
   0.0008974569,
   6.526901,
   6.526901,
   6.526901,
   6.526901,
   6.526901,
   15.09613,
   15.09613,
   15.09613,
   15.09613,
   15.09613,
   19.70701,
   19.70701,
   19.70701,
   19.70701,
   19.70701,
   30.57563,
   30.57563,
   30.57563,
   30.57563,
   30.57563,
   43.61201,
   43.61201,
   43.61201,
   43.61201,
   43.61201,
   50.44474,
   50.44474,
   50.44474,
   50.44474,
   50.44474,
   47.37459,
   47.37459,
   47.37459,
   47.37459,
   47.37459,
   49.30544,
   49.30544,
   49.30544,
   49.30544,
   49.30544,
   51.53513,
   51.53513,
   51.53513,
   51.53513,
   51.53513,
   93.92432,
   93.92432,
   93.92432,
   93.92432,
   93.92432,
   109.4813,
   109.4813,
   109.4813,
   109.4813,
   109.4813,
   104.044,
   104.044,
   104.044,
   104.044,
   104.044,
   128.3575,
   128.3575,
   128.3575,
   128.3575,
   128.3575,
   145.4597,
   145.4597,
   145.4597,
   145.4597,
   145.4597,
   147.0353,
   147.0353,
   147.0353,
   147.0353,
   147.0353,
   176.4067,
   176.4067,
   176.4067,
   176.4067,
   176.4067,
   158.1808,
   158.1808,
   158.1808,
   158.1808,
   158.1808,
   156.1057,
   156.1057,
   156.1057,
   156.1057,
   156.1057,
   152.6835,
   152.6835,
   152.6835,
   152.6835,
   152.6835,
   126.6709,
   126.6709,
   126.6709,
   126.6709,
   126.6709,
   174.6222,
   174.6222,
   174.6222,
   196.0636,
   196.0636,
   196.0636,
   196.0636,
   196.0636,
   196.0636,
   196.0636,
   261.1086,
   261.1086,
   261.1086,
   261.1086,
   261.1086,
   303.6735,
   303.6735,
   303.6735,
   303.6735,
   303.6735,
   365.3927,
   365.3927,
   365.3927,
   365.3927,
   365.3927,
   343.5897,
   343.5897,
   343.5897,
   343.5897,
   343.5897,
   323.1171,
   323.1171,
   323.1171,
   323.1171,
   323.1171,
   337.9001,
   337.9001,
   337.9001,
   337.9001,
   337.9001,
   327.0594,
   327.0594,
   327.0594,
   327.0594,
   327.0594,
   369.3268,
   369.3268,
   369.3268,
   369.3268,
   369.3268,
   397.5761,
   397.5761,
   397.5761,
   397.5761,
   397.5761,
   378.1381,
   378.1381,
   378.1381,
   378.1381,
   378.1381,
   390.8845,
   390.8845,
   390.8845,
   390.8845,
   390.8845,
   362.3218,
   362.3218,
   362.3218,
   362.3218,
   362.3218,
   387.847,
   387.847,
   387.847,
   387.847,
   387.847,
   399.8356,
   399.8356,
   399.8356,
   399.8356,
   399.8356,
   411.2801,
   411.2801,
   411.2801,
   411.2801,
   411.2801,
   392.4175,
   392.4175,
   392.4175,
   392.4175,
   392.4175,
   387.8579,
   387.8579,
   387.8579,
   387.8579,
   387.8579,
   378.8668,
   378.8668,
   378.8668,
   378.8668,
   378.8668,
   329.1878,
   329.1878,
   329.1878,
   329.1878,
   329.1878,
   301.6303,
   301.6303,
   301.6303,
   301.6303,
   301.6303,
   0};
   graph = new TGraph(232,bdkpi_fx15,bdkpi_fy15);
   graph->SetName("bdkpi");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bdkpi639315 = new TH1F("Graph_Graph_Graph_Graph_bdkpi639315","Projection of pdf_pipi",232,-0.056,0.556);
   Graph_Graph_Graph_Graph_bdkpi639315->SetMinimum(0);
   Graph_Graph_Graph_Graph_bdkpi639315->SetMaximum(452.4082);
   Graph_Graph_Graph_Graph_bdkpi639315->SetDirectory(0);
   Graph_Graph_Graph_Graph_bdkpi639315->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bdkpi639315->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bdkpi639315->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi639315->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi639315->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi639315->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi639315->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi639315->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi639315->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi639315->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi639315->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi639315->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi639315->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi639315->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bdkpi639315);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx16[229] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t 3body_fy16[229] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   6.380251,
   6.380251,
   6.380251,
   6.380251,
   6.380251,
   14.6149,
   14.6149,
   14.6149,
   14.6149,
   14.6149,
   19.0967,
   19.0967,
   19.0967,
   19.0967,
   19.0967,
   29.63833,
   29.63833,
   29.63833,
   29.63833,
   29.63833,
   41.94624,
   41.94624,
   41.94624,
   41.94624,
   41.94624,
   48.73503,
   48.73503,
   48.73503,
   48.73503,
   48.73503,
   45.07029,
   45.07029,
   45.07029,
   45.07029,
   45.07029,
   46.384,
   46.384,
   46.384,
   46.384,
   46.384,
   48.64693,
   48.64693,
   48.64693,
   48.64693,
   48.64693,
   90.56511,
   90.56511,
   90.56511,
   90.56511,
   90.56511,
   105.7488,
   105.7488,
   105.7488,
   105.7488,
   105.7488,
   99.61682,
   99.61682,
   99.61682,
   99.61682,
   99.61682,
   123.1513,
   123.1513,
   123.1513,
   123.1513,
   123.1513,
   139.7367,
   139.7367,
   140.4817,
   140.4817,
   140.4817,
   140.4817,
   140.4817,
   169.9157,
   169.9157,
   169.9157,
   169.9157,
   169.9157,
   151.2716,
   151.2716,
   151.2716,
   151.2716,
   151.2716,
   149.6215,
   149.6215,
   149.6215,
   149.6215,
   149.6215,
   145.8406,
   145.8406,
   145.8406,
   145.8406,
   145.8406,
   119.6468,
   119.6468,
   119.6468,
   119.6468,
   119.6468,
   166.8357,
   166.8357,
   166.8357,
   187.4064,
   187.4064,
   187.4064,
   187.4064,
   187.4064,
   187.4064,
   187.4064,
   251.4291,
   251.4291,
   251.4291,
   251.4291,
   251.4291,
   292.5143,
   292.5143,
   292.5143,
   292.5143,
   292.5143,
   352.1273,
   352.1273,
   352.1273,
   352.1273,
   352.1273,
   329.378,
   329.378,
   329.378,
   329.378,
   329.378,
   307.8141,
   307.8141,
   307.8141,
   307.8141,
   307.8141,
   322.2087,
   322.2087,
   322.2087,
   322.2087,
   322.2087,
   309.3601,
   309.3601,
   309.3601,
   309.3601,
   309.3601,
   350.6054,
   350.6054,
   350.6054,
   350.6054,
   350.6054,
   378.5496,
   378.5496,
   378.5496,
   378.5496,
   378.5496,
   357.2621,
   357.2621,
   357.2621,
   357.2621,
   357.2621,
   369.57,
   369.57,
   369.57,
   369.57,
   369.57,
   340.3683,
   340.3683,
   340.3683,
   340.3683,
   340.3683,
   365.1322,
   365.1322,
   365.1322,
   365.1322,
   365.1322,
   376.8554,
   376.8554,
   376.8554,
   376.8554,
   376.8554,
   386.9004,
   386.9004,
   386.9004,
   386.9004,
   386.9004,
   369.0734,
   369.0734,
   369.0734,
   369.0734,
   369.0734,
   364.5475,
   364.5475,
   364.5475,
   364.5475,
   364.5475,
   356.8095,
   356.8095,
   356.8095,
   356.8095,
   356.8095,
   308.9796,
   308.9796,
   308.9796,
   308.9796,
   308.9796,
   281.8966,
   281.8966,
   281.8966,
   281.8966,
   281.8966,
   0};
   graph = new TGraph(229,3body_fx16,3body_fy16);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body6410416 = new TH1F("Graph_Graph_Graph_Graph_3body6410416","Projection of pdf_pipi",229,-0.056,0.556);
   Graph_Graph_Graph_Graph_3body6410416->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body6410416->SetMaximum(425.5904);
   Graph_Graph_Graph_Graph_3body6410416->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body6410416->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body6410416->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body6410416->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body6410416->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body6410416->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body6410416->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body6410416->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body6410416->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body6410416->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body6410416->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body6410416->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body6410416->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body6410416->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body6410416->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body6410416);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx17[220] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bkg_fy17[220] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   4.315949,
   4.315949,
   4.315949,
   4.315949,
   4.315949,
   12.94785,
   12.94785,
   12.94785,
   12.94785,
   12.94785,
   8.631898,
   8.631898,
   8.631898,
   8.631898,
   8.631898,
   21.57974,
   21.57974,
   21.57974,
   21.57974,
   21.57974,
   30.21164,
   30.21164,
   30.21164,
   30.21164,
   30.21164,
   30.21164,
   30.21164,
   25.89569,
   25.89569,
   25.89569,
   25.89569,
   25.89569,
   21.57974,
   21.57974,
   21.57974,
   21.57974,
   21.57974,
   21.57974,
   21.57974,
   71.21316,
   71.21316,
   71.21316,
   71.21316,
   71.21316,
   73.37113,
   73.37113,
   73.37113,
   73.37113,
   73.37113,
   71.21316,
   71.21316,
   71.21316,
   71.21316,
   71.21316,
   71.21316,
   71.21316,
   77.68708,
   77.68708,
   77.68708,
   77.68708,
   77.68708,
   84.161,
   84.161,
   84.161,
   84.161,
   84.161,
   107.8987,
   107.8987,
   107.8987,
   107.8987,
   107.8987,
   99.26682,
   99.26682,
   99.26682,
   99.26682,
   99.26682,
   92.7929,
   92.7929,
   92.7929,
   92.7929,
   92.7929,
   99.26682,
   99.26682,
   99.26682,
   99.26682,
   99.26682,
   60.42328,
   60.42328,
   60.42328,
   60.42328,
   60.42328,
   116.5306,
   116.5306,
   116.5306,
   114.3726,
   114.3726,
   114.3726,
   114.3726,
   114.3726,
   114.3726,
   114.3726,
   179.1119,
   179.1119,
   179.1119,
   179.1119,
   179.1119,
   213.6395,
   213.6395,
   213.6395,
   213.6395,
   213.6395,
   267.5888,
   267.5888,
   267.5888,
   267.5888,
   267.5888,
   211.4815,
   211.4815,
   211.4815,
   211.4815,
   211.4815,
   205.0076,
   205.0076,
   205.0076,
   205.0076,
   205.0076,
   196.3757,
   196.3757,
   196.3757,
   196.3757,
   196.3757,
   179.1119,
   179.1119,
   179.1119,
   179.1119,
   179.1119,
   207.1655,
   207.1655,
   207.1655,
   207.1655,
   207.1655,
   217.9554,
   217.9554,
   217.9554,
   217.9554,
   217.9554,
   194.2177,
   194.2177,
   194.2177,
   194.2177,
   194.2177,
   202.8496,
   202.8496,
   202.8496,
   202.8496,
   202.8496,
   157.5321,
   157.5321,
   157.5321,
   157.5321,
   157.5321,
   211.4815,
   211.4815,
   211.4815,
   211.4815,
   211.4815,
   207.1655,
   207.1655,
   207.1655,
   207.1655,
   207.1655,
   215.7974,
   215.7974,
   215.7974,
   215.7974,
   215.7974,
   198.5336,
   198.5336,
   198.5336,
   198.5336,
   198.5336,
   198.5336,
   198.5336,
   194.2177,
   194.2177,
   194.2177,
   194.2177,
   194.2177,
   164.0061,
   164.0061,
   164.0061,
   164.0061,
   164.0061,
   148.9002,
   148.9002,
   148.9002,
   148.9002,
   148.9002,
   0};
   graph = new TGraph(220,bkg_fx17,bkg_fy17);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg6511517 = new TH1F("Graph_Graph_Graph_Graph_bkg6511517","Projection of pdf_pipi",220,-0.056,0.556);
   Graph_Graph_Graph_Graph_bkg6511517->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg6511517->SetMaximum(294.3477);
   Graph_Graph_Graph_Graph_bkg6511517->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg6511517->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg6511517->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg6511517->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg6511517->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg6511517->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg6511517->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg6511517->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg6511517->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg6511517->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg6511517->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg6511517->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg6511517->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg6511517->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg6511517->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg6511517);
   
   graph->Draw("lf2");
   
   Double_t final_fx18[340] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.0825,
   0.08375,
   0.084375,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.0925,
   0.09375,
   0.094375,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.1025,
   0.10375,
   0.104375,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.1125,
   0.11375,
   0.114375,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.1225,
   0.12375,
   0.124375,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.1325,
   0.13375,
   0.134375,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.15,
   0.1525,
   0.15375,
   0.154375,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.1625,
   0.16375,
   0.164375,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.1725,
   0.17375,
   0.174375,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.1825,
   0.18375,
   0.184375,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.1925,
   0.19375,
   0.194375,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.2025,
   0.20375,
   0.204375,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.2225,
   0.22375,
   0.224375,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.2325,
   0.23375,
   0.234375,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.2425,
   0.24375,
   0.244375,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.2525,
   0.25375,
   0.254375,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.2625,
   0.26375,
   0.264375,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.2725,
   0.27375,
   0.274375,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.2825,
   0.28375,
   0.284375,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.3025,
   0.30375,
   0.304375,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.3125,
   0.31375,
   0.314375,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.3225,
   0.32375,
   0.324375,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.3425,
   0.34375,
   0.344375,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.3525,
   0.35375,
   0.354375,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.3625,
   0.36375,
   0.364375,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.3725,
   0.37375,
   0.374375,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t final_fy18[340] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.001436972,
   0.001436972,
   0.00425275,
   0.00425275,
   0.00425275,
   0.00425275,
   0.00425275,
   6.623082,
   6.623082,
   6.623082,
   6.623082,
   11.69502,
   11.69502,
   11.69502,
   11.69502,
   20.42047,
   20.42047,
   20.42047,
   20.42047,
   22.02706,
   22.02706,
   22.02706,
   22.02706,
   23.80071,
   23.80071,
   23.80071,
   23.80071,
   33.80672,
   33.80672,
   33.80672,
   33.80672,
   42.40119,
   42.40119,
   42.40119,
   42.40119,
   40.20817,
   40.20817,
   40.20817,
   40.20817,
   57.2785,
   57.2785,
   57.2785,
   57.2785,
   54.95001,
   54.95001,
   54.95001,
   54.95001,
   81.35031,
   81.35031,
   81.35031,
   81.35031,
   72.0825,
   72.0825,
   72.0825,
   72.0825,
   80.86738,
   80.86738,
   78.61151,
   78.61151,
   78.61151,
   78.61151,
   81.8575,
   81.8575,
   81.8575,
   81.8575,
   89.21324,
   89.21324,
   89.21324,
   89.21324,
   98.6526,
   98.6526,
   98.6526,
   98.6526,
   121.1574,
   121.1574,
   121.1574,
   121.1574,
   131.8708,
   131.8708,
   131.8708,
   131.8708,
   157.3463,
   157.3463,
   157.3463,
   157.3463,
   164.0046,
   164.0046,
   164.0046,
   164.0046,
   154.4893,
   154.4893,
   154.4893,
   154.4893,
   161.715,
   161.715,
   161.715,
   161.715,
   191.6654,
   191.6654,
   191.6654,
   191.6654,
   202.9971,
   202.9971,
   202.9971,
   202.9971,
   208.7372,
   208.388,
   208.388,
   208.388,
   208.388,
   250.918,
   250.918,
   250.918,
   250.918,
   220.9608,
   220.9608,
   220.9608,
   220.9608,
   255.1352,
   255.1352,
   255.1352,
   255.1352,
   249.5674,
   249.5674,
   249.5674,
   249.5674,
   211.5065,
   211.5065,
   211.5065,
   211.5065,
   220.3925,
   220.3925,
   220.3925,
   220.3925,
   222.9105,
   222.9105,
   222.9105,
   222.9105,
   241.1947,
   241.1947,
   241.1947,
   241.1947,
   237.4315,
   237.4315,
   237.4315,
   237.4315,
   240.4257,
   240.4257,
   240.4257,
   240.4257,
   203.4014,
   203.4014,
   203.4014,
   203.4014,
   200.384,
   200.384,
   200.384,
   200.384,
   249.2459,
   249.2459,
   249.2459,
   249.2459,
   266.7908,
   266.7908,
   277.5084,
   277.5084,
   277.5084,
   277.5084,
   276.5833,
   276.5833,
   276.5833,
   374.9292,
   374.9292,
   374.9292,
   374.9292,
   341.5923,
   341.5923,
   341.5923,
   341.5923,
   439.862,
   439.862,
   439.862,
   439.862,
   444.876,
   444.876,
   444.876,
   444.876,
   480.9032,
   480.9032,
   480.9032,
   480.9032,
   534.9182,
   534.9182,
   534.9182,
   534.9182,
   495.6456,
   495.6456,
   495.6456,
   495.6456,
   477.3375,
   477.3375,
   477.3375,
   477.3375,
   503.9251,
   503.9251,
   503.9251,
   503.9251,
   483.3242,
   483.3242,
   483.3242,
   483.3242,
   478.5425,
   478.5425,
   478.5425,
   478.5425,
   486.8318,
   486.8318,
   486.8318,
   486.8318,
   473.534,
   473.534,
   473.534,
   473.534,
   513.2286,
   513.2286,
   513.2286,
   513.2286,
   593.1704,
   593.1704,
   593.1704,
   593.1704,
   576.5691,
   576.5691,
   576.5691,
   576.5691,
   609.8254,
   610.5413,
   610.5413,
   610.5413,
   610.5413,
   598.6401,
   598.6401,
   598.6401,
   598.6401,
   557.4678,
   557.4678,
   557.4678,
   557.4678,
   610.5409,
   610.5409,
   610.5409,
   610.5409,
   620.4713,
   620.4713,
   620.4713,
   620.4713,
   610.9215,
   610.9215,
   610.9215,
   610.9215,
   600.2322,
   600.2322,
   600.2322,
   600.2322,
   632.0379,
   632.0379,
   632.0379,
   632.0379,
   618.2091,
   618.2091,
   618.2091,
   618.2091,
   658.6708,
   658.6708,
   658.6708,
   658.6708,
   669.6194,
   669.6194,
   669.6194,
   669.6194,
   688.7936,
   688.7936,
   688.7936,
   688.7936,
   643.8495,
   643.8495,
   643.8495,
   643.8495,
   633.577,
   634.5339,
   634.5339,
   634.5339,
   634.5339,
   610.7395,
   610.7395,
   610.7395,
   610.7395,
   602.9874,
   602.9874,
   602.9874,
   602.9874,
   605.6387,
   605.6387,
   605.6387,
   605.6387,
   585.7471,
   585.7471,
   585.7471,
   585.7471,
   540.8874,
   540.8874,
   540.8874,
   540.8874,
   501.9513,
   501.9513,
   501.9513,
   501.9513,
   486.5837,
   486.5837,
   486.5837,
   486.5837,
   518.8402,
   518.8402,
   518.8402,
   518.8402,
   0};
   graph = new TGraph(340,final_fx18,final_fy18);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_pipi");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final6612618 = new TH1F("Graph_Graph_Graph_Graph_final6612618","Projection of pdf_pipi",340,-0.056,0.556);
   Graph_Graph_Graph_Graph_final6612618->SetMinimum(0);
   Graph_Graph_Graph_Graph_final6612618->SetMaximum(757.6729);
   Graph_Graph_Graph_Graph_final6612618->SetDirectory(0);
   Graph_Graph_Graph_Graph_final6612618->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final6612618->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final6612618->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final6612618->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final6612618->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final6612618->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final6612618->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final6612618->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final6612618->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final6612618->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final6612618->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final6612618->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final6612618->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final6612618->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final6612618);
   
   graph->Draw("l");
   
   Double_t data_fx3006[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3006[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   3,
   14,
   19,
   23,
   24,
   43,
   39,
   43,
   57,
   68,
   62,
   77,
   68,
   77,
   79,
   84,
   100,
   100,
   124,
   126,
   136,
   152,
   145,
   172,
   191,
   204,
   219,
   215,
   237,
   251,
   233,
   249,
   219,
   255,
   221,
   254,
   218,
   221,
   222,
   223,
   239,
   262,
   282,
   279,
   366,
   347,
   396,
   411,
   457,
   498,
   479,
   493,
   514,
   479,
   494,
   531,
   489,
   531,
   566,
   559,
   639,
   611,
   564,
   603,
   585,
   624,
   612,
   636,
   622,
   627,
   638,
   674,
   688,
   622,
   641,
   618,
   615,
   615,
   585,
   607,
   548,
   530,
   522,
   530};
   Double_t data_felx3006[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3006[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.632705,
   3.6965,
   4.320219,
   4.760717,
   4.864612,
   6.531834,
   6.218102,
   6.531834,
   7.527619,
   8.225883,
   7.852713,
   8.755868,
   8.225883,
   8.755868,
   8.869343,
   9.146873,
   9.983255,
   9.983255,
   10.64675,
   10.7361,
   11.17262,
   11.83896,
   11.55197,
   12.6244,
   13.32932,
   13.79161,
   14.30709,
   14.1714,
   14.90292,
   15.35087,
   14.77252,
   15.28765,
   14.30709,
   15.47655,
   14.37447,
   15.44522,
   14.27329,
   14.37447,
   14.40805,
   14.44155,
   14.96771,
   15.69413,
   16.3003,
   16.21077,
   18.63766,
   18.13465,
   19.40603,
   19.7793,
   20.8834,
   21.82151,
   21.39178,
   21.70923,
   22.17708,
   21.39178,
   21.73173,
   22.54886,
   21.619,
   22.54886,
   23.29601,
   23.14847,
   24.78339,
   24.22347,
   23.25395,
   24.06115,
   23.69194,
   24.485,
   24.24369,
   24.724,
   24.44494,
   24.54496,
   24.76361,
   25.46632,
   25.73452,
   24.44494,
   24.82291,
   24.36463,
   24.30423,
   24.30423,
   23.69194,
   24.14244,
   22.91474,
   22.52716,
   22.35279,
   22.52716};
   Double_t data_fehx3006[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3006[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.918186,
   4.830381,
   5.435196,
   5.865235,
   5.966932,
   7.608278,
   7.298372,
   7.608278,
   8.594007,
   9.28666,
   8.916365,
   9.812979,
   9.28666,
   9.812979,
   9.925725,
   10.20155,
   11.03336,
   11.03336,
   11.64675,
   11.7361,
   12.17262,
   12.83896,
   12.55197,
   13.6244,
   14.32932,
   14.79161,
   15.30709,
   15.1714,
   15.90292,
   16.35087,
   15.77252,
   16.28765,
   15.30709,
   16.47655,
   15.37447,
   16.44522,
   15.27329,
   15.37447,
   15.40805,
   15.44155,
   15.96771,
   16.69413,
   17.3003,
   17.21077,
   19.63766,
   19.13465,
   20.40603,
   20.7793,
   21.8834,
   22.82151,
   22.39178,
   22.70923,
   23.17708,
   22.39178,
   22.73173,
   23.54886,
   22.619,
   23.54886,
   24.29601,
   24.14847,
   25.78339,
   25.22347,
   24.25395,
   25.06115,
   24.69194,
   25.485,
   25.24369,
   25.724,
   25.44494,
   25.54496,
   25.76361,
   26.46632,
   26.73452,
   25.44494,
   25.82291,
   25.36463,
   25.30423,
   25.30423,
   24.69194,
   25.14244,
   23.91474,
   23.52716,
   23.35279,
   23.52716};
   grae = new TGraphAsymmErrors(100,data_fx3006,data_fy3006,data_felx3006,data_fehx3006,data_fely3006,data_fehy3006);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaOS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data22300430023006 = new TH1F("Graph_Graph_Graph_Graph_data22300430023006","Histogram of data_plot__etaOS",100,0,0.55);
   Graph_Graph_Graph_Graph_data22300430023006->SetMinimum(0);
   Graph_Graph_Graph_Graph_data22300430023006->SetMaximum(786.208);
   Graph_Graph_Graph_Graph_data22300430023006->SetDirectory(0);
   Graph_Graph_Graph_Graph_data22300430023006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data22300430023006->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data22300430023006->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data22300430023006->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data22300430023006->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data22300430023006->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data22300430023006->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data22300430023006->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data22300430023006->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data22300430023006->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data22300430023006->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data22300430023006->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data22300430023006->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data22300430023006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data22300430023006);
   
   grae->Draw("p");
   
   TH1D *frame_738a320__6 = new TH1D("frame_738a320__6","",100,0,0.5);
   frame_738a320__6->SetBinContent(1,750.4712);
   frame_738a320__6->SetMaximum(750.4712);
   frame_738a320__6->SetEntries(1);
   frame_738a320__6->SetDirectory(0);
   frame_738a320__6->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_738a320__6->SetLineColor(ci);
   frame_738a320__6->GetXaxis()->SetTitle("#eta_{OS}");
   frame_738a320__6->GetXaxis()->SetNdivisions(506);
   frame_738a320__6->GetXaxis()->SetLabelFont(132);
   frame_738a320__6->GetXaxis()->SetLabelOffset(0.01);
   frame_738a320__6->GetXaxis()->SetLabelSize(0.06);
   frame_738a320__6->GetXaxis()->SetTitleSize(0.06);
   frame_738a320__6->GetXaxis()->SetTickLength(0.05);
   frame_738a320__6->GetXaxis()->SetTitleOffset(1.1);
   frame_738a320__6->GetXaxis()->SetTitleFont(132);
   frame_738a320__6->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_738a320__6->GetYaxis()->SetNdivisions(506);
   frame_738a320__6->GetYaxis()->SetLabelFont(132);
   frame_738a320__6->GetYaxis()->SetLabelOffset(0.01);
   frame_738a320__6->GetYaxis()->SetLabelSize(0.06);
   frame_738a320__6->GetYaxis()->SetTitleSize(0.06);
   frame_738a320__6->GetYaxis()->SetTickLength(0.05);
   frame_738a320__6->GetYaxis()->SetTitleOffset(1.7);
   frame_738a320__6->GetYaxis()->SetTitleFont(132);
   frame_738a320__6->GetZaxis()->SetLabelFont(42);
   frame_738a320__6->GetZaxis()->SetLabelSize(0.035);
   frame_738a320__6->GetZaxis()->SetTitleSize(0.035);
   frame_738a320__6->GetZaxis()->SetTitleFont(42);
   frame_738a320__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.25,0.39,0.51,0.83,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.45,0.75,0.45,0.75,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_etaOS_PIPI_total_tot_pipi->Modified();
   c_etaOS_PIPI_total_tot_pipi->cd();
   c_etaOS_PIPI_total_tot_pipi->SetSelected(c_etaOS_PIPI_total_tot_pipi);
}


==> figs/Fig5e.C <==
void etaSSPIPI()
{
//=========Macro generated from canvas: c_etaSS_PIPI_total_tot_pipi/c_etaSS_PIPI_total_tot_pipi
//=========  (Thu May 10 12:30:51 2018) by ROOT version6.10/08
   TCanvas *c_etaSS_PIPI_total_tot_pipi = new TCanvas("c_etaSS_PIPI_total_tot_pipi", "c_etaSS_PIPI_total_tot_pipi",0,0,700,727);
   c_etaSS_PIPI_total_tot_pipi->SetHighLightColor(2);
   c_etaSS_PIPI_total_tot_pipi->Range(-0.1428571,-1082.084,0.5714286,6131.812);
   c_etaSS_PIPI_total_tot_pipi->SetFillColor(0);
   c_etaSS_PIPI_total_tot_pipi->SetBorderMode(0);
   c_etaSS_PIPI_total_tot_pipi->SetBorderSize(0);
   c_etaSS_PIPI_total_tot_pipi->SetLeftMargin(0.2);
   c_etaSS_PIPI_total_tot_pipi->SetBottomMargin(0.15);
   c_etaSS_PIPI_total_tot_pipi->SetFrameBorderMode(0);
   c_etaSS_PIPI_total_tot_pipi->SetFrameBorderMode(0);
   
   TH1D *frame_aab0a90__7 = new TH1D("frame_aab0a90__7","",100,0,0.5);
   frame_aab0a90__7->SetBinContent(1,5410.422);
   frame_aab0a90__7->SetMaximum(5410.422);
   frame_aab0a90__7->SetEntries(1);
   frame_aab0a90__7->SetDirectory(0);
   frame_aab0a90__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_aab0a90__7->SetLineColor(ci);
   frame_aab0a90__7->GetXaxis()->SetTitle("#eta_{SSc}");
   frame_aab0a90__7->GetXaxis()->SetNdivisions(506);
   frame_aab0a90__7->GetXaxis()->SetLabelFont(132);
   frame_aab0a90__7->GetXaxis()->SetLabelOffset(0.01);
   frame_aab0a90__7->GetXaxis()->SetLabelSize(0.06);
   frame_aab0a90__7->GetXaxis()->SetTitleSize(0.06);
   frame_aab0a90__7->GetXaxis()->SetTickLength(0.05);
   frame_aab0a90__7->GetXaxis()->SetTitleOffset(1.1);
   frame_aab0a90__7->GetXaxis()->SetTitleFont(132);
   frame_aab0a90__7->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_aab0a90__7->GetYaxis()->SetNdivisions(506);
   frame_aab0a90__7->GetYaxis()->SetLabelFont(132);
   frame_aab0a90__7->GetYaxis()->SetLabelOffset(0.01);
   frame_aab0a90__7->GetYaxis()->SetLabelSize(0.06);
   frame_aab0a90__7->GetYaxis()->SetTitleSize(0.06);
   frame_aab0a90__7->GetYaxis()->SetTickLength(0.05);
   frame_aab0a90__7->GetYaxis()->SetTitleOffset(1.7);
   frame_aab0a90__7->GetYaxis()->SetTitleFont(132);
   frame_aab0a90__7->GetZaxis()->SetLabelFont(42);
   frame_aab0a90__7->GetZaxis()->SetLabelSize(0.035);
   frame_aab0a90__7->GetZaxis()->SetTitleSize(0.035);
   frame_aab0a90__7->GetZaxis()->SetTitleFont(42);
   frame_aab0a90__7->Draw("FUNC");
   
   Double_t data_fx3007[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3007[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   2,
   1,
   0,
   2,
   0,
   2,
   1,
   0,
   5,
   8,
   6,
   3,
   5,
   10,
   6,
   11,
   15,
   13,
   13,
   25,
   28,
   46,
   44,
   52,
   54,
   57,
   60,
   71,
   61,
   78,
   91,
   108,
   99,
   106,
   106,
   143,
   161,
   135,
   155,
   149,
   204,
   202,
   221,
   268,
   354,
   379,
   420,
   429,
   585,
   683,
   794,
   1000,
   1119,
   1321,
   1454,
   1788,
   2153,
   2463,
   2659,
   2840,
   3136,
   3379,
   3976,
   5081,
   4932,
   3515,
   2638,
   1932,
   1738};
   Double_t data_felx3007[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3007[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0,
   1.291815,
   0,
   1.291815,
   0.8272462,
   0,
   2.159691,
   2.768386,
   2.379931,
   1.632705,
   2.159691,
   3.108694,
   2.379931,
   3.265579,
   3.82938,
   3.558662,
   3.558662,
   4.966335,
   5.259711,
   6.757581,
   6.60794,
   7.187836,
   7.32564,
   7.527619,
   7.724317,
   8.406258,
   7.788779,
   8.812788,
   9.521834,
   9.904326,
   9.933044,
   9.807764,
   9.807764,
   11.46871,
   12.19843,
   11.1297,
   11.95994,
   11.71679,
   13.79161,
   13.72146,
   14.37447,
   15.87834,
   18.32153,
   18.97434,
   20,
   20.21835,
   23.69194,
   25.63905,
   27.68244,
   31.12673,
   32.95519,
   35.849,
   37.63463,
   41.78771,
   45.90312,
   49.13114,
   51.06792,
   52.794,
   55.50223,
   57.63132,
   62.55751,
   70.78289,
   69.72998,
   58.78954,
   50.8639,
   43.45737,
   41.19233};
   Double_t data_fehx3007[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3007[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.63786,
   2.299527,
   1.147874,
   3.382473,
   3.945142,
   3.583642,
   2.918186,
   3.382473,
   4.26695,
   3.583642,
   4.416521,
   4.958738,
   4.697573,
   4.697573,
   6.066589,
   6.354446,
   7.831489,
   7.68351,
   8.257346,
   8.39385,
   8.594007,
   8.789023,
   9.465736,
   8.852952,
   9.869531,
   10.57436,
   10.90433,
   10.9834,
   10.80776,
   10.80776,
   12.46871,
   13.19843,
   12.1297,
   12.95994,
   12.71679,
   14.79161,
   14.72146,
   15.37447,
   16.87834,
   19.32153,
   19.97434,
   21,
   21.21835,
   24.69194,
   26.63905,
   28.68244,
   32.12673,
   33.95519,
   36.849,
   38.63463,
   42.78771,
   46.90312,
   50.13114,
   52.06792,
   53.794,
   56.50223,
   58.63132,
   63.55751,
   71.78289,
   70.72998,
   59.78954,
   51.8639,
   44.45737,
   42.19233};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3007,data_fy3007,data_felx3007,data_fehx3007,data_fely3007,data_fehy3007);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaSS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data27300330013007 = new TH1F("Graph_Graph_Graph_Graph_data27300330013007","Histogram of data_plot__etaSS",100,0,0.55);
   Graph_Graph_Graph_Graph_data27300330013007->SetMinimum(0);
   Graph_Graph_Graph_Graph_data27300330013007->SetMaximum(5668.061);
   Graph_Graph_Graph_Graph_data27300330013007->SetDirectory(0);
   Graph_Graph_Graph_Graph_data27300330013007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data27300330013007->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data27300330013007->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data27300330013007->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data27300330013007->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data27300330013007->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data27300330013007->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data27300330013007->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data27300330013007->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data27300330013007->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data27300330013007->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data27300330013007->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data27300330013007->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data27300330013007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data27300330013007);
   
   grae->Draw("p");
   
   Double_t total_fx19[211] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.3425,
   0.34375,
   0.344375,
   0.345,
   0.35,
   0.3525,
   0.35375,
   0.354375,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t total_fy19[211] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.009347162,
   0.008832714,
   0.00627147,
   0.02107586,
   0.03449844,
   0.5016515,
   0.5016515,
   2.237333,
   3.542104,
   2.257405,
   2.29025,
   0.1559103,
   0.1366816,
   1.032074,
   0.2101411,
   1.121566,
   2.564292,
   7.38356,
   4.86779,
   2.822327,
   4.019722,
   7.375764,
   4.652283,
   12.1061,
   7.152671,
   11.08046,
   14.82698,
   14.82698,
   14.82698,
   14.82698,
   25.66657,
   28.19648,
   28.19648,
   28.19648,
   28.19648,
   48.41406,
   49.04558,
   49.91299,
   52.6536,
   48.34341,
   52.87366,
   52.87366,
   71.38429,
   71.38429,
   71.38429,
   71.38429,
   67.79484,
   67.79484,
   67.79484,
   81.04653,
   83.89155,
   83.89155,
   83.89155,
   83.89155,
   106.6116,
   97.0677,
   103.8449,
   98.89408,
   98.89408,
   98.89408,
   98.89408,
   143.5689,
   143.5689,
   143.5689,
   143.5689,
   157.2554,
   157.2554,
   157.2554,
   157.2554,
   129.1103,
   129.1103,
   129.1103,
   129.1103,
   161.4047,
   153.7072,
   153.7072,
   153.7072,
   153.7072,
   182.6887,
   182.6887,
   182.6887,
   182.6887,
   193.4334,
   200.6848,
   200.6848,
   200.6848,
   200.6848,
   318.1776,
   321.1842,
   321.1842,
   321.1842,
   321.1842,
   384.3373,
   393.683,
   393.683,
   393.683,
   393.683,
   488.1573,
   488.1573,
   488.1573,
   488.1573,
   541.9393,
   541.9393,
   541.9393,
   541.9393,
   699.7217,
   699.7217,
   699.7217,
   699.7217,
   775.5791,
   775.5791,
   775.5791,
   775.5791,
   1035.078,
   1035.078,
   1035.078,
   1035.078,
   1070.268,
   1070.268,
   1070.268,
   1070.268,
   1408.146,
   1408.146,
   1408.146,
   1408.146,
   1484.58,
   1484.58,
   1484.58,
   1484.58,
   1843.912,
   1843.912,
   1843.912,
   1843.912,
   2037.483,
   2037.483,
   2037.483,
   2037.483,
   2493.02,
   2493.02,
   2493.02,
   2493.02,
   2625.356,
   2625.356,
   2625.356,
   2625.356,
   2908.027,
   2908.027,
   2908.027,
   2908.027,
   3108.247,
   3108.247,
   3108.247,
   3108.247,
   3516.178,
   3516.178,
   3516.178,
   3516.178,
   3781.459,
   3781.459,
   3781.459,
   3781.459,
   5064.521,
   5064.521,
   5064.521,
   5064.521,
   4894.861,
   4894.861,
   4894.861,
   4894.861,
   3308.836,
   3308.836,
   3308.836,
   3308.836,
   2901.82,
   2901.82,
   2901.82,
   2901.82,
   1862.627,
   1862.627,
   1862.627,
   1862.627,
   1810.746,
   1810.746,
   1810.746,
   1810.746,
   0};
   TGraph *graph = new TGraph(211,total_fx19,total_fy19);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_pipi");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total797119 = new TH1F("Graph_Graph_Graph_Graph_total797119","Projection of pdf_pipi",211,-0.056,0.556);
   Graph_Graph_Graph_Graph_total797119->SetMinimum(0);
   Graph_Graph_Graph_Graph_total797119->SetMaximum(5570.973);
   Graph_Graph_Graph_Graph_total797119->SetDirectory(0);
   Graph_Graph_Graph_Graph_total797119->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total797119->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total797119->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total797119->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total797119->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total797119->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total797119->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total797119->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total797119->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total797119->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total797119->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total797119->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total797119->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total797119->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total797119);
   
   graph->Draw("l");
   
   Double_t bspipi_fx20[202] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bspipi_fy20[202] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.009347162,
   0.008832714,
   0.00627147,
   0.02107586,
   0.03449844,
   0.5016515,
   0.5016515,
   2.237333,
   2.235623,
   2.257405,
   2.29025,
   0.1559103,
   0.1366816,
   0.1387178,
   0.2101411,
   1.121566,
   1.136559,
   2.908669,
   3.006861,
   2.213065,
   2.315452,
   3.349491,
   3.454429,
   7.138706,
   7.064623,
   7.594026,
   7.74776,
   13.24984,
   13.44647,
   13.44647,
   13.44647,
   13.44647,
   25.2398,
   25.96866,
   22.01597,
   23.76992,
   23.76992,
   23.76992,
   23.76992,
   33.43117,
   32.70135,
   32.70135,
   39.73409,
   39.73409,
   39.73409,
   39.73409,
   40.02709,
   40.02709,
   40.02709,
   50.22278,
   50.77419,
   50.77419,
   50.77419,
   50.77419,
   61.61465,
   63.18035,
   63.18035,
   63.18035,
   63.18035,
   57.10385,
   58.16301,
   58.16301,
   58.16301,
   58.16301,
   83.93209,
   84.96576,
   84.77169,
   85.74405,
   85.74405,
   85.74405,
   85.74405,
   95.57557,
   96.86867,
   96.86867,
   96.86867,
   96.86867,
   121.0478,
   122.7742,
   122.7742,
   122.7742,
   122.7742,
   196.7992,
   197.7434,
   197.7434,
   197.7434,
   197.7434,
   247.591,
   250.8712,
   250.8712,
   250.8712,
   250.8712,
   310.2747,
   310.2747,
   310.2747,
   310.2747,
   316.3991,
   316.3991,
   316.3991,
   316.3991,
   464.2106,
   469.2186,
   469.2186,
   469.2186,
   469.2186,
   661.657,
   661.657,
   661.657,
   661.657,
   667.9474,
   667.9474,
   667.9474,
   667.9474,
   897.2027,
   897.2027,
   897.2027,
   897.2027,
   909.1326,
   909.1326,
   909.1326,
   909.1326,
   1150.215,
   1150.215,
   1150.215,
   1150.215,
   1165.932,
   1165.932,
   1165.932,
   1165.932,
   1553.673,
   1553.673,
   1553.673,
   1553.673,
   1570.558,
   1570.558,
   1570.558,
   1570.558,
   1759.564,
   1759.564,
   1759.564,
   1759.564,
   1769.113,
   1769.113,
   1769.113,
   1769.113,
   2182.015,
   2182.015,
   2182.015,
   2182.015,
   2217.949,
   2217.949,
   2217.949,
   2217.949,
   2918.82,
   2918.82,
   2918.82,
   2918.82,
   2882.021,
   2882.021,
   2882.021,
   2882.021,
   1826.989,
   1826.989,
   1826.989,
   1826.989,
   1784.065,
   1784.065,
   1784.065,
   1784.065,
   1098.131,
   1098.131,
   1098.131,
   1098.131,
   1092.056,
   1092.056,
   1092.056,
   1092.056,
   0};
   graph = new TGraph(202,bspipi_fx20,bspipi_fy20);
   graph->SetName("bspipi");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bspipi808220 = new TH1F("Graph_Graph_Graph_Graph_bspipi808220","Projection of pdf_pipi",202,-0.056,0.556);
   Graph_Graph_Graph_Graph_bspipi808220->SetMinimum(0);
   Graph_Graph_Graph_Graph_bspipi808220->SetMaximum(3210.702);
   Graph_Graph_Graph_Graph_bspipi808220->SetDirectory(0);
   Graph_Graph_Graph_Graph_bspipi808220->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bspipi808220->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bspipi808220->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi808220->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi808220->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi808220->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bspipi808220->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi808220->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi808220->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi808220->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bspipi808220->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bspipi808220->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bspipi808220->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bspipi808220->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bspipi808220);
   
   graph->Draw("lf2");
   
   Double_t bdkpi_fx21[193] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bdkpi_fy21[193] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.009347162,
   0.008832714,
   0.00627147,
   0.02107586,
   0.03449844,
   0.4988201,
   0.4988201,
   2.230292,
   2.229683,
   2.257405,
   2.288754,
   0.1441885,
   0.1366816,
   0.1321904,
   0.1875531,
   1.098326,
   1.130755,
   2.895244,
   2.988744,
   2.15931,
   2.263907,
   3.302582,
   3.399013,
   7.072836,
   7.003489,
   7.509389,
   7.611762,
   13.13915,
   13.24657,
   13.24657,
   13.24657,
   13.24657,
   25.03105,
   25.73974,
   21.76795,
   23.48618,
   23.48618,
   23.48618,
   23.48618,
   33.08319,
   32.31977,
   32.31977,
   39.38397,
   39.38397,
   39.38397,
   39.38397,
   39.49321,
   39.49321,
   39.49321,
   49.60051,
   50.30906,
   50.30906,
   50.30906,
   50.30906,
   60.84606,
   62.27242,
   62.27242,
   62.27242,
   62.27242,
   56.2964,
   57.23501,
   57.23501,
   57.23501,
   57.23501,
   82.84944,
   83.90667,
   83.63513,
   84.33645,
   84.33645,
   84.33645,
   84.33645,
   93.88402,
   94.92448,
   94.92448,
   94.92448,
   94.92448,
   119.066,
   120.449,
   120.449,
   120.449,
   120.449,
   194.0451,
   194.5605,
   194.5605,
   194.5605,
   194.5605,
   244.3472,
   246.6817,
   246.6817,
   246.6817,
   246.6817,
   305.4375,
   310.0059,
   310.0059,
   310.0059,
   310.0059,
   457.1658,
   460.0885,
   460.0885,
   460.0885,
   460.0885,
   650.3511,
   655.0891,
   655.0891,
   655.0891,
   655.0891,
   881.8253,
   881.8253,
   881.8253,
   881.8253,
   889.727,
   889.727,
   889.727,
   889.727,
   1128.652,
   1128.652,
   1128.652,
   1128.652,
   1139.572,
   1139.572,
   1139.572,
   1139.572,
   1522.849,
   1522.849,
   1522.849,
   1522.849,
   1534.969,
   1534.969,
   1534.969,
   1534.969,
   1721.138,
   1721.138,
   1721.138,
   1721.138,
   1728.522,
   1728.522,
   1728.522,
   1728.522,
   2136.868,
   2136.868,
   2136.868,
   2136.868,
   2163.39,
   2163.39,
   2163.39,
   2163.39,
   2843.68,
   2843.68,
   2843.68,
   2843.68,
   2812.288,
   2812.288,
   2812.288,
   2812.288,
   1779.045,
   1779.045,
   1779.045,
   1779.045,
   1750.212,
   1750.212,
   1750.212,
   1750.212,
   1073.25,
   1069.957,
   1069.957,
   1069.957,
   1069.957,
   0};
   graph = new TGraph(193,bdkpi_fx21,bdkpi_fy21);
   graph->SetName("bdkpi");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bdkpi819321 = new TH1F("Graph_Graph_Graph_Graph_bdkpi819321","Projection of pdf_pipi",193,-0.056,0.556);
   Graph_Graph_Graph_Graph_bdkpi819321->SetMinimum(0);
   Graph_Graph_Graph_Graph_bdkpi819321->SetMaximum(3128.047);
   Graph_Graph_Graph_Graph_bdkpi819321->SetDirectory(0);
   Graph_Graph_Graph_Graph_bdkpi819321->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bdkpi819321->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bdkpi819321->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi819321->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi819321->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi819321->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi819321->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi819321->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi819321->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi819321->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi819321->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi819321->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi819321->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi819321->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bdkpi819321);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx22[172] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t 3body_fy22[172] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.4542108,
   0.4542108,
   2.172005,
   2.172005,
   2.172005,
   2.172005,
   0,
   0,
   0,
   0,
   0.9084215,
   0.9084215,
   2.725265,
   2.725265,
   1.816843,
   1.816843,
   2.725265,
   2.725265,
   6.160232,
   6.160232,
   6.415725,
   6.415725,
   9.992637,
   9.992637,
   9.992637,
   9.992637,
   9.992637,
   21.66017,
   21.66017,
   18.02649,
   18.02649,
   18.02649,
   18.02649,
   18.02649,
   28.01912,
   28.01912,
   28.01912,
   34.37807,
   34.37807,
   34.37807,
   34.37807,
   34.37807,
   34.37807,
   34.37807,
   44.03005,
   44.03005,
   44.03005,
   44.03005,
   44.03005,
   54.24978,
   54.24978,
   54.24978,
   54.24978,
   54.24978,
   48.57215,
   48.57215,
   48.57215,
   48.57215,
   48.57215,
   74.12151,
   74.12151,
   74.77443,
   74.77443,
   74.77443,
   74.77443,
   74.77443,
   83.71671,
   83.71671,
   83.71671,
   83.71671,
   83.71671,
   107.3073,
   107.3073,
   107.3073,
   107.3073,
   107.3073,
   178.7319,
   178.7319,
   178.7319,
   178.7319,
   178.7319,
   226.9634,
   226.9634,
   226.9634,
   226.9634,
   226.9634,
   283.91,
   283.91,
   283.91,
   283.91,
   283.91,
   426.8445,
   426.8445,
   426.8445,
   426.8445,
   426.8445,
   609.9481,
   609.9481,
   609.9481,
   609.9481,
   609.9481,
   829.0763,
   829.0763,
   829.0763,
   829.0763,
   829.0763,
   1057.544,
   1057.544,
   1057.544,
   1057.544,
   1057.544,
   1427.499,
   1427.499,
   1427.499,
   1427.499,
   1427.499,
   1606.146,
   1606.146,
   1606.146,
   1606.146,
   1606.146,
   2006.703,
   2006.703,
   2006.703,
   2006.703,
   2006.703,
   2626.303,
   2626.303,
   2626.303,
   2626.303,
   2626.303,
   1670.218,
   1670.218,
   1670.218,
   1670.218,
   1670.218,
   1017.063,
   1017.063,
   1017.063,
   1017.063,
   1017.063,
   0};
   graph = new TGraph(172,3body_fx22,3body_fy22);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body8210422 = new TH1F("Graph_Graph_Graph_Graph_3body8210422","Projection of pdf_pipi",172,-0.056,0.556);
   Graph_Graph_Graph_Graph_3body8210422->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body8210422->SetMaximum(2888.933);
   Graph_Graph_Graph_Graph_3body8210422->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body8210422->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body8210422->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body8210422->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body8210422->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body8210422->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body8210422->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body8210422->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body8210422->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body8210422->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body8210422->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body8210422->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body8210422->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body8210422->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body8210422->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body8210422);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx23[169] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bkg_fy23[169] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.172005,
   2.172005,
   2.172005,
   2.172005,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.172005,
   2.172005,
   4.34401,
   4.34401,
   4.34401,
   4.34401,
   4.34401,
   0,
   0,
   0,
   0,
   0,
   6.516016,
   6.516016,
   6.516016,
   6.516016,
   6.516016,
   6.516016,
   6.516016,
   6.516016,
   6.516016,
   6.516016,
   6.516016,
   15.20404,
   15.20404,
   15.20404,
   15.20404,
   15.20404,
   32.58008,
   32.58008,
   32.58008,
   32.58008,
   32.58008,
   15.20404,
   15.20404,
   15.20404,
   15.20404,
   15.20404,
   23.89206,
   23.89206,
   21.72005,
   21.72005,
   21.72005,
   21.72005,
   21.72005,
   28.23607,
   28.23607,
   28.23607,
   28.23607,
   28.23607,
   43.4401,
   43.4401,
   43.4401,
   43.4401,
   43.4401,
   86.88021,
   86.88021,
   86.88021,
   86.88021,
   86.88021,
   110.7723,
   110.7723,
   110.7723,
   110.7723,
   110.7723,
   123.8043,
   123.8043,
   123.8043,
   123.8043,
   123.8043,
   199.8245,
   199.8245,
   199.8245,
   199.8245,
   199.8245,
   308.4247,
   308.4247,
   308.4247,
   308.4247,
   308.4247,
   445.2611,
   445.2611,
   445.2611,
   445.2611,
   445.2611,
   514.7652,
   514.7652,
   514.7652,
   514.7652,
   514.7652,
   671.1496,
   671.1496,
   671.1496,
   671.1496,
   671.1496,
   734.1378,
   734.1378,
   734.1378,
   734.1378,
   734.1378,
   903.5542,
   903.5542,
   903.5542,
   903.5542,
   903.5542,
   1151.163,
   1151.163,
   1151.163,
   1151.163,
   1151.163,
   788.4379,
   788.4379,
   788.4379,
   788.4379,
   788.4379,
   475.6691,
   475.6691,
   475.6691,
   475.6691,
   475.6691,
   0};
   graph = new TGraph(169,bkg_fx23,bkg_fy23);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_pipi");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg8311523 = new TH1F("Graph_Graph_Graph_Graph_bkg8311523","Projection of pdf_pipi",169,-0.056,0.556);
   Graph_Graph_Graph_Graph_bkg8311523->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg8311523->SetMaximum(1266.279);
   Graph_Graph_Graph_Graph_bkg8311523->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg8311523->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg8311523->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg8311523->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg8311523->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg8311523->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg8311523->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg8311523->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg8311523->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg8311523->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg8311523->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg8311523->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg8311523->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg8311523->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg8311523->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg8311523);
   
   graph->Draw("lf2");
   
   Double_t final_fx24[211] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.3425,
   0.34375,
   0.344375,
   0.345,
   0.35,
   0.3525,
   0.35375,
   0.354375,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t final_fy24[211] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.009347162,
   0.008832714,
   0.00627147,
   0.02107586,
   0.03449844,
   0.5016515,
   0.5016515,
   2.237333,
   3.542104,
   2.257405,
   2.29025,
   0.1559103,
   0.1366816,
   1.032074,
   0.2101411,
   1.121566,
   2.564292,
   7.38356,
   4.86779,
   2.822327,
   4.019722,
   7.375764,
   4.652283,
   12.1061,
   7.152671,
   11.08046,
   14.82698,
   14.82698,
   14.82698,
   14.82698,
   25.66657,
   28.19648,
   28.19648,
   28.19648,
   28.19648,
   48.41406,
   49.04558,
   49.91299,
   52.6536,
   48.34341,
   52.87366,
   52.87366,
   71.38429,
   71.38429,
   71.38429,
   71.38429,
   67.79484,
   67.79484,
   67.79484,
   81.04653,
   83.89155,
   83.89155,
   83.89155,
   83.89155,
   106.6116,
   97.0677,
   103.8449,
   98.89408,
   98.89408,
   98.89408,
   98.89408,
   143.5689,
   143.5689,
   143.5689,
   143.5689,
   157.2554,
   157.2554,
   157.2554,
   157.2554,
   129.1103,
   129.1103,
   129.1103,
   129.1103,
   161.4047,
   153.7072,
   153.7072,
   153.7072,
   153.7072,
   182.6887,
   182.6887,
   182.6887,
   182.6887,
   193.4334,
   200.6848,
   200.6848,
   200.6848,
   200.6848,
   318.1776,
   321.1842,
   321.1842,
   321.1842,
   321.1842,
   384.3373,
   393.683,
   393.683,
   393.683,
   393.683,
   488.1573,
   488.1573,
   488.1573,
   488.1573,
   541.9393,
   541.9393,
   541.9393,
   541.9393,
   699.7217,
   699.7217,
   699.7217,
   699.7217,
   775.5791,
   775.5791,
   775.5791,
   775.5791,
   1035.078,
   1035.078,
   1035.078,
   1035.078,
   1070.268,
   1070.268,
   1070.268,
   1070.268,
   1408.146,
   1408.146,
   1408.146,
   1408.146,
   1484.58,
   1484.58,
   1484.58,
   1484.58,
   1843.912,
   1843.912,
   1843.912,
   1843.912,
   2037.483,
   2037.483,
   2037.483,
   2037.483,
   2493.02,
   2493.02,
   2493.02,
   2493.02,
   2625.356,
   2625.356,
   2625.356,
   2625.356,
   2908.027,
   2908.027,
   2908.027,
   2908.027,
   3108.247,
   3108.247,
   3108.247,
   3108.247,
   3516.178,
   3516.178,
   3516.178,
   3516.178,
   3781.459,
   3781.459,
   3781.459,
   3781.459,
   5064.521,
   5064.521,
   5064.521,
   5064.521,
   4894.861,
   4894.861,
   4894.861,
   4894.861,
   3308.836,
   3308.836,
   3308.836,
   3308.836,
   2901.82,
   2901.82,
   2901.82,
   2901.82,
   1862.627,
   1862.627,
   1862.627,
   1862.627,
   1810.746,
   1810.746,
   1810.746,
   1810.746,
   0};
   graph = new TGraph(211,final_fx24,final_fy24);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_pipi");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final8412624 = new TH1F("Graph_Graph_Graph_Graph_final8412624","Projection of pdf_pipi",211,-0.056,0.556);
   Graph_Graph_Graph_Graph_final8412624->SetMinimum(0);
   Graph_Graph_Graph_Graph_final8412624->SetMaximum(5570.973);
   Graph_Graph_Graph_Graph_final8412624->SetDirectory(0);
   Graph_Graph_Graph_Graph_final8412624->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final8412624->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final8412624->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final8412624->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final8412624->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final8412624->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final8412624->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final8412624->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final8412624->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final8412624->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final8412624->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final8412624->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final8412624->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final8412624->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final8412624);
   
   graph->Draw("l");
   
   Double_t data_fx3008[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3008[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   2,
   1,
   0,
   2,
   0,
   2,
   1,
   0,
   5,
   8,
   6,
   3,
   5,
   10,
   6,
   11,
   15,
   13,
   13,
   25,
   28,
   46,
   44,
   52,
   54,
   57,
   60,
   71,
   61,
   78,
   91,
   108,
   99,
   106,
   106,
   143,
   161,
   135,
   155,
   149,
   204,
   202,
   221,
   268,
   354,
   379,
   420,
   429,
   585,
   683,
   794,
   1000,
   1119,
   1321,
   1454,
   1788,
   2153,
   2463,
   2659,
   2840,
   3136,
   3379,
   3976,
   5081,
   4932,
   3515,
   2638,
   1932,
   1738};
   Double_t data_felx3008[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3008[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0,
   1.291815,
   0,
   1.291815,
   0.8272462,
   0,
   2.159691,
   2.768386,
   2.379931,
   1.632705,
   2.159691,
   3.108694,
   2.379931,
   3.265579,
   3.82938,
   3.558662,
   3.558662,
   4.966335,
   5.259711,
   6.757581,
   6.60794,
   7.187836,
   7.32564,
   7.527619,
   7.724317,
   8.406258,
   7.788779,
   8.812788,
   9.521834,
   9.904326,
   9.933044,
   9.807764,
   9.807764,
   11.46871,
   12.19843,
   11.1297,
   11.95994,
   11.71679,
   13.79161,
   13.72146,
   14.37447,
   15.87834,
   18.32153,
   18.97434,
   20,
   20.21835,
   23.69194,
   25.63905,
   27.68244,
   31.12673,
   32.95519,
   35.849,
   37.63463,
   41.78771,
   45.90312,
   49.13114,
   51.06792,
   52.794,
   55.50223,
   57.63132,
   62.55751,
   70.78289,
   69.72998,
   58.78954,
   50.8639,
   43.45737,
   41.19233};
   Double_t data_fehx3008[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3008[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.63786,
   2.299527,
   1.147874,
   3.382473,
   3.945142,
   3.583642,
   2.918186,
   3.382473,
   4.26695,
   3.583642,
   4.416521,
   4.958738,
   4.697573,
   4.697573,
   6.066589,
   6.354446,
   7.831489,
   7.68351,
   8.257346,
   8.39385,
   8.594007,
   8.789023,
   9.465736,
   8.852952,
   9.869531,
   10.57436,
   10.90433,
   10.9834,
   10.80776,
   10.80776,
   12.46871,
   13.19843,
   12.1297,
   12.95994,
   12.71679,
   14.79161,
   14.72146,
   15.37447,
   16.87834,
   19.32153,
   19.97434,
   21,
   21.21835,
   24.69194,
   26.63905,
   28.68244,
   32.12673,
   33.95519,
   36.849,
   38.63463,
   42.78771,
   46.90312,
   50.13114,
   52.06792,
   53.794,
   56.50223,
   58.63132,
   63.55751,
   71.78289,
   70.72998,
   59.78954,
   51.8639,
   44.45737,
   42.19233};
   grae = new TGraphAsymmErrors(100,data_fx3008,data_fy3008,data_felx3008,data_fehx3008,data_fely3008,data_fehy3008);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaSS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data28300430023008 = new TH1F("Graph_Graph_Graph_Graph_data28300430023008","Histogram of data_plot__etaSS",100,0,0.55);
   Graph_Graph_Graph_Graph_data28300430023008->SetMinimum(0);
   Graph_Graph_Graph_Graph_data28300430023008->SetMaximum(5668.061);
   Graph_Graph_Graph_Graph_data28300430023008->SetDirectory(0);
   Graph_Graph_Graph_Graph_data28300430023008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data28300430023008->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data28300430023008->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data28300430023008->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data28300430023008->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data28300430023008->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data28300430023008->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data28300430023008->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data28300430023008->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data28300430023008->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data28300430023008->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data28300430023008->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data28300430023008->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data28300430023008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data28300430023008);
   
   grae->Draw("p");
   
   TH1D *frame_aab0a90__8 = new TH1D("frame_aab0a90__8","",100,0,0.5);
   frame_aab0a90__8->SetBinContent(1,5410.422);
   frame_aab0a90__8->SetMaximum(5410.422);
   frame_aab0a90__8->SetEntries(1);
   frame_aab0a90__8->SetDirectory(0);
   frame_aab0a90__8->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_aab0a90__8->SetLineColor(ci);
   frame_aab0a90__8->GetXaxis()->SetTitle("#eta_{SSc}");
   frame_aab0a90__8->GetXaxis()->SetNdivisions(506);
   frame_aab0a90__8->GetXaxis()->SetLabelFont(132);
   frame_aab0a90__8->GetXaxis()->SetLabelOffset(0.01);
   frame_aab0a90__8->GetXaxis()->SetLabelSize(0.06);
   frame_aab0a90__8->GetXaxis()->SetTitleSize(0.06);
   frame_aab0a90__8->GetXaxis()->SetTickLength(0.05);
   frame_aab0a90__8->GetXaxis()->SetTitleOffset(1.1);
   frame_aab0a90__8->GetXaxis()->SetTitleFont(132);
   frame_aab0a90__8->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_aab0a90__8->GetYaxis()->SetNdivisions(506);
   frame_aab0a90__8->GetYaxis()->SetLabelFont(132);
   frame_aab0a90__8->GetYaxis()->SetLabelOffset(0.01);
   frame_aab0a90__8->GetYaxis()->SetLabelSize(0.06);
   frame_aab0a90__8->GetYaxis()->SetTitleSize(0.06);
   frame_aab0a90__8->GetYaxis()->SetTickLength(0.05);
   frame_aab0a90__8->GetYaxis()->SetTitleOffset(1.7);
   frame_aab0a90__8->GetYaxis()->SetTitleFont(132);
   frame_aab0a90__8->GetZaxis()->SetLabelFont(42);
   frame_aab0a90__8->GetZaxis()->SetLabelSize(0.035);
   frame_aab0a90__8->GetZaxis()->SetTitleSize(0.035);
   frame_aab0a90__8->GetZaxis()->SetTitleFont(42);
   frame_aab0a90__8->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.25,0.25,0.51,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.45,0.75,0.45,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_etaSS_PIPI_total_tot_pipi->Modified();
   c_etaSS_PIPI_total_tot_pipi->cd();
   c_etaSS_PIPI_total_tot_pipi->SetSelected(c_etaSS_PIPI_total_tot_pipi);
}


==> figs/Fig5f.C <==
void legendPIPI()
{
//=========Macro generated from canvas: cLegend/cLegend
//=========  (Thu May 10 12:30:51 2018) by ROOT version6.10/08
   TCanvas *cLegend = new TCanvas("cLegend", "cLegend",0,0,700,725);
   cLegend->Range(0,0,1,1);
   cLegend->SetFillColor(0);
   cLegend->SetBorderMode(0);
   cLegend->SetBorderSize(2);
   cLegend->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0.2,0.12,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.08);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("total","#it{B}^{0}#rightarrow#pi^{ +}#pi^{ #minus}","f");
   entry->SetFillColor(1);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bspipi","#it{B}^{0}_{#it{s}}#rightarrow#pi^{ +}#pi^{ #minus}","f");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#2b83ba");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#2b83ba");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bdkpi","#it{B}^{0}#rightarrow#it{K}^{ +}#pi^{ #minus}","f");

   ci = TColor::GetColor("#fdae61");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#fdae61");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("3body","3-Body bkg.","f");

   ci = TColor::GetColor("#d7191c");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#d7191c");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Comb. bkg.","f");

   ci = TColor::GetColor("#abdda4");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#abdda4");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   cLegend->Modified();
   cLegend->cd();
   cLegend->SetSelected(cLegend);
}


==> figs/Fig6a.C <==
void massKK()
{
//=========Macro generated from canvas: c_mass_KK_tot_kk/c_mass_KK_tot_kk
//=========  (Thu May 10 12:30:48 2018) by ROOT version6.10/08
   TCanvas *c_mass_KK_tot_kk = new TCanvas("c_mass_KK_tot_kk", "c_mass_KK_tot_kk",0,0,700,727);
   c_mass_KK_tot_kk->SetHighLightColor(2);
   c_mass_KK_tot_kk->Range(4.771429,-731.5561,5.914286,4145.485);
   c_mass_KK_tot_kk->SetFillColor(0);
   c_mass_KK_tot_kk->SetBorderMode(0);
   c_mass_KK_tot_kk->SetBorderSize(0);
   c_mass_KK_tot_kk->SetLeftMargin(0.2);
   c_mass_KK_tot_kk->SetBottomMargin(0.15);
   c_mass_KK_tot_kk->SetFrameBorderMode(0);
   c_mass_KK_tot_kk->SetFrameBorderMode(0);
   
   TH1D *frame_7243c80__1 = new TH1D("frame_7243c80__1","",160,5,5.8);
   frame_7243c80__1->SetBinContent(1,3657.781);
   frame_7243c80__1->SetMaximum(3657.781);
   frame_7243c80__1->SetEntries(2);
   frame_7243c80__1->SetDirectory(0);
   frame_7243c80__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_7243c80__1->SetLineColor(ci);
   frame_7243c80__1->GetXaxis()->SetTitle("#it{m_{K^{ +}K^{ #minus}}} [GeV/#it{c}^{2}]");
   frame_7243c80__1->GetXaxis()->SetNdivisions(404);
   frame_7243c80__1->GetXaxis()->SetLabelFont(132);
   frame_7243c80__1->GetXaxis()->SetLabelOffset(0.01);
   frame_7243c80__1->GetXaxis()->SetLabelSize(0.06);
   frame_7243c80__1->GetXaxis()->SetTitleSize(0.06);
   frame_7243c80__1->GetXaxis()->SetTickLength(0.05);
   frame_7243c80__1->GetXaxis()->SetTitleOffset(1.1);
   frame_7243c80__1->GetXaxis()->SetTitleFont(132);
   frame_7243c80__1->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{ 2} )");
   frame_7243c80__1->GetYaxis()->SetNdivisions(506);
   frame_7243c80__1->GetYaxis()->SetLabelFont(132);
   frame_7243c80__1->GetYaxis()->SetLabelOffset(0.01);
   frame_7243c80__1->GetYaxis()->SetLabelSize(0.06);
   frame_7243c80__1->GetYaxis()->SetTitleSize(0.06);
   frame_7243c80__1->GetYaxis()->SetTickLength(0.05);
   frame_7243c80__1->GetYaxis()->SetTitleOffset(1.7);
   frame_7243c80__1->GetYaxis()->SetTitleFont(132);
   frame_7243c80__1->GetZaxis()->SetLabelFont(42);
   frame_7243c80__1->GetZaxis()->SetLabelSize(0.035);
   frame_7243c80__1->GetZaxis()->SetTitleSize(0.035);
   frame_7243c80__1->GetZaxis()->SetTitleFont(42);
   frame_7243c80__1->Draw("FUNC");
   
   Double_t data_fx3001[160] = {
   5.0025,
   5.0075,
   5.0125,
   5.0175,
   5.0225,
   5.0275,
   5.0325,
   5.0375,
   5.0425,
   5.0475,
   5.0525,
   5.0575,
   5.0625,
   5.0675,
   5.0725,
   5.0775,
   5.0825,
   5.0875,
   5.0925,
   5.0975,
   5.1025,
   5.1075,
   5.1125,
   5.1175,
   5.1225,
   5.1275,
   5.1325,
   5.1375,
   5.1425,
   5.1475,
   5.1525,
   5.1575,
   5.1625,
   5.1675,
   5.1725,
   5.1775,
   5.1825,
   5.1875,
   5.1925,
   5.1975,
   5.2025,
   5.2075,
   5.2125,
   5.2175,
   5.2225,
   5.2275,
   5.2325,
   5.2375,
   5.2425,
   5.2475,
   5.2525,
   5.2575,
   5.2625,
   5.2675,
   5.2725,
   5.2775,
   5.2825,
   5.2875,
   5.2925,
   5.2975,
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775,
   5.4825,
   5.4875,
   5.4925,
   5.4975,
   5.5025,
   5.5075,
   5.5125,
   5.5175,
   5.5225,
   5.5275,
   5.5325,
   5.5375,
   5.5425,
   5.5475,
   5.5525,
   5.5575,
   5.5625,
   5.5675,
   5.5725,
   5.5775,
   5.5825,
   5.5875,
   5.5925,
   5.5975,
   5.6025,
   5.6075,
   5.6125,
   5.6175,
   5.6225,
   5.6275,
   5.6325,
   5.6375,
   5.6425,
   5.6475,
   5.6525,
   5.6575,
   5.6625,
   5.6675,
   5.6725,
   5.6775,
   5.6825,
   5.6875,
   5.6925,
   5.6975,
   5.7025,
   5.7075,
   5.7125,
   5.7175,
   5.7225,
   5.7275,
   5.7325,
   5.7375,
   5.7425,
   5.7475,
   5.7525,
   5.7575,
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975};
   Double_t data_fy3001[160] = {
   179,
   159,
   183,
   179,
   173,
   169,
   199,
   175,
   193,
   194,
   196,
   196,
   185,
   164,
   202,
   166,
   214,
   194,
   214,
   188,
   214,
   214,
   199,
   219,
   197,
   166,
   170,
   182,
   186,
   192,
   169,
   180,
   190,
   182,
   194,
   157,
   161,
   207,
   178,
   166,
   145,
   165,
   154,
   169,
   141,
   125,
   136,
   118,
   145,
   125,
   104,
   124,
   141,
   148,
   175,
   198,
   193,
   239,
   257,
   321,
   358,
   410,
   445,
   497,
   580,
   659,
   795,
   1077,
   1345,
   1728,
   2249,
   2615,
   3198,
   3408,
   3373,
   3320,
   3032,
   2595,
   2126,
   1603,
   1170,
   756,
   577,
   438,
   271,
   207,
   181,
   140,
   111,
   98,
   92,
   68,
   78,
   75,
   68,
   67,
   53,
   63,
   61,
   40,
   66,
   39,
   52,
   46,
   40,
   46,
   43,
   44,
   55,
   47,
   39,
   42,
   36,
   40,
   37,
   34,
   40,
   37,
   27,
   43,
   26,
   37,
   23,
   27,
   30,
   25,
   33,
   29,
   25,
   38,
   22,
   37,
   36,
   28,
   29,
   31,
   34,
   25,
   34,
   26,
   39,
   22,
   33,
   27,
   22,
   22,
   30,
   23,
   23,
   27,
   26,
   30,
   23,
   30,
   24,
   20,
   20,
   19,
   28,
   27};
   Double_t data_felx3001[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3001[160] = {
   12.88843,
   12.11943,
   13.03699,
   12.88843,
   12.66245,
   12.50961,
   13.61559,
   12.7382,
   13.40144,
   13.43736,
   13.50893,
   13.50893,
   13.11066,
   12.31601,
   13.72146,
   12.3938,
   14.13728,
   13.43736,
   14.13728,
   13.22042,
   14.13728,
   14.13728,
   13.61559,
   14.30709,
   13.54457,
   12.3938,
   12.54799,
   13,
   13.14734,
   13.36542,
   12.50961,
   12.92572,
   13.29311,
   13,
   13.43736,
   12.03994,
   12.19843,
   13.89618,
   12.85103,
   12.3938,
   11.55197,
   12.35496,
   11.91974,
   12.50961,
   11.38486,
   10.69151,
   11.17262,
   10.37428,
   11.55197,
   10.69151,
   9.710289,
   10.64675,
   11.38486,
   11.6758,
   12.7382,
   13.58013,
   13.40144,
   14.96771,
   15.53901,
   17.42345,
   18.42749,
   19.75463,
   20.60095,
   21.7991,
   23.58838,
   25.17586,
   27.70018,
   32.32149,
   36.17765,
   41.07223,
   46.92626,
   50.63952,
   56.05307,
   57.88022,
   57.57969,
   57.12161,
   54.56587,
   50.4436,
   45.61128,
   39.5406,
   33.70892,
   27,
   23.52603,
   20.43442,
   15.96967,
   13.89618,
   12.96291,
   11.34272,
   10.04751,
   9.882579,
   9.574201,
   8.225883,
   8.812788,
   8.640903,
   8.225883,
   8.164873,
   7.257065,
   7.916129,
   7.788779,
   6.298,
   8.103403,
   6.218102,
   7.187836,
   6.757581,
   6.298,
   6.757581,
   6.531834,
   6.60794,
   7.39358,
   6.831172,
   6.218102,
   6.454831,
   5.971996,
   6.298,
   6.055143,
   5.802128,
   6.298,
   6.055143,
   5.163771,
   6.531834,
   5.066015,
   6.055143,
   4.760717,
   5.163771,
   5.446522,
   4.966335,
   5.715302,
   5.353932,
   4.966335,
   6.137163,
   4.654502,
   6.055143,
   5.971996,
   5.259711,
   5.353932,
   5.537565,
   5.802128,
   4.966335,
   5.802128,
   5.066015,
   6.218102,
   4.654502,
   5.715302,
   5.163771,
   4.654502,
   4.654502,
   5.446522,
   4.760717,
   4.760717,
   5.163771,
   5.066015,
   5.446522,
   4.760717,
   5.446522,
   4.864612,
   4.434448,
   4.434448,
   4.320219,
   5.259711,
   5.163771};
   Double_t data_fehx3001[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3001[160] = {
   13.88843,
   13.11943,
   14.03699,
   13.88843,
   13.66245,
   13.50961,
   14.61559,
   13.7382,
   14.40144,
   14.43736,
   14.50893,
   14.50893,
   14.11066,
   13.31601,
   14.72146,
   13.3938,
   15.13728,
   14.43736,
   15.13728,
   14.22042,
   15.13728,
   15.13728,
   14.61559,
   15.30709,
   14.54457,
   13.3938,
   13.54799,
   14,
   14.14734,
   14.36542,
   13.50961,
   13.92572,
   14.29311,
   14,
   14.43736,
   13.03994,
   13.19843,
   14.89618,
   13.85103,
   13.3938,
   12.55197,
   13.35496,
   12.91974,
   13.50961,
   12.38486,
   11.69151,
   12.17262,
   11.37428,
   12.55197,
   11.69151,
   10.71029,
   11.64675,
   12.38486,
   12.6758,
   13.7382,
   14.58013,
   14.40144,
   15.96771,
   16.53901,
   18.42345,
   19.42749,
   20.75463,
   21.60095,
   22.7991,
   24.58838,
   26.17586,
   28.70018,
   33.32149,
   37.17765,
   42.07223,
   47.92626,
   51.63952,
   57.05307,
   58.88022,
   58.57969,
   58.12161,
   55.56587,
   51.4436,
   46.61128,
   40.5406,
   34.70892,
   28,
   24.52603,
   21.43442,
   16.96967,
   14.89618,
   13.96291,
   12.34272,
   11.04751,
   10.93319,
   10.62644,
   9.28666,
   9.869531,
   9.698771,
   9.28666,
   9.226102,
   8.325916,
   8.979274,
   8.852952,
   7.377261,
   9.165094,
   7.298372,
   8.257346,
   7.831489,
   7.377261,
   7.831489,
   7.608278,
   7.68351,
   8.461166,
   7.904289,
   7.298372,
   7.53218,
   7.055545,
   7.377261,
   7.137555,
   6.888101,
   7.377261,
   7.137555,
   6.260244,
   7.608278,
   6.164324,
   7.137555,
   5.865235,
   6.260244,
   6.538046,
   6.066589,
   6.802567,
   6.44702,
   6.066589,
   7.218484,
   5.761366,
   7.137555,
   7.055545,
   6.354446,
   6.44702,
   6.627601,
   6.888101,
   6.066589,
   6.888101,
   6.164324,
   7.298372,
   5.761366,
   6.802567,
   6.260244,
   5.761366,
   5.761366,
   6.538046,
   5.865235,
   5.865235,
   6.260244,
   6.164324,
   6.538046,
   5.865235,
   6.538046,
   5.966932,
   5.546519,
   5.546519,
   5.435196,
   6.354446,
   6.260244};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(160,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__mass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data5300530013001 = new TH1F("Graph_Graph_Graph_Graph_data5300530013001","Histogram of data_plot__mass",160,4.92,5.88);
   Graph_Graph_Graph_Graph_data5300530013001->SetMinimum(0);
   Graph_Graph_Graph_Graph_data5300530013001->SetMaximum(3812.1);
   Graph_Graph_Graph_Graph_data5300530013001->SetDirectory(0);
   Graph_Graph_Graph_Graph_data5300530013001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data5300530013001->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data5300530013001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data5300530013001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data5300530013001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data5300530013001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data5300530013001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data5300530013001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data5300530013001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data5300530013001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data5300530013001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data5300530013001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data5300530013001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data5300530013001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data5300530013001);
   
   grae->Draw("p");
   
   Double_t total_fx1[193] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.245,
   5.25,
   5.255,
   5.26,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.345,
   5.3475,
   5.35,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.3875,
   5.39,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t total_fy1[193] = {
   0,
   176.5849,
   176.5849,
   177.0006,
   177.536,
   178.1844,
   178.9341,
   179.7679,
   180.6656,
   181.6068,
   182.5728,
   183.5481,
   184.5202,
   185.4793,
   186.4176,
   187.3287,
   188.2069,
   189.0468,
   189.8431,
   190.5902,
   191.2826,
   191.9139,
   192.4777,
   192.9668,
   193.3734,
   193.6887,
   193.9034,
   194.0067,
   193.9867,
   193.83,
   193.5214,
   193.0433,
   192.3758,
   191.4957,
   190.376,
   188.9853,
   187.2864,
   185.2352,
   182.7788,
   179.8538,
   176.3861,
   172.2927,
   167.4901,
   161.9118,
   155.5357,
   148.4211,
   140.7462,
   132.8366,
   125.1722,
   118.3673,
   113.1263,
   110.1856,
   110.2528,
   113.9517,
   121.779,
   134.0782,
   151.0374,
   172.7105,
   199.0526,
   229.9642,
   265.3194,
   304.8578,
   348.0136,
   394.0507,
   442.7491,
   495.665,
   557.823,
   639.3822,
   692.2418,
   756.3997,
   834.5639,
   929.4656,
   1043.626,
   1179.069,
   1337.001,
   1517.478,
   1719.102,
   1938.786,
   2410.892,
   2648.257,
   2874.099,
   3078.047,
   3168.53,
   3249.665,
   3320.275,
   3379.293,
   3425.792,
   3459.013,
   3478.397,
   3483.601,
   3474.51,
   3451.242,
   3414.134,
   3363.726,
   3300.74,
   3226.05,
   3140.655,
   3045.653,
   2942.213,
   2831.552,
   2593.558,
   2341.603,
   1832.684,
   1591.335,
   1366.622,
   1162.364,
   980.7343,
   822.4362,
   686.9608,
   572.8858,
   478.1801,
   400.4816,
   337.3295,
   286.3412,
   245.3316,
   185.8656,
   147.0442,
   121.1041,
   103.3055,
   90.81995,
   81.92019,
   75.49392,
   70.78542,
   67.26532,
   64.56131,
   62.41491,
   60.64994,
   59.14789,
   57.82874,
   56.63674,
   55.53042,
   54.47611,
   53.44425,
   52.4078,
   51.34227,
   50.2267,
   49.04529,
   47.78902,
   46.457,
   45.05699,
   43.60503,
   42.12409,
   40.64183,
   39.18789,
   37.79097,
   36.47627,
   35.26347,
   34.16553,
   33.18845,
   32.33172,
   31.58941,
   30.95159,
   30.40587,
   29.93882,
   29.53709,
   29.18831,
   28.88156,
   28.60764,
   28.35906,
   28.12993,
   27.91571,
   27.71301,
   27.51931,
   27.33279,
   27.15212,
   26.97634,
   26.80475,
   26.63683,
   26.47221,
   26.31058,
   26.15171,
   25.99542,
   25.84155,
   25.68997,
   25.54057,
   25.39325,
   25.24792,
   25.1045,
   24.96292,
   24.82312,
   24.68505,
   24.54865,
   24.41391,
   24.28081,
   24.14935,
   24.01956,
   23.89149,
   23.76521,
   23.6408,
   23.51834,
   23.51834,
   23.51834,
   0};
   TGraph *graph = new TGraph(193,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_kk");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total131311 = new TH1F("Graph_Graph_Graph_Graph_total131311","Projection of pdf_kk",193,4.914,5.886);
   Graph_Graph_Graph_Graph_total131311->SetMinimum(0);
   Graph_Graph_Graph_Graph_total131311->SetMaximum(3831.961);
   Graph_Graph_Graph_Graph_total131311->SetDirectory(0);
   Graph_Graph_Graph_Graph_total131311->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total131311->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total131311->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total131311->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total131311->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total131311->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total131311->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total131311->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total131311->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total131311->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total131311->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total131311->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total131311->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total131311->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total131311);
   
   graph->Draw("l");
   
   Double_t bdkpi_fx2[192] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.265,
   5.2675,
   5.27,
   5.2725,
   5.275,
   5.2775,
   5.28,
   5.2825,
   5.285,
   5.29,
   5.295,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.31625,
   5.3175,
   5.31875,
   5.32,
   5.32125,
   5.3225,
   5.32375,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.345,
   5.35,
   5.3525,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.365,
   5.3675,
   5.37,
   5.3725,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t bdkpi_fy2[192] = {
   0,
   170.5603,
   170.5603,
   170.8417,
   171.2383,
   171.743,
   172.3441,
   173.024,
   173.7622,
   174.5381,
   175.3328,
   176.1304,
   176.9181,
   177.6857,
   178.425,
   179.1294,
   179.7925,
   180.4086,
   180.9719,
   181.4764,
   181.9157,
   182.2831,
   182.5714,
   182.7728,
   182.8785,
   182.8793,
   182.7646,
   182.5229,
   182.1412,
   181.605,
   180.8977,
   180.0005,
   178.8921,
   177.5476,
   175.9383,
   174.0308,
   171.7859,
   169.1572,
   166.089,
   162.5154,
   158.359,
   153.5332,
   147.9508,
   141.5407,
   134.2762,
   126.2108,
   117.5165,
   108.5117,
   99.66755,
   91.58799,
   84.96429,
   82.42376,
   80.51552,
   79.32337,
   78.92518,
   79.39117,
   80.78246,
   83.14978,
   86.53251,
   90.95798,
   96.44122,
   102.985,
   110.58,
   119.2056,
   128.8296,
   139.4092,
   150.8913,
   163.2134,
   176.3035,
   204.4293,
   234.2881,
   264.2727,
   278.61,
   292.0625,
   304.2716,
   314.882,
   323.5628,
   330.0282,
   332.3579,
   334.0567,
   335.1094,
   335.5066,
   335.2449,
   334.3265,
   332.76,
   330.5596,
   324.3408,
   315.8889,
   305.4917,
   293.4884,
   280.2495,
   266.1555,
   236.8628,
   208.1973,
   194.7108,
   182.0089,
   170.1918,
   159.3141,
   149.3904,
   140.404,
   132.314,
   125.063,
   118.5836,
   112.8036,
   103.0548,
   95.28002,
   89.03152,
   83.9599,
   79.80088,
   76.35506,
   73.46928,
   71.02306,
   68.91985,
   67.08196,
   65.44756,
   63.96863,
   62.60912,
   61.3432,
   60.15328,
   59.02822,
   57.96152,
   56.94975,
   55.99122,
   55.08481,
   54.22909,
   53.42144,
   52.65746,
   51.93032,
   51.23038,
   50.54493,
   49.85836,
   49.15267,
   48.40853,
   47.60681,
   46.73055,
   45.76707,
   44.70989,
   43.56022,
   42.32764,
   41.02974,
   39.69085,
   38.33983,
   37.00736,
   35.72307,
   34.51297,
   33.39747,
   32.39018,
   31.49769,
   30.71998,
   30.0516,
   29.48304,
   29.00229,
   28.59623,
   28.25186,
   27.95705,
   27.70116,
   27.47521,
   27.27191,
   27.08557,
   26.91183,
   26.74744,
   26.59005,
   26.43796,
   26.28997,
   26.14522,
   26.00313,
   25.86328,
   25.72537,
   25.58919,
   25.45458,
   25.32143,
   25.18964,
   25.05916,
   24.92991,
   24.80186,
   24.67497,
   24.5492,
   24.42453,
   24.30093,
   24.17839,
   24.0569,
   23.93646,
   23.81708,
   23.69881,
   23.5817,
   23.46582,
   23.35127,
   23.23813,
   23.12654,
   23.12654,
   23.12654,
   0};
   graph = new TGraph(192,bdkpi_fx2,bdkpi_fy2);
   graph->SetName("bdkpi");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bdkpi141422 = new TH1F("Graph_Graph_Graph_Graph_bdkpi141422","Projection of pdf_kk",192,4.914,5.886);
   Graph_Graph_Graph_Graph_bdkpi141422->SetMinimum(0);
   Graph_Graph_Graph_Graph_bdkpi141422->SetMaximum(369.0573);
   Graph_Graph_Graph_Graph_bdkpi141422->SetDirectory(0);
   Graph_Graph_Graph_Graph_bdkpi141422->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bdkpi141422->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bdkpi141422->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi141422->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi141422->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi141422->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi141422->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi141422->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi141422->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi141422->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi141422->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi141422->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi141422->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi141422->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bdkpi141422);
   
   graph->Draw("lf2");
   
   Double_t lbpk_fx3[176] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.265,
   5.27,
   5.275,
   5.2775,
   5.28,
   5.2825,
   5.285,
   5.2875,
   5.29,
   5.2925,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t lbpk_fy3[176] = {
   0,
   169.3693,
   169.3693,
   169.6473,
   170.0391,
   170.5376,
   171.1308,
   171.8008,
   172.5271,
   173.289,
   174.0674,
   174.8465,
   175.6135,
   176.3582,
   177.0726,
   177.7499,
   178.3841,
   178.9695,
   179.5003,
   179.9707,
   180.3744,
   180.7048,
   180.9549,
   181.1168,
   181.1821,
   181.1414,
   180.9843,
   180.6994,
   180.2737,
   179.6927,
   178.9397,
   177.9961,
   176.8401,
   175.4469,
   173.7875,
   171.8282,
   169.5291,
   166.8431,
   163.7136,
   160.073,
   155.8415,
   150.9293,
   145.2441,
   138.7072,
   131.2806,
   123.0016,
   114.0186,
   104.6155,
   95.21403,
   86.34556,
   82.29362,
   78.59383,
   75.3144,
   72.51621,
   70.24986,
   68.55265,
   67.44566,
   66.93113,
   66.99011,
   67.58093,
   68.63849,
   70.07488,
   73.63227,
   77.21205,
   78.66,
   79.70889,
   80.25844,
   80.24325,
   79.63924,
   78.46402,
   76.77096,
   74.63986,
   69.45883,
   63.75343,
   58.27961,
   53.56555,
   49.85529,
   47.14696,
   45.28548,
   44.05987,
   43.27212,
   42.76943,
   42.44841,
   42.2452,
   42.12231,
   42.05784,
   42.03851,
   42.05567,
   42.10321,
   42.17641,
   42.27128,
   42.38406,
   42.51093,
   42.64785,
   42.79047,
   42.93429,
   43.07482,
   43.20784,
   43.32976,
   43.43785,
   43.53047,
   43.60715,
   43.66864,
   43.71666,
   43.7537,
   43.78258,
   43.80601,
   43.82611,
   43.84388,
   43.85867,
   43.86766,
   43.86543,
   43.84359,
   43.79063,
   43.69211,
   43.53122,
   43.2899,
   42.95044,
   42.4974,
   41.91977,
   41.21292,
   40.38005,
   39.43283,
   38.39109,
   37.28139,
   36.13488,
   34.98451,
   33.86213,
   32.79586,
   31.80811,
   30.9144,
   30.12301,
   29.43552,
   28.84787,
   28.35181,
   27.93644,
   27.5896,
   27.29911,
   27.05359,
   26.84299,
   26.65885,
   26.49434,
   26.34413,
   26.20417,
   26.0715,
   25.94397,
   25.82009,
   25.69881,
   25.57943,
   25.46146,
   25.34459,
   25.22862,
   25.1134,
   24.99885,
   24.88491,
   24.77155,
   24.65874,
   24.54646,
   24.43471,
   24.32347,
   24.21275,
   24.10253,
   23.99282,
   23.88361,
   23.77491,
   23.66669,
   23.55898,
   23.45175,
   23.34501,
   23.23876,
   23.133,
   23.02772,
   22.92291,
   22.92291,
   22.92291,
   0};
   graph = new TGraph(176,lbpk_fx3,lbpk_fy3);
   graph->SetName("lbpk");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_lbpk151533 = new TH1F("Graph_Graph_Graph_Graph_lbpk151533","Projection of pdf_kk",176,4.914,5.886);
   Graph_Graph_Graph_Graph_lbpk151533->SetMinimum(0);
   Graph_Graph_Graph_Graph_lbpk151533->SetMaximum(199.3003);
   Graph_Graph_Graph_Graph_lbpk151533->SetDirectory(0);
   Graph_Graph_Graph_Graph_lbpk151533->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_lbpk151533->SetLineColor(ci);
   Graph_Graph_Graph_Graph_lbpk151533->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk151533->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk151533->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk151533->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_lbpk151533->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk151533->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk151533->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk151533->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_lbpk151533->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk151533->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk151533->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk151533->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_lbpk151533);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx4[168] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.26,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t 3body_fy4[168] = {
   0,
   167.97,
   167.97,
   168.242,
   168.6269,
   169.1171,
   169.7005,
   170.359,
   171.0721,
   171.8186,
   172.5797,
   173.3392,
   174.0843,
   174.8048,
   175.4925,
   176.1405,
   176.7429,
   177.2937,
   177.7872,
   178.2174,
   178.5779,
   178.8622,
   179.0629,
   179.1722,
   179.1815,
   179.0814,
   178.8614,
   178.5098,
   178.0137,
   177.3582,
   176.5267,
   175.5003,
   174.2572,
   172.7721,
   171.0159,
   168.9545,
   166.5475,
   163.7469,
   160.4951,
   156.7228,
   152.3479,
   147.277,
   141.4129,
   134.6701,
   127.0008,
   118.4279,
   109.0769,
   99.1942,
   89.13877,
   79.34137,
   70.23713,
   62.18985,
   58.6412,
   55.4314,
   52.5644,
   50.03471,
   45.9259,
   42.92655,
   40.80831,
   39.34203,
   38.33029,
   37.62119,
   37.10763,
   36.71884,
   36.40991,
   36.15276,
   35.92963,
   35.72906,
   35.54345,
   35.36774,
   35.19854,
   35.03361,
   34.87152,
   34.7114,
   34.5527,
   34.39509,
   34.2384,
   34.08253,
   33.92742,
   33.77304,
   33.61938,
   33.46642,
   33.31416,
   33.16259,
   33.01172,
   32.86152,
   32.71202,
   32.56319,
   32.41504,
   32.26756,
   32.12076,
   31.97462,
   31.82915,
   31.68434,
   31.54019,
   31.39669,
   31.25385,
   31.11166,
   30.97011,
   30.82921,
   30.68895,
   30.54933,
   30.41034,
   30.27198,
   30.13426,
   29.99716,
   29.86068,
   29.72483,
   29.58959,
   29.45497,
   29.32096,
   29.18757,
   29.05477,
   28.92259,
   28.791,
   28.66001,
   28.52962,
   28.39982,
   28.27061,
   28.14199,
   28.01396,
   27.8865,
   27.75963,
   27.63334,
   27.50762,
   27.38247,
   27.25789,
   27.13387,
   27.01043,
   26.88754,
   26.76521,
   26.64344,
   26.52222,
   26.40156,
   26.28144,
   26.16187,
   26.04284,
   25.92436,
   25.80641,
   25.689,
   25.57213,
   25.45579,
   25.33997,
   25.22469,
   25.10992,
   24.99568,
   24.88196,
   24.76876,
   24.65607,
   24.54389,
   24.43223,
   24.32107,
   24.21042,
   24.10027,
   23.99063,
   23.88148,
   23.77283,
   23.66467,
   23.55701,
   23.44983,
   23.34314,
   23.23694,
   23.13122,
   23.02598,
   22.92122,
   22.92122,
   22.92122,
   0};
   graph = new TGraph(168,3body_fx4,3body_fy4);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body161644 = new TH1F("Graph_Graph_Graph_Graph_3body161644","Projection of pdf_kk",168,4.914,5.886);
   Graph_Graph_Graph_Graph_3body161644->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body161644->SetMaximum(197.0997);
   Graph_Graph_Graph_Graph_3body161644->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body161644->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body161644->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body161644->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body161644->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body161644->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body161644->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body161644->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body161644->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body161644->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body161644->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body161644->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body161644->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body161644->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body161644->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body161644);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx5[166] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.245,
   5.25,
   5.255,
   5.26,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t bkg_fy5[166] = {
   0,
   47.54429,
   47.54429,
   47.32798,
   47.11266,
   46.89831,
   46.68494,
   46.47255,
   46.26111,
   46.05064,
   45.84113,
   45.63257,
   45.42496,
   45.2183,
   45.01257,
   44.80778,
   44.60392,
   44.40099,
   44.19899,
   43.9979,
   43.79772,
   43.59846,
   43.40011,
   43.20265,
   43.0061,
   42.81044,
   42.61567,
   42.42178,
   42.22878,
   42.03665,
   41.8454,
   41.65502,
   41.46551,
   41.27686,
   41.08906,
   40.90213,
   40.71604,
   40.53079,
   40.3464,
   40.16283,
   39.98011,
   39.79822,
   39.61715,
   39.43691,
   39.25748,
   39.07888,
   38.90108,
   38.7241,
   38.54792,
   38.37254,
   38.19796,
   38.02418,
   37.85118,
   37.67897,
   37.50755,
   37.3369,
   37.16704,
   36.99794,
   36.82961,
   36.66205,
   36.49526,
   36.32922,
   36.16393,
   35.9994,
   35.83562,
   35.67258,
   35.51028,
   35.34873,
   35.1879,
   35.02781,
   34.86845,
   34.70981,
   34.55189,
   34.3947,
   34.23821,
   34.08244,
   33.92738,
   33.77303,
   33.61937,
   33.46642,
   33.31416,
   33.16259,
   33.01171,
   32.86152,
   32.71202,
   32.56319,
   32.41504,
   32.26756,
   32.12076,
   31.97462,
   31.82915,
   31.68434,
   31.54019,
   31.39669,
   31.25385,
   31.11166,
   30.97011,
   30.82921,
   30.68895,
   30.54933,
   30.41034,
   30.27198,
   30.13426,
   29.99716,
   29.86068,
   29.72483,
   29.58959,
   29.45497,
   29.32096,
   29.18757,
   29.05477,
   28.92259,
   28.791,
   28.66001,
   28.52962,
   28.39982,
   28.27061,
   28.14199,
   28.01396,
   27.8865,
   27.75963,
   27.63334,
   27.50762,
   27.38247,
   27.25789,
   27.13387,
   27.01043,
   26.88754,
   26.76521,
   26.64344,
   26.52222,
   26.40156,
   26.28144,
   26.16187,
   26.04284,
   25.92436,
   25.80641,
   25.689,
   25.57213,
   25.45579,
   25.33997,
   25.22469,
   25.10992,
   24.99568,
   24.88196,
   24.76876,
   24.65607,
   24.54389,
   24.43223,
   24.32107,
   24.21042,
   24.10027,
   23.99063,
   23.88148,
   23.77283,
   23.66467,
   23.55701,
   23.44983,
   23.34314,
   23.23694,
   23.13122,
   23.02598,
   22.92122,
   22.92122,
   22.92122,
   0};
   graph = new TGraph(166,bkg_fx5,bkg_fy5);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg171755 = new TH1F("Graph_Graph_Graph_Graph_bkg171755","Projection of pdf_kk",166,4.914,5.886);
   Graph_Graph_Graph_Graph_bkg171755->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg171755->SetMaximum(52.29872);
   Graph_Graph_Graph_Graph_bkg171755->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg171755->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg171755->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg171755->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg171755->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg171755->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg171755->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg171755->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg171755->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg171755->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg171755->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg171755->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg171755->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg171755->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg171755->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg171755);
   
   graph->Draw("lf2");
   
   Double_t final_fx6[193] = {
   4.995,
   4.995,
   5,
   5.005,
   5.01,
   5.015,
   5.02,
   5.025,
   5.03,
   5.035,
   5.04,
   5.045,
   5.05,
   5.055,
   5.06,
   5.065,
   5.07,
   5.075,
   5.08,
   5.085,
   5.09,
   5.095,
   5.1,
   5.105,
   5.11,
   5.115,
   5.12,
   5.125,
   5.13,
   5.135,
   5.14,
   5.145,
   5.15,
   5.155,
   5.16,
   5.165,
   5.17,
   5.175,
   5.18,
   5.185,
   5.19,
   5.195,
   5.2,
   5.205,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.235,
   5.24,
   5.245,
   5.25,
   5.255,
   5.26,
   5.265,
   5.27,
   5.275,
   5.28,
   5.285,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.3425,
   5.345,
   5.3475,
   5.35,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.3875,
   5.39,
   5.395,
   5.3975,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t final_fy6[193] = {
   0,
   176.5849,
   176.5849,
   177.0006,
   177.536,
   178.1844,
   178.9341,
   179.7679,
   180.6656,
   181.6068,
   182.5728,
   183.5481,
   184.5202,
   185.4793,
   186.4176,
   187.3287,
   188.2069,
   189.0468,
   189.8431,
   190.5902,
   191.2826,
   191.9139,
   192.4777,
   192.9668,
   193.3734,
   193.6887,
   193.9034,
   194.0067,
   193.9867,
   193.83,
   193.5214,
   193.0433,
   192.3758,
   191.4957,
   190.376,
   188.9853,
   187.2864,
   185.2352,
   182.7788,
   179.8538,
   176.3861,
   172.2927,
   167.4901,
   161.9118,
   155.5357,
   148.4211,
   140.7462,
   132.8366,
   125.1722,
   118.3673,
   113.1263,
   110.1856,
   110.2528,
   113.9517,
   121.779,
   134.0782,
   151.0374,
   172.7105,
   199.0526,
   229.9642,
   265.3194,
   304.8578,
   348.0136,
   394.0507,
   442.7491,
   495.665,
   557.823,
   639.3822,
   692.2418,
   756.3997,
   834.5639,
   929.4656,
   1043.626,
   1179.069,
   1337.001,
   1517.478,
   1719.102,
   1938.786,
   2410.892,
   2648.257,
   2874.099,
   3078.047,
   3168.53,
   3249.665,
   3320.275,
   3379.293,
   3425.792,
   3459.013,
   3478.397,
   3483.601,
   3474.51,
   3451.242,
   3414.134,
   3363.726,
   3300.74,
   3226.05,
   3140.655,
   3045.653,
   2942.213,
   2831.552,
   2593.558,
   2341.603,
   1832.684,
   1591.335,
   1366.622,
   1162.364,
   980.7343,
   822.4362,
   686.9608,
   572.8858,
   478.1801,
   400.4816,
   337.3295,
   286.3412,
   245.3316,
   185.8656,
   147.0442,
   121.1041,
   103.3055,
   90.81995,
   81.92019,
   75.49392,
   70.78542,
   67.26532,
   64.56131,
   62.41491,
   60.64994,
   59.14789,
   57.82874,
   56.63674,
   55.53042,
   54.47611,
   53.44425,
   52.4078,
   51.34227,
   50.2267,
   49.04529,
   47.78902,
   46.457,
   45.05699,
   43.60503,
   42.12409,
   40.64183,
   39.18789,
   37.79097,
   36.47627,
   35.26347,
   34.16553,
   33.18845,
   32.33172,
   31.58941,
   30.95159,
   30.40587,
   29.93882,
   29.53709,
   29.18831,
   28.88156,
   28.60764,
   28.35906,
   28.12993,
   27.91571,
   27.71301,
   27.51931,
   27.33279,
   27.15212,
   26.97634,
   26.80475,
   26.63683,
   26.47221,
   26.31058,
   26.15171,
   25.99542,
   25.84155,
   25.68997,
   25.54057,
   25.39325,
   25.24792,
   25.1045,
   24.96292,
   24.82312,
   24.68505,
   24.54865,
   24.41391,
   24.28081,
   24.14935,
   24.01956,
   23.89149,
   23.76521,
   23.6408,
   23.51834,
   23.51834,
   23.51834,
   0};
   graph = new TGraph(193,final_fx6,final_fy6);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_kk");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final181866 = new TH1F("Graph_Graph_Graph_Graph_final181866","Projection of pdf_kk",193,4.914,5.886);
   Graph_Graph_Graph_Graph_final181866->SetMinimum(0);
   Graph_Graph_Graph_Graph_final181866->SetMaximum(3831.961);
   Graph_Graph_Graph_Graph_final181866->SetDirectory(0);
   Graph_Graph_Graph_Graph_final181866->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final181866->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final181866->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final181866->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final181866->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final181866->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final181866->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final181866->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final181866->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final181866->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final181866->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final181866->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final181866->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final181866->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final181866);
   
   graph->Draw("l");
   
   Double_t data_fx3002[160] = {
   5.0025,
   5.0075,
   5.0125,
   5.0175,
   5.0225,
   5.0275,
   5.0325,
   5.0375,
   5.0425,
   5.0475,
   5.0525,
   5.0575,
   5.0625,
   5.0675,
   5.0725,
   5.0775,
   5.0825,
   5.0875,
   5.0925,
   5.0975,
   5.1025,
   5.1075,
   5.1125,
   5.1175,
   5.1225,
   5.1275,
   5.1325,
   5.1375,
   5.1425,
   5.1475,
   5.1525,
   5.1575,
   5.1625,
   5.1675,
   5.1725,
   5.1775,
   5.1825,
   5.1875,
   5.1925,
   5.1975,
   5.2025,
   5.2075,
   5.2125,
   5.2175,
   5.2225,
   5.2275,
   5.2325,
   5.2375,
   5.2425,
   5.2475,
   5.2525,
   5.2575,
   5.2625,
   5.2675,
   5.2725,
   5.2775,
   5.2825,
   5.2875,
   5.2925,
   5.2975,
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775,
   5.4825,
   5.4875,
   5.4925,
   5.4975,
   5.5025,
   5.5075,
   5.5125,
   5.5175,
   5.5225,
   5.5275,
   5.5325,
   5.5375,
   5.5425,
   5.5475,
   5.5525,
   5.5575,
   5.5625,
   5.5675,
   5.5725,
   5.5775,
   5.5825,
   5.5875,
   5.5925,
   5.5975,
   5.6025,
   5.6075,
   5.6125,
   5.6175,
   5.6225,
   5.6275,
   5.6325,
   5.6375,
   5.6425,
   5.6475,
   5.6525,
   5.6575,
   5.6625,
   5.6675,
   5.6725,
   5.6775,
   5.6825,
   5.6875,
   5.6925,
   5.6975,
   5.7025,
   5.7075,
   5.7125,
   5.7175,
   5.7225,
   5.7275,
   5.7325,
   5.7375,
   5.7425,
   5.7475,
   5.7525,
   5.7575,
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975};
   Double_t data_fy3002[160] = {
   179,
   159,
   183,
   179,
   173,
   169,
   199,
   175,
   193,
   194,
   196,
   196,
   185,
   164,
   202,
   166,
   214,
   194,
   214,
   188,
   214,
   214,
   199,
   219,
   197,
   166,
   170,
   182,
   186,
   192,
   169,
   180,
   190,
   182,
   194,
   157,
   161,
   207,
   178,
   166,
   145,
   165,
   154,
   169,
   141,
   125,
   136,
   118,
   145,
   125,
   104,
   124,
   141,
   148,
   175,
   198,
   193,
   239,
   257,
   321,
   358,
   410,
   445,
   497,
   580,
   659,
   795,
   1077,
   1345,
   1728,
   2249,
   2615,
   3198,
   3408,
   3373,
   3320,
   3032,
   2595,
   2126,
   1603,
   1170,
   756,
   577,
   438,
   271,
   207,
   181,
   140,
   111,
   98,
   92,
   68,
   78,
   75,
   68,
   67,
   53,
   63,
   61,
   40,
   66,
   39,
   52,
   46,
   40,
   46,
   43,
   44,
   55,
   47,
   39,
   42,
   36,
   40,
   37,
   34,
   40,
   37,
   27,
   43,
   26,
   37,
   23,
   27,
   30,
   25,
   33,
   29,
   25,
   38,
   22,
   37,
   36,
   28,
   29,
   31,
   34,
   25,
   34,
   26,
   39,
   22,
   33,
   27,
   22,
   22,
   30,
   23,
   23,
   27,
   26,
   30,
   23,
   30,
   24,
   20,
   20,
   19,
   28,
   27};
   Double_t data_felx3002[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3002[160] = {
   12.88843,
   12.11943,
   13.03699,
   12.88843,
   12.66245,
   12.50961,
   13.61559,
   12.7382,
   13.40144,
   13.43736,
   13.50893,
   13.50893,
   13.11066,
   12.31601,
   13.72146,
   12.3938,
   14.13728,
   13.43736,
   14.13728,
   13.22042,
   14.13728,
   14.13728,
   13.61559,
   14.30709,
   13.54457,
   12.3938,
   12.54799,
   13,
   13.14734,
   13.36542,
   12.50961,
   12.92572,
   13.29311,
   13,
   13.43736,
   12.03994,
   12.19843,
   13.89618,
   12.85103,
   12.3938,
   11.55197,
   12.35496,
   11.91974,
   12.50961,
   11.38486,
   10.69151,
   11.17262,
   10.37428,
   11.55197,
   10.69151,
   9.710289,
   10.64675,
   11.38486,
   11.6758,
   12.7382,
   13.58013,
   13.40144,
   14.96771,
   15.53901,
   17.42345,
   18.42749,
   19.75463,
   20.60095,
   21.7991,
   23.58838,
   25.17586,
   27.70018,
   32.32149,
   36.17765,
   41.07223,
   46.92626,
   50.63952,
   56.05307,
   57.88022,
   57.57969,
   57.12161,
   54.56587,
   50.4436,
   45.61128,
   39.5406,
   33.70892,
   27,
   23.52603,
   20.43442,
   15.96967,
   13.89618,
   12.96291,
   11.34272,
   10.04751,
   9.882579,
   9.574201,
   8.225883,
   8.812788,
   8.640903,
   8.225883,
   8.164873,
   7.257065,
   7.916129,
   7.788779,
   6.298,
   8.103403,
   6.218102,
   7.187836,
   6.757581,
   6.298,
   6.757581,
   6.531834,
   6.60794,
   7.39358,
   6.831172,
   6.218102,
   6.454831,
   5.971996,
   6.298,
   6.055143,
   5.802128,
   6.298,
   6.055143,
   5.163771,
   6.531834,
   5.066015,
   6.055143,
   4.760717,
   5.163771,
   5.446522,
   4.966335,
   5.715302,
   5.353932,
   4.966335,
   6.137163,
   4.654502,
   6.055143,
   5.971996,
   5.259711,
   5.353932,
   5.537565,
   5.802128,
   4.966335,
   5.802128,
   5.066015,
   6.218102,
   4.654502,
   5.715302,
   5.163771,
   4.654502,
   4.654502,
   5.446522,
   4.760717,
   4.760717,
   5.163771,
   5.066015,
   5.446522,
   4.760717,
   5.446522,
   4.864612,
   4.434448,
   4.434448,
   4.320219,
   5.259711,
   5.163771};
   Double_t data_fehx3002[160] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3002[160] = {
   13.88843,
   13.11943,
   14.03699,
   13.88843,
   13.66245,
   13.50961,
   14.61559,
   13.7382,
   14.40144,
   14.43736,
   14.50893,
   14.50893,
   14.11066,
   13.31601,
   14.72146,
   13.3938,
   15.13728,
   14.43736,
   15.13728,
   14.22042,
   15.13728,
   15.13728,
   14.61559,
   15.30709,
   14.54457,
   13.3938,
   13.54799,
   14,
   14.14734,
   14.36542,
   13.50961,
   13.92572,
   14.29311,
   14,
   14.43736,
   13.03994,
   13.19843,
   14.89618,
   13.85103,
   13.3938,
   12.55197,
   13.35496,
   12.91974,
   13.50961,
   12.38486,
   11.69151,
   12.17262,
   11.37428,
   12.55197,
   11.69151,
   10.71029,
   11.64675,
   12.38486,
   12.6758,
   13.7382,
   14.58013,
   14.40144,
   15.96771,
   16.53901,
   18.42345,
   19.42749,
   20.75463,
   21.60095,
   22.7991,
   24.58838,
   26.17586,
   28.70018,
   33.32149,
   37.17765,
   42.07223,
   47.92626,
   51.63952,
   57.05307,
   58.88022,
   58.57969,
   58.12161,
   55.56587,
   51.4436,
   46.61128,
   40.5406,
   34.70892,
   28,
   24.52603,
   21.43442,
   16.96967,
   14.89618,
   13.96291,
   12.34272,
   11.04751,
   10.93319,
   10.62644,
   9.28666,
   9.869531,
   9.698771,
   9.28666,
   9.226102,
   8.325916,
   8.979274,
   8.852952,
   7.377261,
   9.165094,
   7.298372,
   8.257346,
   7.831489,
   7.377261,
   7.831489,
   7.608278,
   7.68351,
   8.461166,
   7.904289,
   7.298372,
   7.53218,
   7.055545,
   7.377261,
   7.137555,
   6.888101,
   7.377261,
   7.137555,
   6.260244,
   7.608278,
   6.164324,
   7.137555,
   5.865235,
   6.260244,
   6.538046,
   6.066589,
   6.802567,
   6.44702,
   6.066589,
   7.218484,
   5.761366,
   7.137555,
   7.055545,
   6.354446,
   6.44702,
   6.627601,
   6.888101,
   6.066589,
   6.888101,
   6.164324,
   7.298372,
   5.761366,
   6.802567,
   6.260244,
   5.761366,
   5.761366,
   6.538046,
   5.865235,
   5.865235,
   6.260244,
   6.164324,
   6.538046,
   5.865235,
   6.538046,
   5.966932,
   5.546519,
   5.546519,
   5.435196,
   6.354446,
   6.260244};
   grae = new TGraphAsymmErrors(160,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__mass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data6300630023002 = new TH1F("Graph_Graph_Graph_Graph_data6300630023002","Histogram of data_plot__mass",160,4.92,5.88);
   Graph_Graph_Graph_Graph_data6300630023002->SetMinimum(0);
   Graph_Graph_Graph_Graph_data6300630023002->SetMaximum(3812.1);
   Graph_Graph_Graph_Graph_data6300630023002->SetDirectory(0);
   Graph_Graph_Graph_Graph_data6300630023002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data6300630023002->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data6300630023002->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data6300630023002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data6300630023002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data6300630023002->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data6300630023002->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data6300630023002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data6300630023002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data6300630023002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data6300630023002->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data6300630023002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data6300630023002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data6300630023002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data6300630023002);
   
   grae->Draw("p");
   
   TH1D *frame_7243c80__2 = new TH1D("frame_7243c80__2","",160,5,5.8);
   frame_7243c80__2->SetBinContent(1,3657.781);
   frame_7243c80__2->SetMaximum(3657.781);
   frame_7243c80__2->SetEntries(2);
   frame_7243c80__2->SetDirectory(0);
   frame_7243c80__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7243c80__2->SetLineColor(ci);
   frame_7243c80__2->GetXaxis()->SetTitle("#it{m_{K^{ +}K^{ #minus}}} [GeV/#it{c}^{2}]");
   frame_7243c80__2->GetXaxis()->SetNdivisions(404);
   frame_7243c80__2->GetXaxis()->SetLabelFont(132);
   frame_7243c80__2->GetXaxis()->SetLabelOffset(0.01);
   frame_7243c80__2->GetXaxis()->SetLabelSize(0.06);
   frame_7243c80__2->GetXaxis()->SetTitleSize(0.06);
   frame_7243c80__2->GetXaxis()->SetTickLength(0.05);
   frame_7243c80__2->GetXaxis()->SetTitleOffset(1.1);
   frame_7243c80__2->GetXaxis()->SetTitleFont(132);
   frame_7243c80__2->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{ 2} )");
   frame_7243c80__2->GetYaxis()->SetNdivisions(506);
   frame_7243c80__2->GetYaxis()->SetLabelFont(132);
   frame_7243c80__2->GetYaxis()->SetLabelOffset(0.01);
   frame_7243c80__2->GetYaxis()->SetLabelSize(0.06);
   frame_7243c80__2->GetYaxis()->SetTitleSize(0.06);
   frame_7243c80__2->GetYaxis()->SetTickLength(0.05);
   frame_7243c80__2->GetYaxis()->SetTitleOffset(1.7);
   frame_7243c80__2->GetYaxis()->SetTitleFont(132);
   frame_7243c80__2->GetZaxis()->SetLabelFont(42);
   frame_7243c80__2->GetZaxis()->SetLabelSize(0.035);
   frame_7243c80__2->GetZaxis()->SetTitleSize(0.035);
   frame_7243c80__2->GetZaxis()->SetTitleFont(42);
   frame_7243c80__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.59375,0.2,0.85625,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.7,0.75,0.7,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_mass_KK_tot_kk->Modified();
   c_mass_KK_tot_kk->cd();
   c_mass_KK_tot_kk->SetSelected(c_mass_KK_tot_kk);
}


==> figs/Fig6b.C <==
void timeKK()
{
//=========Macro generated from canvas: c_time_KK_total_tot_kk/c_time_KK_total_tot_kk
//=========  (Thu May 10 12:30:49 2018) by ROOT version6.10/08
   TCanvas *c_time_KK_total_tot_kk = new TCanvas("c_time_KK_total_tot_kk", "c_time_KK_total_tot_kk",0,0,700,727);
   c_time_KK_total_tot_kk->SetHighLightColor(2);
   c_time_KK_total_tot_kk->Range(-2.778572,-259.1674,14.36429,1468.615);
   c_time_KK_total_tot_kk->SetFillColor(0);
   c_time_KK_total_tot_kk->SetBorderMode(0);
   c_time_KK_total_tot_kk->SetBorderSize(0);
   c_time_KK_total_tot_kk->SetLeftMargin(0.2);
   c_time_KK_total_tot_kk->SetBottomMargin(0.15);
   c_time_KK_total_tot_kk->SetFrameBorderMode(0);
   c_time_KK_total_tot_kk->SetFrameBorderMode(0);
   
   TH1D *frame_83d2ea0__3 = new TH1D("frame_83d2ea0__3","",240,0.65,12.65);
   frame_83d2ea0__3->SetBinContent(1,1295.837);
   frame_83d2ea0__3->SetMaximum(1295.837);
   frame_83d2ea0__3->SetEntries(1);
   frame_83d2ea0__3->SetDirectory(0);
   frame_83d2ea0__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_83d2ea0__3->SetLineColor(ci);
   frame_83d2ea0__3->GetXaxis()->SetTitle("Decay time [ps]");
   frame_83d2ea0__3->GetXaxis()->SetNdivisions(506);
   frame_83d2ea0__3->GetXaxis()->SetLabelFont(132);
   frame_83d2ea0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_83d2ea0__3->GetXaxis()->SetLabelSize(0.06);
   frame_83d2ea0__3->GetXaxis()->SetTitleSize(0.06);
   frame_83d2ea0__3->GetXaxis()->SetTickLength(0.05);
   frame_83d2ea0__3->GetXaxis()->SetTitleOffset(1.1);
   frame_83d2ea0__3->GetXaxis()->SetTitleFont(132);
   frame_83d2ea0__3->GetYaxis()->SetTitle("Candidates / ( 50 fs )");
   frame_83d2ea0__3->GetYaxis()->SetNdivisions(506);
   frame_83d2ea0__3->GetYaxis()->SetLabelFont(132);
   frame_83d2ea0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_83d2ea0__3->GetYaxis()->SetLabelSize(0.06);
   frame_83d2ea0__3->GetYaxis()->SetTitleSize(0.06);
   frame_83d2ea0__3->GetYaxis()->SetTickLength(0.05);
   frame_83d2ea0__3->GetYaxis()->SetTitleOffset(1.7);
   frame_83d2ea0__3->GetYaxis()->SetTitleFont(132);
   frame_83d2ea0__3->GetZaxis()->SetLabelFont(42);
   frame_83d2ea0__3->GetZaxis()->SetLabelSize(0.035);
   frame_83d2ea0__3->GetZaxis()->SetTitleSize(0.035);
   frame_83d2ea0__3->GetZaxis()->SetTitleFont(42);
   frame_83d2ea0__3->Draw("FUNC");
   
   Double_t data_fx3003[240] = {
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975,
   1.025,
   1.075,
   1.125,
   1.175,
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875,
   1.925,
   1.975,
   2.025,
   2.075,
   2.125,
   2.175,
   2.225,
   2.275,
   2.325,
   2.375,
   2.425,
   2.475,
   2.525,
   2.575,
   2.625,
   2.675,
   2.725,
   2.775,
   2.825,
   2.875,
   2.925,
   2.975,
   3.025,
   3.075,
   3.125,
   3.175,
   3.225,
   3.275,
   3.325,
   3.375,
   3.425,
   3.475,
   3.525,
   3.575,
   3.625,
   3.675,
   3.725,
   3.775,
   3.825,
   3.875,
   3.925,
   3.975,
   4.025,
   4.075,
   4.125,
   4.175,
   4.225,
   4.275,
   4.325,
   4.375,
   4.425,
   4.475,
   4.525,
   4.575,
   4.625,
   4.675,
   4.725,
   4.775,
   4.825,
   4.875,
   4.925,
   4.975,
   5.025,
   5.075,
   5.125,
   5.175,
   5.225,
   5.275,
   5.325,
   5.375,
   5.425,
   5.475,
   5.525,
   5.575,
   5.625,
   5.675,
   5.725,
   5.775,
   5.825,
   5.875,
   5.925,
   5.975,
   6.025,
   6.075,
   6.125,
   6.175,
   6.225,
   6.275,
   6.325,
   6.375,
   6.425,
   6.475,
   6.525,
   6.575,
   6.625,
   6.675,
   6.725,
   6.775,
   6.825,
   6.875,
   6.925,
   6.975,
   7.025,
   7.075,
   7.125,
   7.175,
   7.225,
   7.275,
   7.325,
   7.375,
   7.425,
   7.475,
   7.525,
   7.575,
   7.625,
   7.675,
   7.725,
   7.775,
   7.825,
   7.875,
   7.925,
   7.975,
   8.025,
   8.075,
   8.125,
   8.175,
   8.225,
   8.275,
   8.325,
   8.375,
   8.425,
   8.475,
   8.525,
   8.575,
   8.625,
   8.675,
   8.725,
   8.775,
   8.825,
   8.875,
   8.925,
   8.975,
   9.025,
   9.075,
   9.125,
   9.175,
   9.225,
   9.275,
   9.325,
   9.375,
   9.425,
   9.475,
   9.525,
   9.575,
   9.625,
   9.675,
   9.725,
   9.775,
   9.825,
   9.875,
   9.925,
   9.975,
   10.025,
   10.075,
   10.125,
   10.175,
   10.225,
   10.275,
   10.325,
   10.375,
   10.425,
   10.475,
   10.525,
   10.575,
   10.625,
   10.675,
   10.725,
   10.775,
   10.825,
   10.875,
   10.925,
   10.975,
   11.025,
   11.075,
   11.125,
   11.175,
   11.225,
   11.275,
   11.325,
   11.375,
   11.425,
   11.475,
   11.525,
   11.575,
   11.625,
   11.675,
   11.725,
   11.775,
   11.825,
   11.875,
   11.925,
   11.975,
   12.025,
   12.075,
   12.125,
   12.175,
   12.225,
   12.275,
   12.325,
   12.375,
   12.425,
   12.475,
   12.525,
   12.575,
   12.625};
   Double_t data_fy3003[240] = {
   842,
   948,
   980,
   1007,
   969,
   1078,
   1085,
   1078,
   1087,
   1103,
   1152,
   1199,
   1069,
   1171,
   1074,
   1071,
   1068,
   1042,
   1034,
   1029,
   976,
   947,
   969,
   920,
   947,
   881,
   830,
   814,
   851,
   753,
   690,
   754,
   741,
   630,
   661,
   595,
   585,
   574,
   646,
   559,
   540,
   527,
   542,
   472,
   482,
   475,
   427,
   432,
   404,
   456,
   360,
   407,
   365,
   321,
   338,
   327,
   298,
   302,
   316,
   282,
   253,
   258,
   269,
   293,
   250,
   230,
   204,
   212,
   198,
   211,
   211,
   207,
   189,
   185,
   192,
   164,
   132,
   145,
   150,
   142,
   134,
   129,
   136,
   122,
   122,
   108,
   114,
   112,
   113,
   108,
   93,
   83,
   84,
   83,
   70,
   82,
   72,
   78,
   77,
   60,
   65,
   77,
   57,
   78,
   61,
   62,
   56,
   53,
   60,
   47,
   51,
   53,
   38,
   45,
   48,
   46,
   39,
   37,
   42,
   29,
   34,
   28,
   41,
   36,
   36,
   30,
   37,
   27,
   33,
   39,
   31,
   27,
   30,
   25,
   23,
   25,
   18,
   23,
   23,
   15,
   24,
   12,
   20,
   17,
   18,
   14,
   14,
   6,
   22,
   14,
   8,
   15,
   10,
   16,
   11,
   11,
   14,
   9,
   12,
   10,
   5,
   13,
   14,
   8,
   8,
   5,
   9,
   4,
   10,
   6,
   11,
   12,
   10,
   3,
   4,
   3,
   7,
   3,
   5,
   3,
   3,
   5,
   8,
   8,
   5,
   3,
   2,
   4,
   4,
   6,
   4,
   3,
   4,
   2,
   4,
   2,
   3,
   1,
   6,
   3,
   4,
   3,
   1,
   4,
   4,
   4,
   2,
   1,
   5,
   2,
   4,
   3,
   3,
   2,
   3,
   2,
   2,
   3,
   1,
   0,
   1,
   0,
   2,
   1,
   1,
   0,
   1,
   1,
   2,
   2,
   2,
   3,
   0,
   1,
   1,
   2,
   0,
   1,
   1,
   1};
   Double_t data_felx3003[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fely3003[240] = {
   28.52154,
   30.29367,
   30.80894,
   31.2372,
   30.63278,
   32.33672,
   32.44313,
   32.33672,
   32.47347,
   32.71521,
   33.44481,
   34.13019,
   32.19939,
   33.72353,
   32.27575,
   32.22996,
   32.18409,
   31.7839,
   31.65976,
   31.58193,
   30.745,
   30.27743,
   30.63278,
   29.83562,
   30.27743,
   29.18586,
   28.31406,
   28.03507,
   28.67619,
   26.9454,
   25.77261,
   26.96361,
   26.72591,
   24.60478,
   25.21478,
   23.89775,
   23.69194,
   23.46351,
   24.92145,
   23.14847,
   22.74328,
   22.46193,
   22.78626,
   21.23131,
   21.46019,
   21.30023,
   20.17003,
   20.29062,
   19.60597,
   20.86001,
   18.48025,
   19.68044,
   18.61151,
   17.42345,
   17.89157,
   17.59005,
   16.76992,
   16.88534,
   17.28342,
   16.3003,
   15.41383,
   15.57016,
   15.90884,
   16.62454,
   15.31929,
   14.67399,
   13.79161,
   14.0688,
   13.58013,
   14.03444,
   14.03444,
   13.89618,
   13.25682,
   13.11066,
   13.36542,
   12.31601,
   11,
   11.55197,
   11.75765,
   11.42686,
   11.08663,
   10.86882,
   11.17262,
   10.55667,
   10.55667,
   9.904326,
   10.18878,
   10.09481,
   10.1419,
   9.904326,
   9.626284,
   9.092044,
   9.146873,
   9.092044,
   8.346566,
   9.036884,
   8.465529,
   8.812788,
   8.755868,
   7.724317,
   8.041463,
   8.755868,
   7.527619,
   8.812788,
   7.788779,
   7.852713,
   7.4609,
   7.257065,
   7.724317,
   6.831172,
   7.117933,
   7.257065,
   6.137163,
   6.683179,
   6.903979,
   6.757581,
   6.218102,
   6.055143,
   6.454831,
   5.353932,
   5.802128,
   5.259711,
   6.376898,
   5.971996,
   5.971996,
   5.446522,
   6.055143,
   5.163771,
   5.715302,
   6.218102,
   5.537565,
   5.163771,
   5.446522,
   4.966335,
   4.760717,
   4.966335,
   4.202887,
   4.760717,
   4.760717,
   3.82938,
   4.864612,
   3.415266,
   4.434448,
   4.082184,
   4.202887,
   3.6965,
   3.6965,
   2.379931,
   4.654502,
   3.6965,
   2.768386,
   3.82938,
   3.108694,
   3.957801,
   3.265579,
   3.265579,
   3.6965,
   2.943461,
   3.415266,
   3.108694,
   2.159691,
   3.558662,
   3.6965,
   2.768386,
   2.768386,
   2.159691,
   2.943461,
   1.914339,
   3.108694,
   2.379931,
   3.265579,
   3.415266,
   3.108694,
   1.632705,
   1.914339,
   1.632705,
   2.58147,
   1.632705,
   2.159691,
   1.632705,
   1.632705,
   2.159691,
   2.768386,
   2.768386,
   2.159691,
   1.632705,
   1.291815,
   1.914339,
   1.914339,
   2.379931,
   1.914339,
   1.632705,
   1.914339,
   1.291815,
   1.914339,
   1.291815,
   1.632705,
   0.8272462,
   2.379931,
   1.632705,
   1.914339,
   1.632705,
   0.8272462,
   1.914339,
   1.914339,
   1.914339,
   1.291815,
   0.8272462,
   2.159691,
   1.291815,
   1.914339,
   1.632705,
   1.632705,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   1.632705,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   1.291815,
   1.632705,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   0.8272462,
   0.8272462};
   Double_t data_fehx3003[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fehy3003[240] = {
   29.52154,
   31.29367,
   31.80894,
   32.2372,
   31.63278,
   33.33672,
   33.44313,
   33.33672,
   33.47347,
   33.71521,
   34.44481,
   35.13019,
   33.19939,
   34.72353,
   33.27575,
   33.22996,
   33.18409,
   32.7839,
   32.65976,
   32.58193,
   31.745,
   31.27743,
   31.63278,
   30.83562,
   31.27743,
   30.18586,
   29.31406,
   29.03507,
   29.67619,
   27.9454,
   26.77261,
   27.96361,
   27.72591,
   25.60478,
   26.21478,
   24.89775,
   24.69194,
   24.46351,
   25.92145,
   24.14847,
   23.74328,
   23.46193,
   23.78626,
   22.23131,
   22.46019,
   22.30023,
   21.17003,
   21.29062,
   20.60597,
   21.86001,
   19.48025,
   20.68044,
   19.61151,
   18.42345,
   18.89157,
   18.59005,
   17.76992,
   17.88534,
   18.28342,
   17.3003,
   16.41383,
   16.57016,
   16.90884,
   17.62454,
   16.31929,
   15.67399,
   14.79161,
   15.0688,
   14.58013,
   15.03444,
   15.03444,
   14.89618,
   14.25682,
   14.11066,
   14.36542,
   13.31601,
   12,
   12.55197,
   12.75765,
   12.42686,
   12.08663,
   11.86882,
   12.17262,
   11.55667,
   11.55667,
   10.90433,
   11.18878,
   11.09481,
   11.1419,
   10.90433,
   10.67824,
   10.14705,
   10.20155,
   10.14705,
   9.406468,
   10.09222,
   9.524592,
   9.869531,
   9.812979,
   8.789023,
   9.103628,
   9.812979,
   8.594007,
   9.869531,
   8.852952,
   8.916365,
   8.527879,
   8.325916,
   8.789023,
   7.904289,
   8.188122,
   8.325916,
   7.218484,
   7.757905,
   7.97633,
   7.831489,
   7.298372,
   7.137555,
   7.53218,
   6.44702,
   6.888101,
   6.354446,
   7.455185,
   7.055545,
   7.055545,
   6.538046,
   7.137555,
   6.260244,
   6.802567,
   7.298372,
   6.627601,
   6.260244,
   6.538046,
   6.066589,
   5.865235,
   6.066589,
   5.321007,
   5.865235,
   5.865235,
   4.958738,
   5.966932,
   4.559819,
   5.546519,
   5.203719,
   5.321007,
   4.830381,
   4.830381,
   3.583642,
   5.761366,
   4.830381,
   3.945142,
   4.958738,
   4.26695,
   5.083066,
   4.416521,
   4.416521,
   4.830381,
   4.110204,
   4.559819,
   4.26695,
   3.382473,
   4.697573,
   4.830381,
   3.945142,
   3.945142,
   3.382473,
   4.110204,
   3.162753,
   4.26695,
   3.583642,
   4.416521,
   4.559819,
   4.26695,
   2.918186,
   3.162753,
   2.918186,
   3.770281,
   2.918186,
   3.382473,
   2.918186,
   2.918186,
   3.382473,
   3.945142,
   3.945142,
   3.382473,
   2.918186,
   2.63786,
   3.162753,
   3.162753,
   3.583642,
   3.162753,
   2.918186,
   3.162753,
   2.63786,
   3.162753,
   2.63786,
   2.918186,
   2.299527,
   3.583642,
   2.918186,
   3.162753,
   2.918186,
   2.299527,
   3.162753,
   3.162753,
   3.162753,
   2.63786,
   2.299527,
   3.382473,
   2.63786,
   3.162753,
   2.918186,
   2.918186,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   2.918186,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(240,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__time");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data11300530013003 = new TH1F("Graph_Graph_Graph_Graph_data11300530013003","Histogram of data_plot__time",240,0,13.85);
   Graph_Graph_Graph_Graph_data11300530013003->SetMinimum(0);
   Graph_Graph_Graph_Graph_data11300530013003->SetMaximum(1357.543);
   Graph_Graph_Graph_Graph_data11300530013003->SetDirectory(0);
   Graph_Graph_Graph_Graph_data11300530013003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data11300530013003->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data11300530013003->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data11300530013003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data11300530013003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data11300530013003->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data11300530013003->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data11300530013003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data11300530013003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data11300530013003->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data11300530013003->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data11300530013003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data11300530013003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data11300530013003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data11300530013003);
   
   grae->Draw("p");
   
   Double_t total_fx7[249] = {
   0.6,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t total_fy7[249] = {
   0,
   837.3809,
   837.3809,
   907.487,
   970.537,
   1026.18,
   1050.544,
   1072.241,
   1091.119,
   1107.151,
   1120.435,
   1131.161,
   1146.234,
   1155.516,
   1160.645,
   1161.367,
   1156.709,
   1146.139,
   1130.827,
   1113.057,
   1094.73,
   1076.466,
   1057.31,
   1035.914,
   1011.924,
   986.2877,
   960.8723,
   937.1333,
   915.0511,
   893.2113,
   869.8804,
   844.2913,
   817.2433,
   790.704,
   766.3505,
   744.5809,
   724.4248,
   704.1097,
   682.5279,
   659.8449,
   637.1985,
   616.0422,
   596.9198,
   579.3059,
   562.1939,
   544.6717,
   526.7358,
   509.1188,
   492.574,
   477.3635,
   462.9482,
   448.4531,
   433.3754,
   417.9174,
   402.8531,
   388.934,
   376.3382,
   364.586,
   352.9089,
   340.8222,
   328.4688,
   316.503,
   305.5972,
   295.9789,
   287.2858,
   278.7675,
   269.849,
   260.4622,
   251.0136,
   242.1134,
   234.0624,
   226.6959,
   219.5762,
   212.2987,
   204.8216,
   197.4546,
   190.5834,
   184.3702,
   178.6232,
   172.9417,
   167.0179,
   160.8791,
   154.8401,
   149.2786,
   144.3706,
   139.9425,
   135.6311,
   131.1262,
   126.3681,
   121.6016,
   117.1535,
   113.2128,
   109.7228,
   106.4092,
   103.0087,
   99.43453,
   95.80625,
   92.36399,
   89.26455,
   86.48425,
   83.85615,
   81.17734,
   78.3673,
   75.50208,
   72.73726,
   70.20729,
   67.91488,
   65.75084,
   63.59291,
   61.38687,
   59.19352,
   57.13298,
   55.28407,
   53.61896,
   52.02091,
   50.36419,
   48.60076,
   46.79748,
   45.07472,
   43.52219,
   42.14364,
   40.86066,
   39.57973,
   38.25973,
   36.93346,
   35.66937,
   34.51837,
   33.47035,
   32.46018,
   31.42559,
   30.34575,
   29.2588,
   28.23442,
   27.31305,
   26.48453,
   25.69123,
   24.86691,
   23.99346,
   23.10389,
   22.26108,
   21.51704,
   20.87277,
   20.28738,
   19.7064,
   19.0957,
   18.46078,
   17.83574,
   17.25394,
   16.72302,
   16.22371,
   15.72395,
   15.20478,
   14.67507,
   14.163,
   13.69671,
   13.28397,
   12.90696,
   12.53507,
   12.14678,
   11.7432,
   11.34508,
   10.97707,
   10.64893,
   10.34982,
   10.05756,
   9.754166,
   9.438717,
   9.126129,
   8.83467,
   8.572736,
   8.332667,
   8.097323,
   7.853097,
   7.599145,
   7.347283,
   7.112487,
   6.901871,
   6.710617,
   6.525985,
   6.337257,
   6.143223,
   5.951166,
   5.771372,
   5.608625,
   5.458259,
   5.310495,
   5.156929,
   4.996746,
   4.837246,
   4.688098,
   4.554704,
   4.434637,
   4.319683,
   4.201742,
   4.078447,
   3.954203,
   3.83639,
   3.729932,
   3.633715,
   3.541805,
   3.448051,
   3.35037,
   3.25201,
   3.158782,
   3.074611,
   2.998739,
   2.926453,
   2.852608,
   2.775233,
   2.696601,
   2.621257,
   2.552505,
   2.490071,
   2.4306,
   2.370188,
   2.307253,
   2.243556,
   2.182695,
   2.127464,
   2.077883,
   2.031301,
   1.984341,
   1.935306,
   1.885186,
   1.836698,
   1.792204,
   1.75197,
   1.714085,
   1.675967,
   1.636241,
   1.595638,
   1.556317,
   1.520176,
   1.487324,
   1.456094,
   1.424203,
   1.390393,
   1.355558,
   1.321852,
   1.29127,
   1.26443,
   1.240063,
   1.216228,
   1.191596,
   1.166181,
   1.14119,
   1.14119,
   1.14119,
   0};
   TGraph *graph = new TGraph(249,total_fx7,total_fy7);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_kk");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total311317 = new TH1F("Graph_Graph_Graph_Graph_total311317","Projection of pdf_kk",249,0,13.91);
   Graph_Graph_Graph_Graph_total311317->SetMinimum(0);
   Graph_Graph_Graph_Graph_total311317->SetMaximum(1277.503);
   Graph_Graph_Graph_Graph_total311317->SetDirectory(0);
   Graph_Graph_Graph_Graph_total311317->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total311317->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total311317->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total311317->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total311317->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total311317->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total311317->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total311317->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total311317->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total311317->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total311317->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total311317->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total311317->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total311317->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total311317);
   
   graph->Draw("l");
   
   Double_t bdkpi_fx8[249] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t bdkpi_fy8[249] = {
   0,
   340.2476,
   340.2476,
   350.4907,
   359.4418,
   367.2318,
   373.9762,
   379.7737,
   384.6994,
   392.1817,
   396.8474,
   399.0331,
   399.039,
   397.2226,
   393.9128,
   389.3893,
   383.8801,
   377.5384,
   370.4843,
   362.8204,
   354.6495,
   346.1202,
   337.3752,
   328.5383,
   319.7028,
   310.8966,
   302.1304,
   293.4121,
   284.7507,
   276.1633,
   267.6667,
   259.2751,
   251.0078,
   242.9095,
   235.0259,
   227.3959,
   220.038,
   212.911,
   205.9642,
   199.1524,
   192.4528,
   185.91,
   179.5787,
   173.5057,
   167.7154,
   162.1669,
   156.8085,
   151.5943,
   146.4936,
   141.5169,
   136.6822,
   132.0051,
   127.4945,
   123.1419,
   118.9358,
   114.8655,
   110.9231,
   107.1078,
   103.4204,
   99.86098,
   96.42984,
   93.12892,
   89.95996,
   86.924,
   84.01762,
   81.22248,
   78.51848,
   75.88776,
   73.31921,
   70.82135,
   68.40595,
   66.08301,
   63.85784,
   61.72234,
   59.66615,
   57.6799,
   55.75609,
   53.89153,
   52.08411,
   50.33183,
   48.63383,
   46.99331,
   45.4139,
   43.89858,
   42.44758,
   41.05263,
   39.70426,
   38.39406,
   37.117,
   35.87809,
   34.68393,
   33.54014,
   32.44914,
   31.40387,
   30.3958,
   29.41733,
   28.46365,
   27.53787,
   26.64443,
   25.78713,
   24.96734,
   24.17918,
   23.41568,
   22.6707,
   21.94061,
   21.22916,
   20.54128,
   19.88123,
   19.25147,
   18.64957,
   18.07224,
   17.51649,
   16.97967,
   16.45956,
   15.95418,
   15.46178,
   14.98138,
   14.51448,
   14.06293,
   13.62829,
   13.21149,
   12.81171,
   12.4278,
   12.05871,
   11.70328,
   11.3597,
   11.02618,
   10.70115,
   10.38368,
   10.07499,
   9.776606,
   9.489817,
   9.215122,
   8.950567,
   8.693839,
   8.442885,
   8.196541,
   7.956263,
   7.723917,
   7.501114,
   7.288795,
   7.086048,
   6.891628,
   6.704409,
   6.523376,
   6.347605,
   6.176268,
   6.008629,
   5.844289,
   5.683857,
   5.528094,
   5.377649,
   5.232918,
   5.093614,
   4.959318,
   4.829646,
   4.70425,
   4.582813,
   4.465047,
   4.350689,
   4.239556,
   4.131704,
   4.027229,
   3.926201,
   3.828607,
   3.734174,
   3.642589,
   3.553572,
   3.466916,
   3.382623,
   3.300731,
   3.221269,
   3.144226,
   3.069482,
   2.9969,
   2.926353,
   2.857765,
   2.79122,
   2.726824,
   2.664662,
   2.604729,
   2.546733,
   2.490344,
   2.435269,
   2.381315,
   2.328572,
   2.277178,
   2.227252,
   2.178865,
   2.131968,
   2.086485,
   2.042348,
   1.999486,
   1.957819,
   1.917268,
   1.877759,
   1.839243,
   1.801727,
   1.765232,
   1.72977,
   1.695339,
   1.661894,
   1.629381,
   1.597748,
   1.566952,
   1.536957,
   1.507732,
   1.479248,
   1.451474,
   1.424376,
   1.39792,
   1.372073,
   1.346813,
   1.322145,
   1.298077,
   1.274615,
   1.251761,
   1.229502,
   1.207823,
   1.186711,
   1.166146,
   1.146097,
   1.126531,
   1.107419,
   1.088736,
   1.070475,
   1.052631,
   1.035199,
   1.018172,
   1.001538,
   0.9852856,
   0.9694023,
   0.9538697,
   0.9386424,
   0.9236731,
   0.9089201,
   0.8943679,
   0.8800856,
   0.866153,
   0.8526393,
   0.8395822,
   0.8269324,
   0.8146255,
   0.8026038,
   0.7908228,
   0.7792693,
   0.7792693,
   0.7792693,
   0};
   graph = new TGraph(249,bdkpi_fx8,bdkpi_fy8);
   graph->SetName("bdkpi");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bdkpi321428 = new TH1F("Graph_Graph_Graph_Graph_bdkpi321428","Projection of pdf_kk",249,0,13.91);
   Graph_Graph_Graph_Graph_bdkpi321428->SetMinimum(0);
   Graph_Graph_Graph_Graph_bdkpi321428->SetMaximum(438.9429);
   Graph_Graph_Graph_Graph_bdkpi321428->SetDirectory(0);
   Graph_Graph_Graph_Graph_bdkpi321428->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bdkpi321428->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bdkpi321428->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi321428->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi321428->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi321428->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi321428->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi321428->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi321428->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi321428->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi321428->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi321428->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi321428->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi321428->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bdkpi321428);
   
   graph->Draw("lf2");
   
   Double_t lbpk_fx9[249] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t lbpk_fy9[249] = {
   0,
   281.1484,
   281.1484,
   288.2609,
   294.1998,
   299.0928,
   303.0525,
   306.1782,
   308.5609,
   311.4135,
   312.1627,
   311.2539,
   309.0349,
   305.733,
   301.5183,
   296.5283,
   290.8829,
   284.7144,
   278.1409,
   271.2611,
   264.1604,
   256.9208,
   249.6138,
   242.2994,
   235.0247,
   227.8152,
   220.6882,
   213.6575,
   206.7359,
   199.941,
   193.2892,
   186.7936,
   180.4643,
   174.3077,
   168.3278,
   162.5273,
   156.906,
   151.4558,
   146.167,
   141.0306,
   136.0415,
   131.2078,
   126.5392,
   122.0434,
   117.7228,
   113.5639,
   109.551,
   105.6695,
   101.9093,
   98.27266,
   94.76367,
   91.38553,
   88.13861,
   85.01525,
   82.00649,
   79.10409,
   76.30142,
   73.59602,
   70.98625,
   68.47036,
   66.0464,
   63.71188,
   61.46423,
   59.30089,
   57.21902,
   55.21468,
   53.28391,
   51.42294,
   49.62871,
   47.90003,
   46.23608,
   44.63588,
   43.0978,
   41.61797,
   40.19228,
   38.81693,
   37.48892,
   36.20726,
   34.97139,
   33.78066,
   32.63417,
   31.53041,
   30.46775,
   29.44464,
   28.4594,
   27.50983,
   26.59372,
   25.70901,
   24.85417,
   24.02915,
   23.23413,
   22.46918,
   21.73382,
   21.02592,
   20.34315,
   19.68336,
   19.0451,
   18.42888,
   17.83554,
   17.26572,
   16.71931,
   16.19386,
   15.68662,
   15.19513,
   14.71773,
   14.25512,
   13.8084,
   13.37845,
   12.96562,
   12.5687,
   12.18624,
   11.8169,
   11.4596,
   11.11387,
   10.77937,
   10.45579,
   10.14287,
   9.840682,
   9.549323,
   9.268837,
   8.999048,
   8.73909,
   8.488008,
   8.244938,
   8.009241,
   7.780872,
   7.559902,
   7.346366,
   7.140214,
   6.941156,
   6.748865,
   6.563033,
   6.383373,
   6.209633,
   6.041576,
   5.878977,
   5.721618,
   5.56929,
   5.421792,
   5.278936,
   5.14057,
   5.006666,
   4.877211,
   4.752178,
   4.631461,
   4.514701,
   4.401509,
   4.291533,
   4.184541,
   4.080635,
   3.979974,
   3.882685,
   3.788802,
   3.698086,
   3.610257,
   3.525062,
   3.442298,
   3.361899,
   3.283825,
   3.208035,
   3.134486,
   3.063131,
   2.993919,
   2.926802,
   2.86172,
   2.79858,
   2.737288,
   2.677755,
   2.619906,
   2.563703,
   2.509117,
   2.456116,
   2.404658,
   2.354664,
   2.306049,
   2.258736,
   2.212666,
   2.167826,
   2.124211,
   2.081815,
   2.040617,
   2.000557,
   1.961569,
   1.923593,
   1.88658,
   1.850525,
   1.815426,
   1.781281,
   1.748073,
   1.715752,
   1.684264,
   1.653556,
   1.623588,
   1.594337,
   1.565788,
   1.537925,
   1.510733,
   1.484207,
   1.45834,
   1.433126,
   1.408553,
   1.384594,
   1.36122,
   1.338402,
   1.316117,
   1.294346,
   1.273074,
   1.252285,
   1.231965,
   1.2121,
   1.192676,
   1.173682,
   1.155104,
   1.13693,
   1.119147,
   1.101743,
   1.084707,
   1.068034,
   1.051717,
   1.035749,
   1.020125,
   1.004831,
   0.9898583,
   0.9751943,
   0.9608299,
   0.9467588,
   0.9329752,
   0.9194736,
   0.9062469,
   0.8932836,
   0.8805716,
   0.8680999,
   0.8558578,
   0.8438348,
   0.8320213,
   0.8204081,
   0.8089903,
   0.797777,
   0.7867789,
   0.7760047,
   0.7654577,
   0.7551251,
   0.7449918,
   0.7350436,
   0.7252694,
   0.7156636,
   0.7156636,
   0.7156636,
   0};
   graph = new TGraph(249,lbpk_fx9,lbpk_fy9);
   graph->SetName("lbpk");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_lbpk331539 = new TH1F("Graph_Graph_Graph_Graph_lbpk331539","Projection of pdf_kk",249,0,13.91);
   Graph_Graph_Graph_Graph_lbpk331539->SetMinimum(0);
   Graph_Graph_Graph_Graph_lbpk331539->SetMaximum(343.379);
   Graph_Graph_Graph_Graph_lbpk331539->SetDirectory(0);
   Graph_Graph_Graph_Graph_lbpk331539->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_lbpk331539->SetLineColor(ci);
   Graph_Graph_Graph_Graph_lbpk331539->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk331539->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk331539->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk331539->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_lbpk331539->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk331539->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk331539->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk331539->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_lbpk331539->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk331539->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk331539->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk331539->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_lbpk331539);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx10[249] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t 3body_fy10[249] = {
   0,
   272.0388,
   272.0388,
   278.4342,
   283.6822,
   287.9103,
   291.23,
   293.7397,
   295.526,
   297.2276,
   296.8551,
   294.8259,
   291.4782,
   287.0879,
   281.881,
   276.0432,
   269.7274,
   263.0592,
   256.142,
   249.0611,
   241.8861,
   234.6744,
   227.4725,
   220.3185,
   213.2431,
   206.2711,
   199.4219,
   192.7111,
   186.1505,
   179.7491,
   173.5135,
   167.4481,
   161.5558,
   155.838,
   150.2948,
   144.9256,
   139.7289,
   134.7024,
   129.8436,
   125.1493,
   120.6161,
   116.2403,
   112.0181,
   107.9454,
   104.0181,
   100.232,
   96.58302,
   93.06681,
   89.67925,
   86.41616,
   83.27345,
   80.24709,
   77.33311,
   74.52763,
   71.82684,
   69.22706,
   66.72467,
   64.31615,
   61.99812,
   59.76724,
   57.62032,
   55.55425,
   53.56601,
   51.65271,
   49.81153,
   48.03976,
   46.33476,
   44.69402,
   43.11509,
   41.59561,
   40.13332,
   38.72604,
   37.37165,
   36.06814,
   34.81354,
   33.60598,
   32.44365,
   31.32481,
   30.24779,
   29.21097,
   28.21282,
   27.25183,
   26.32658,
   25.43569,
   24.57784,
   23.75175,
   22.95621,
   22.19003,
   21.45209,
   20.7413,
   20.05662,
   19.39705,
   18.76162,
   18.14941,
   17.55953,
   16.99111,
   16.44335,
   15.91546,
   15.40666,
   14.91624,
   14.4435,
   13.98776,
   13.54837,
   13.12472,
   12.7162,
   12.32225,
   11.94231,
   11.57586,
   11.22238,
   10.88138,
   10.5524,
   10.23498,
   9.928688,
   9.633108,
   9.347838,
   9.072491,
   8.806699,
   8.550103,
   8.302362,
   8.063145,
   7.832138,
   7.609035,
   7.393544,
   7.185383,
   6.984281,
   6.78998,
   6.602227,
   6.420784,
   6.245419,
   6.075908,
   5.912039,
   5.753605,
   5.600408,
   5.452258,
   5.308972,
   5.170374,
   5.036293,
   4.906568,
   4.78104,
   4.659559,
   4.541981,
   4.428164,
   4.317974,
   4.211282,
   4.107964,
   4.007899,
   3.910972,
   3.817071,
   3.726091,
   3.637927,
   3.552482,
   3.469658,
   3.389365,
   3.311514,
   3.23602,
   3.162801,
   3.091778,
   3.022874,
   2.956017,
   2.891136,
   2.828163,
   2.767033,
   2.707682,
   2.650049,
   2.594077,
   2.539709,
   2.48689,
   2.435568,
   2.385693,
   2.337216,
   2.29009,
   2.244271,
   2.199714,
   2.156377,
   2.114221,
   2.073206,
   2.033294,
   1.99445,
   1.956639,
   1.919826,
   1.88398,
   1.849069,
   1.815062,
   1.781931,
   1.749648,
   1.718186,
   1.687517,
   1.657618,
   1.628464,
   1.600031,
   1.572297,
   1.54524,
   1.518839,
   1.493073,
   1.467923,
   1.44337,
   1.419395,
   1.395981,
   1.373112,
   1.350769,
   1.328938,
   1.307604,
   1.28675,
   1.266364,
   1.246431,
   1.226937,
   1.207871,
   1.189219,
   1.17097,
   1.153111,
   1.135632,
   1.118522,
   1.10177,
   1.085366,
   1.069301,
   1.053564,
   1.038147,
   1.023041,
   1.008236,
   0.9937263,
   0.9795021,
   0.9655561,
   0.9518807,
   0.9384688,
   0.9253133,
   0.9124075,
   0.8997447,
   0.8873186,
   0.875123,
   0.8631521,
   0.8514,
   0.8398611,
   0.8285301,
   0.8174017,
   0.8064708,
   0.7957325,
   0.7851822,
   0.774815,
   0.7646267,
   0.7546129,
   0.7447693,
   0.7350919,
   0.7255768,
   0.7162201,
   0.7070182,
   0.6979674,
   0.6979674,
   0.6979674,
   0};
   graph = new TGraph(249,3body_fx10,3body_fy10);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body3416410 = new TH1F("Graph_Graph_Graph_Graph_3body3416410","Projection of pdf_kk",249,0,13.91);
   Graph_Graph_Graph_Graph_3body3416410->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body3416410->SetMaximum(326.9504);
   Graph_Graph_Graph_Graph_3body3416410->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body3416410->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body3416410->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body3416410->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body3416410->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body3416410->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body3416410->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body3416410->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body3416410->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body3416410->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body3416410->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body3416410->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body3416410->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body3416410->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body3416410->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body3416410);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx11[248] = {
   0.6,
   0.6,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t bkg_fy11[248] = {
   0,
   216.8945,
   216.8945,
   217.136,
   216.4567,
   215.0337,
   213.014,
   207.6481,
   201.0936,
   193.8458,
   186.2377,
   178.4934,
   170.7631,
   163.1474,
   155.7125,
   148.5013,
   141.5404,
   134.8449,
   128.422,
   122.2735,
   116.3972,
   110.7883,
   105.4399,
   100.3441,
   95.49226,
   90.87511,
   86.48325,
   82.30717,
   78.33745,
   74.56481,
   70.98019,
   67.57478,
   64.34005,
   61.2678,
   58.35012,
   55.57943,
   52.94847,
   50.45029,
   48.07826,
   45.82605,
   43.68762,
   41.65723,
   39.7294,
   37.89892,
   36.16084,
   34.51044,
   32.94325,
   31.45501,
   30.04168,
   28.69942,
   27.42459,
   26.21372,
   25.06354,
   23.97092,
   22.9329,
   21.94668,
   21.0096,
   20.11912,
   19.27284,
   18.46851,
   17.70395,
   16.97712,
   16.28608,
   15.629,
   15.00412,
   14.40979,
   13.84444,
   13.30658,
   12.7948,
   12.30777,
   11.84421,
   11.40292,
   10.98276,
   10.58265,
   10.20156,
   9.838525,
   9.492614,
   9.162957,
   8.848724,
   8.54913,
   8.263429,
   7.990916,
   7.730919,
   7.482804,
   7.245969,
   7.019842,
   6.803883,
   6.597577,
   6.400438,
   6.212005,
   6.03184,
   5.859528,
   5.694675,
   5.536908,
   5.385874,
   5.241237,
   5.102679,
   4.969898,
   4.842608,
   4.720537,
   4.603429,
   4.491039,
   4.383136,
   4.2795,
   4.179923,
   4.084208,
   3.992166,
   3.903621,
   3.818404,
   3.736355,
   3.657322,
   3.581161,
   3.507736,
   3.436917,
   3.368581,
   3.302612,
   3.238899,
   3.177336,
   3.117825,
   3.06027,
   3.004582,
   2.950675,
   2.898469,
   2.847886,
   2.798855,
   2.751304,
   2.70517,
   2.660388,
   2.616901,
   2.574652,
   2.533586,
   2.493654,
   2.454807,
   2.416999,
   2.380186,
   2.344328,
   2.309384,
   2.275318,
   2.242093,
   2.209676,
   2.178035,
   2.147139,
   2.116959,
   2.087467,
   2.058637,
   2.030444,
   2.002863,
   1.975873,
   1.949452,
   1.923578,
   1.898233,
   1.873397,
   1.849054,
   1.825185,
   1.801775,
   1.778808,
   1.756269,
   1.734145,
   1.712422,
   1.691087,
   1.670129,
   1.649534,
   1.629293,
   1.609395,
   1.589829,
   1.570586,
   1.551657,
   1.533032,
   1.514703,
   1.496662,
   1.478902,
   1.461414,
   1.444191,
   1.427227,
   1.410516,
   1.39405,
   1.377824,
   1.361832,
   1.346068,
   1.330528,
   1.315205,
   1.300095,
   1.285193,
   1.270495,
   1.255997,
   1.241693,
   1.22758,
   1.213654,
   1.199911,
   1.186347,
   1.17296,
   1.159744,
   1.146699,
   1.133819,
   1.121102,
   1.108545,
   1.096145,
   1.083899,
   1.071805,
   1.059859,
   1.04806,
   1.036405,
   1.024892,
   1.013518,
   1.00228,
   0.9911775,
   0.9802074,
   0.9693678,
   0.9586567,
   0.9480721,
   0.9376121,
   0.9272749,
   0.9170586,
   0.9069615,
   0.8969818,
   0.8871178,
   0.8773679,
   0.8677304,
   0.8582039,
   0.8487867,
   0.8394774,
   0.8302745,
   0.8211766,
   0.8121822,
   0.8032899,
   0.7944985,
   0.7858065,
   0.7772128,
   0.768716,
   0.7603148,
   0.7520081,
   0.7437947,
   0.7356734,
   0.7276429,
   0.7197023,
   0.7118503,
   0.7040859,
   0.696408,
   0.6888156,
   0.6813075,
   0.6738828,
   0.6665405,
   0.6592796,
   0.6520991,
   0.644998,
   0.644998,
   0.644998,
   0};
   graph = new TGraph(248,bkg_fx11,bkg_fy11);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg3517511 = new TH1F("Graph_Graph_Graph_Graph_bkg3517511","Projection of pdf_kk",248,0,13.91);
   Graph_Graph_Graph_Graph_bkg3517511->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg3517511->SetMaximum(238.8496);
   Graph_Graph_Graph_Graph_bkg3517511->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg3517511->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg3517511->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg3517511->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg3517511->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg3517511->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg3517511->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg3517511->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg3517511->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg3517511->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg3517511->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg3517511->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg3517511->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg3517511->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg3517511->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg3517511);
   
   graph->Draw("lf2");
   
   Double_t final_fx12[249] = {
   0.6,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.65,
   3.7,
   3.75,
   3.8,
   3.85,
   3.9,
   3.95,
   4,
   4.05,
   4.1,
   4.15,
   4.2,
   4.25,
   4.3,
   4.35,
   4.4,
   4.45,
   4.5,
   4.55,
   4.6,
   4.65,
   4.7,
   4.75,
   4.8,
   4.85,
   4.9,
   4.95,
   5,
   5.05,
   5.1,
   5.15,
   5.2,
   5.25,
   5.3,
   5.35,
   5.4,
   5.45,
   5.5,
   5.55,
   5.6,
   5.65,
   5.7,
   5.75,
   5.8,
   5.85,
   5.9,
   5.95,
   6,
   6.05,
   6.1,
   6.15,
   6.2,
   6.25,
   6.3,
   6.35,
   6.4,
   6.45,
   6.5,
   6.55,
   6.6,
   6.65,
   6.7,
   6.75,
   6.8,
   6.85,
   6.9,
   6.95,
   7,
   7.05,
   7.1,
   7.15,
   7.2,
   7.25,
   7.3,
   7.35,
   7.4,
   7.45,
   7.5,
   7.55,
   7.6,
   7.65,
   7.7,
   7.75,
   7.8,
   7.85,
   7.9,
   7.95,
   8,
   8.05,
   8.1,
   8.15,
   8.2,
   8.25,
   8.3,
   8.35,
   8.4,
   8.45,
   8.5,
   8.55,
   8.6,
   8.65,
   8.7,
   8.75,
   8.8,
   8.85,
   8.9,
   8.95,
   9,
   9.05,
   9.1,
   9.15,
   9.2,
   9.25,
   9.3,
   9.35,
   9.4,
   9.45,
   9.5,
   9.55,
   9.6,
   9.65,
   9.7,
   9.75,
   9.8,
   9.85,
   9.9,
   9.95,
   10,
   10.05,
   10.1,
   10.15,
   10.2,
   10.25,
   10.3,
   10.35,
   10.4,
   10.45,
   10.5,
   10.55,
   10.6,
   10.65,
   10.7,
   10.75,
   10.8,
   10.85,
   10.9,
   10.95,
   11,
   11.05,
   11.1,
   11.15,
   11.2,
   11.25,
   11.3,
   11.35,
   11.4,
   11.45,
   11.5,
   11.55,
   11.6,
   11.65,
   11.7,
   11.75,
   11.8,
   11.85,
   11.9,
   11.95,
   12,
   12.05,
   12.1,
   12.15,
   12.2,
   12.25,
   12.3,
   12.35,
   12.4,
   12.45,
   12.5,
   12.55,
   12.6,
   12.65,
   12.65,
   12.7,
   12.7};
   Double_t final_fy12[249] = {
   0,
   837.3809,
   837.3809,
   907.487,
   970.537,
   1026.18,
   1050.544,
   1072.241,
   1091.119,
   1107.151,
   1120.435,
   1131.161,
   1146.234,
   1155.516,
   1160.645,
   1161.367,
   1156.709,
   1146.139,
   1130.827,
   1113.057,
   1094.73,
   1076.466,
   1057.31,
   1035.914,
   1011.924,
   986.2877,
   960.8723,
   937.1333,
   915.0511,
   893.2113,
   869.8804,
   844.2913,
   817.2433,
   790.704,
   766.3505,
   744.5809,
   724.4248,
   704.1097,
   682.5279,
   659.8449,
   637.1985,
   616.0422,
   596.9198,
   579.3059,
   562.1939,
   544.6717,
   526.7358,
   509.1188,
   492.574,
   477.3635,
   462.9482,
   448.4531,
   433.3754,
   417.9174,
   402.8531,
   388.934,
   376.3382,
   364.586,
   352.9089,
   340.8222,
   328.4688,
   316.503,
   305.5972,
   295.9789,
   287.2858,
   278.7675,
   269.849,
   260.4622,
   251.0136,
   242.1134,
   234.0624,
   226.6959,
   219.5762,
   212.2987,
   204.8216,
   197.4546,
   190.5834,
   184.3702,
   178.6232,
   172.9417,
   167.0179,
   160.8791,
   154.8401,
   149.2786,
   144.3706,
   139.9425,
   135.6311,
   131.1262,
   126.3681,
   121.6016,
   117.1535,
   113.2128,
   109.7228,
   106.4092,
   103.0087,
   99.43453,
   95.80625,
   92.36399,
   89.26455,
   86.48425,
   83.85615,
   81.17734,
   78.3673,
   75.50208,
   72.73726,
   70.20729,
   67.91488,
   65.75084,
   63.59291,
   61.38687,
   59.19352,
   57.13298,
   55.28407,
   53.61896,
   52.02091,
   50.36419,
   48.60076,
   46.79748,
   45.07472,
   43.52219,
   42.14364,
   40.86066,
   39.57973,
   38.25973,
   36.93346,
   35.66937,
   34.51837,
   33.47035,
   32.46018,
   31.42559,
   30.34575,
   29.2588,
   28.23442,
   27.31305,
   26.48453,
   25.69123,
   24.86691,
   23.99346,
   23.10389,
   22.26108,
   21.51704,
   20.87277,
   20.28738,
   19.7064,
   19.0957,
   18.46078,
   17.83574,
   17.25394,
   16.72302,
   16.22371,
   15.72395,
   15.20478,
   14.67507,
   14.163,
   13.69671,
   13.28397,
   12.90696,
   12.53507,
   12.14678,
   11.7432,
   11.34508,
   10.97707,
   10.64893,
   10.34982,
   10.05756,
   9.754166,
   9.438717,
   9.126129,
   8.83467,
   8.572736,
   8.332667,
   8.097323,
   7.853097,
   7.599145,
   7.347283,
   7.112487,
   6.901871,
   6.710617,
   6.525985,
   6.337257,
   6.143223,
   5.951166,
   5.771372,
   5.608625,
   5.458259,
   5.310495,
   5.156929,
   4.996746,
   4.837246,
   4.688098,
   4.554704,
   4.434637,
   4.319683,
   4.201742,
   4.078447,
   3.954203,
   3.83639,
   3.729932,
   3.633715,
   3.541805,
   3.448051,
   3.35037,
   3.25201,
   3.158782,
   3.074611,
   2.998739,
   2.926453,
   2.852608,
   2.775233,
   2.696601,
   2.621257,
   2.552505,
   2.490071,
   2.4306,
   2.370188,
   2.307253,
   2.243556,
   2.182695,
   2.127464,
   2.077883,
   2.031301,
   1.984341,
   1.935306,
   1.885186,
   1.836698,
   1.792204,
   1.75197,
   1.714085,
   1.675967,
   1.636241,
   1.595638,
   1.556317,
   1.520176,
   1.487324,
   1.456094,
   1.424203,
   1.390393,
   1.355558,
   1.321852,
   1.29127,
   1.26443,
   1.240063,
   1.216228,
   1.191596,
   1.166181,
   1.14119,
   1.14119,
   1.14119,
   0};
   graph = new TGraph(249,final_fx12,final_fy12);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_kk");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final3618612 = new TH1F("Graph_Graph_Graph_Graph_final3618612","Projection of pdf_kk",249,0,13.91);
   Graph_Graph_Graph_Graph_final3618612->SetMinimum(0);
   Graph_Graph_Graph_Graph_final3618612->SetMaximum(1277.503);
   Graph_Graph_Graph_Graph_final3618612->SetDirectory(0);
   Graph_Graph_Graph_Graph_final3618612->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final3618612->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final3618612->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final3618612->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final3618612->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final3618612->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final3618612->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final3618612->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final3618612->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final3618612->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final3618612->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final3618612->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final3618612->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final3618612->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final3618612);
   
   graph->Draw("l");
   
   Double_t data_fx3004[240] = {
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975,
   1.025,
   1.075,
   1.125,
   1.175,
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875,
   1.925,
   1.975,
   2.025,
   2.075,
   2.125,
   2.175,
   2.225,
   2.275,
   2.325,
   2.375,
   2.425,
   2.475,
   2.525,
   2.575,
   2.625,
   2.675,
   2.725,
   2.775,
   2.825,
   2.875,
   2.925,
   2.975,
   3.025,
   3.075,
   3.125,
   3.175,
   3.225,
   3.275,
   3.325,
   3.375,
   3.425,
   3.475,
   3.525,
   3.575,
   3.625,
   3.675,
   3.725,
   3.775,
   3.825,
   3.875,
   3.925,
   3.975,
   4.025,
   4.075,
   4.125,
   4.175,
   4.225,
   4.275,
   4.325,
   4.375,
   4.425,
   4.475,
   4.525,
   4.575,
   4.625,
   4.675,
   4.725,
   4.775,
   4.825,
   4.875,
   4.925,
   4.975,
   5.025,
   5.075,
   5.125,
   5.175,
   5.225,
   5.275,
   5.325,
   5.375,
   5.425,
   5.475,
   5.525,
   5.575,
   5.625,
   5.675,
   5.725,
   5.775,
   5.825,
   5.875,
   5.925,
   5.975,
   6.025,
   6.075,
   6.125,
   6.175,
   6.225,
   6.275,
   6.325,
   6.375,
   6.425,
   6.475,
   6.525,
   6.575,
   6.625,
   6.675,
   6.725,
   6.775,
   6.825,
   6.875,
   6.925,
   6.975,
   7.025,
   7.075,
   7.125,
   7.175,
   7.225,
   7.275,
   7.325,
   7.375,
   7.425,
   7.475,
   7.525,
   7.575,
   7.625,
   7.675,
   7.725,
   7.775,
   7.825,
   7.875,
   7.925,
   7.975,
   8.025,
   8.075,
   8.125,
   8.175,
   8.225,
   8.275,
   8.325,
   8.375,
   8.425,
   8.475,
   8.525,
   8.575,
   8.625,
   8.675,
   8.725,
   8.775,
   8.825,
   8.875,
   8.925,
   8.975,
   9.025,
   9.075,
   9.125,
   9.175,
   9.225,
   9.275,
   9.325,
   9.375,
   9.425,
   9.475,
   9.525,
   9.575,
   9.625,
   9.675,
   9.725,
   9.775,
   9.825,
   9.875,
   9.925,
   9.975,
   10.025,
   10.075,
   10.125,
   10.175,
   10.225,
   10.275,
   10.325,
   10.375,
   10.425,
   10.475,
   10.525,
   10.575,
   10.625,
   10.675,
   10.725,
   10.775,
   10.825,
   10.875,
   10.925,
   10.975,
   11.025,
   11.075,
   11.125,
   11.175,
   11.225,
   11.275,
   11.325,
   11.375,
   11.425,
   11.475,
   11.525,
   11.575,
   11.625,
   11.675,
   11.725,
   11.775,
   11.825,
   11.875,
   11.925,
   11.975,
   12.025,
   12.075,
   12.125,
   12.175,
   12.225,
   12.275,
   12.325,
   12.375,
   12.425,
   12.475,
   12.525,
   12.575,
   12.625};
   Double_t data_fy3004[240] = {
   842,
   948,
   980,
   1007,
   969,
   1078,
   1085,
   1078,
   1087,
   1103,
   1152,
   1199,
   1069,
   1171,
   1074,
   1071,
   1068,
   1042,
   1034,
   1029,
   976,
   947,
   969,
   920,
   947,
   881,
   830,
   814,
   851,
   753,
   690,
   754,
   741,
   630,
   661,
   595,
   585,
   574,
   646,
   559,
   540,
   527,
   542,
   472,
   482,
   475,
   427,
   432,
   404,
   456,
   360,
   407,
   365,
   321,
   338,
   327,
   298,
   302,
   316,
   282,
   253,
   258,
   269,
   293,
   250,
   230,
   204,
   212,
   198,
   211,
   211,
   207,
   189,
   185,
   192,
   164,
   132,
   145,
   150,
   142,
   134,
   129,
   136,
   122,
   122,
   108,
   114,
   112,
   113,
   108,
   93,
   83,
   84,
   83,
   70,
   82,
   72,
   78,
   77,
   60,
   65,
   77,
   57,
   78,
   61,
   62,
   56,
   53,
   60,
   47,
   51,
   53,
   38,
   45,
   48,
   46,
   39,
   37,
   42,
   29,
   34,
   28,
   41,
   36,
   36,
   30,
   37,
   27,
   33,
   39,
   31,
   27,
   30,
   25,
   23,
   25,
   18,
   23,
   23,
   15,
   24,
   12,
   20,
   17,
   18,
   14,
   14,
   6,
   22,
   14,
   8,
   15,
   10,
   16,
   11,
   11,
   14,
   9,
   12,
   10,
   5,
   13,
   14,
   8,
   8,
   5,
   9,
   4,
   10,
   6,
   11,
   12,
   10,
   3,
   4,
   3,
   7,
   3,
   5,
   3,
   3,
   5,
   8,
   8,
   5,
   3,
   2,
   4,
   4,
   6,
   4,
   3,
   4,
   2,
   4,
   2,
   3,
   1,
   6,
   3,
   4,
   3,
   1,
   4,
   4,
   4,
   2,
   1,
   5,
   2,
   4,
   3,
   3,
   2,
   3,
   2,
   2,
   3,
   1,
   0,
   1,
   0,
   2,
   1,
   1,
   0,
   1,
   1,
   2,
   2,
   2,
   3,
   0,
   1,
   1,
   2,
   0,
   1,
   1,
   1};
   Double_t data_felx3004[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fely3004[240] = {
   28.52154,
   30.29367,
   30.80894,
   31.2372,
   30.63278,
   32.33672,
   32.44313,
   32.33672,
   32.47347,
   32.71521,
   33.44481,
   34.13019,
   32.19939,
   33.72353,
   32.27575,
   32.22996,
   32.18409,
   31.7839,
   31.65976,
   31.58193,
   30.745,
   30.27743,
   30.63278,
   29.83562,
   30.27743,
   29.18586,
   28.31406,
   28.03507,
   28.67619,
   26.9454,
   25.77261,
   26.96361,
   26.72591,
   24.60478,
   25.21478,
   23.89775,
   23.69194,
   23.46351,
   24.92145,
   23.14847,
   22.74328,
   22.46193,
   22.78626,
   21.23131,
   21.46019,
   21.30023,
   20.17003,
   20.29062,
   19.60597,
   20.86001,
   18.48025,
   19.68044,
   18.61151,
   17.42345,
   17.89157,
   17.59005,
   16.76992,
   16.88534,
   17.28342,
   16.3003,
   15.41383,
   15.57016,
   15.90884,
   16.62454,
   15.31929,
   14.67399,
   13.79161,
   14.0688,
   13.58013,
   14.03444,
   14.03444,
   13.89618,
   13.25682,
   13.11066,
   13.36542,
   12.31601,
   11,
   11.55197,
   11.75765,
   11.42686,
   11.08663,
   10.86882,
   11.17262,
   10.55667,
   10.55667,
   9.904326,
   10.18878,
   10.09481,
   10.1419,
   9.904326,
   9.626284,
   9.092044,
   9.146873,
   9.092044,
   8.346566,
   9.036884,
   8.465529,
   8.812788,
   8.755868,
   7.724317,
   8.041463,
   8.755868,
   7.527619,
   8.812788,
   7.788779,
   7.852713,
   7.4609,
   7.257065,
   7.724317,
   6.831172,
   7.117933,
   7.257065,
   6.137163,
   6.683179,
   6.903979,
   6.757581,
   6.218102,
   6.055143,
   6.454831,
   5.353932,
   5.802128,
   5.259711,
   6.376898,
   5.971996,
   5.971996,
   5.446522,
   6.055143,
   5.163771,
   5.715302,
   6.218102,
   5.537565,
   5.163771,
   5.446522,
   4.966335,
   4.760717,
   4.966335,
   4.202887,
   4.760717,
   4.760717,
   3.82938,
   4.864612,
   3.415266,
   4.434448,
   4.082184,
   4.202887,
   3.6965,
   3.6965,
   2.379931,
   4.654502,
   3.6965,
   2.768386,
   3.82938,
   3.108694,
   3.957801,
   3.265579,
   3.265579,
   3.6965,
   2.943461,
   3.415266,
   3.108694,
   2.159691,
   3.558662,
   3.6965,
   2.768386,
   2.768386,
   2.159691,
   2.943461,
   1.914339,
   3.108694,
   2.379931,
   3.265579,
   3.415266,
   3.108694,
   1.632705,
   1.914339,
   1.632705,
   2.58147,
   1.632705,
   2.159691,
   1.632705,
   1.632705,
   2.159691,
   2.768386,
   2.768386,
   2.159691,
   1.632705,
   1.291815,
   1.914339,
   1.914339,
   2.379931,
   1.914339,
   1.632705,
   1.914339,
   1.291815,
   1.914339,
   1.291815,
   1.632705,
   0.8272462,
   2.379931,
   1.632705,
   1.914339,
   1.632705,
   0.8272462,
   1.914339,
   1.914339,
   1.914339,
   1.291815,
   0.8272462,
   2.159691,
   1.291815,
   1.914339,
   1.632705,
   1.632705,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   1.632705,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   1.291815,
   1.632705,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   0,
   0.8272462,
   0.8272462,
   0.8272462};
   Double_t data_fehx3004[240] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fehy3004[240] = {
   29.52154,
   31.29367,
   31.80894,
   32.2372,
   31.63278,
   33.33672,
   33.44313,
   33.33672,
   33.47347,
   33.71521,
   34.44481,
   35.13019,
   33.19939,
   34.72353,
   33.27575,
   33.22996,
   33.18409,
   32.7839,
   32.65976,
   32.58193,
   31.745,
   31.27743,
   31.63278,
   30.83562,
   31.27743,
   30.18586,
   29.31406,
   29.03507,
   29.67619,
   27.9454,
   26.77261,
   27.96361,
   27.72591,
   25.60478,
   26.21478,
   24.89775,
   24.69194,
   24.46351,
   25.92145,
   24.14847,
   23.74328,
   23.46193,
   23.78626,
   22.23131,
   22.46019,
   22.30023,
   21.17003,
   21.29062,
   20.60597,
   21.86001,
   19.48025,
   20.68044,
   19.61151,
   18.42345,
   18.89157,
   18.59005,
   17.76992,
   17.88534,
   18.28342,
   17.3003,
   16.41383,
   16.57016,
   16.90884,
   17.62454,
   16.31929,
   15.67399,
   14.79161,
   15.0688,
   14.58013,
   15.03444,
   15.03444,
   14.89618,
   14.25682,
   14.11066,
   14.36542,
   13.31601,
   12,
   12.55197,
   12.75765,
   12.42686,
   12.08663,
   11.86882,
   12.17262,
   11.55667,
   11.55667,
   10.90433,
   11.18878,
   11.09481,
   11.1419,
   10.90433,
   10.67824,
   10.14705,
   10.20155,
   10.14705,
   9.406468,
   10.09222,
   9.524592,
   9.869531,
   9.812979,
   8.789023,
   9.103628,
   9.812979,
   8.594007,
   9.869531,
   8.852952,
   8.916365,
   8.527879,
   8.325916,
   8.789023,
   7.904289,
   8.188122,
   8.325916,
   7.218484,
   7.757905,
   7.97633,
   7.831489,
   7.298372,
   7.137555,
   7.53218,
   6.44702,
   6.888101,
   6.354446,
   7.455185,
   7.055545,
   7.055545,
   6.538046,
   7.137555,
   6.260244,
   6.802567,
   7.298372,
   6.627601,
   6.260244,
   6.538046,
   6.066589,
   5.865235,
   6.066589,
   5.321007,
   5.865235,
   5.865235,
   4.958738,
   5.966932,
   4.559819,
   5.546519,
   5.203719,
   5.321007,
   4.830381,
   4.830381,
   3.583642,
   5.761366,
   4.830381,
   3.945142,
   4.958738,
   4.26695,
   5.083066,
   4.416521,
   4.416521,
   4.830381,
   4.110204,
   4.559819,
   4.26695,
   3.382473,
   4.697573,
   4.830381,
   3.945142,
   3.945142,
   3.382473,
   4.110204,
   3.162753,
   4.26695,
   3.583642,
   4.416521,
   4.559819,
   4.26695,
   2.918186,
   3.162753,
   2.918186,
   3.770281,
   2.918186,
   3.382473,
   2.918186,
   2.918186,
   3.382473,
   3.945142,
   3.945142,
   3.382473,
   2.918186,
   2.63786,
   3.162753,
   3.162753,
   3.583642,
   3.162753,
   2.918186,
   3.162753,
   2.63786,
   3.162753,
   2.63786,
   2.918186,
   2.299527,
   3.583642,
   2.918186,
   3.162753,
   2.918186,
   2.299527,
   3.162753,
   3.162753,
   3.162753,
   2.63786,
   2.299527,
   3.382473,
   2.63786,
   3.162753,
   2.918186,
   2.918186,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   2.918186,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   1.147874,
   2.299527,
   2.299527,
   2.299527};
   grae = new TGraphAsymmErrors(240,data_fx3004,data_fy3004,data_felx3004,data_fehx3004,data_fely3004,data_fehy3004);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__time");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data12300630023004 = new TH1F("Graph_Graph_Graph_Graph_data12300630023004","Histogram of data_plot__time",240,0,13.85);
   Graph_Graph_Graph_Graph_data12300630023004->SetMinimum(0);
   Graph_Graph_Graph_Graph_data12300630023004->SetMaximum(1357.543);
   Graph_Graph_Graph_Graph_data12300630023004->SetDirectory(0);
   Graph_Graph_Graph_Graph_data12300630023004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data12300630023004->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data12300630023004->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data12300630023004->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data12300630023004->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data12300630023004->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data12300630023004->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data12300630023004->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data12300630023004->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data12300630023004->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data12300630023004->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data12300630023004->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data12300630023004->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data12300630023004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data12300630023004);
   
   grae->Draw("p");
   
   TH1D *frame_83d2ea0__4 = new TH1D("frame_83d2ea0__4","",240,0.65,12.65);
   frame_83d2ea0__4->SetBinContent(1,1295.837);
   frame_83d2ea0__4->SetMaximum(1295.837);
   frame_83d2ea0__4->SetEntries(1);
   frame_83d2ea0__4->SetDirectory(0);
   frame_83d2ea0__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_83d2ea0__4->SetLineColor(ci);
   frame_83d2ea0__4->GetXaxis()->SetTitle("Decay time [ps]");
   frame_83d2ea0__4->GetXaxis()->SetNdivisions(506);
   frame_83d2ea0__4->GetXaxis()->SetLabelFont(132);
   frame_83d2ea0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_83d2ea0__4->GetXaxis()->SetLabelSize(0.06);
   frame_83d2ea0__4->GetXaxis()->SetTitleSize(0.06);
   frame_83d2ea0__4->GetXaxis()->SetTickLength(0.05);
   frame_83d2ea0__4->GetXaxis()->SetTitleOffset(1.1);
   frame_83d2ea0__4->GetXaxis()->SetTitleFont(132);
   frame_83d2ea0__4->GetYaxis()->SetTitle("Candidates / ( 50 fs )");
   frame_83d2ea0__4->GetYaxis()->SetNdivisions(506);
   frame_83d2ea0__4->GetYaxis()->SetLabelFont(132);
   frame_83d2ea0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_83d2ea0__4->GetYaxis()->SetLabelSize(0.06);
   frame_83d2ea0__4->GetYaxis()->SetTitleSize(0.06);
   frame_83d2ea0__4->GetYaxis()->SetTickLength(0.05);
   frame_83d2ea0__4->GetYaxis()->SetTitleOffset(1.7);
   frame_83d2ea0__4->GetYaxis()->SetTitleFont(132);
   frame_83d2ea0__4->GetZaxis()->SetLabelFont(42);
   frame_83d2ea0__4->GetZaxis()->SetLabelSize(0.035);
   frame_83d2ea0__4->GetZaxis()->SetTitleSize(0.035);
   frame_83d2ea0__4->GetZaxis()->SetTitleFont(42);
   frame_83d2ea0__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.2,0.86,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.7,0.75,0.7,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_time_KK_total_tot_kk->Modified();
   c_time_KK_total_tot_kk->cd();
   c_time_KK_total_tot_kk->SetSelected(c_time_KK_total_tot_kk);
}


==> figs/Fig6c.C <==
void timeErrKK()
{
//=========Macro generated from canvas: c_timeErr_KK_total_tot_kk/c_timeErr_KK_total_tot_kk
//=========  (Thu May 10 12:30:49 2018) by ROOT version6.10/08
   TCanvas *c_timeErr_KK_total_tot_kk = new TCanvas("c_timeErr_KK_total_tot_kk", "c_timeErr_KK_total_tot_kk",0,0,700,727);
   c_timeErr_KK_total_tot_kk->SetHighLightColor(2);
   c_timeErr_KK_total_tot_kk->Range(-0.02857143,-1593.081,0.1142857,9027.457);
   c_timeErr_KK_total_tot_kk->SetFillColor(0);
   c_timeErr_KK_total_tot_kk->SetBorderMode(0);
   c_timeErr_KK_total_tot_kk->SetBorderSize(0);
   c_timeErr_KK_total_tot_kk->SetLeftMargin(0.2);
   c_timeErr_KK_total_tot_kk->SetBottomMargin(0.15);
   c_timeErr_KK_total_tot_kk->SetFrameBorderMode(0);
   c_timeErr_KK_total_tot_kk->SetFrameBorderMode(0);
   
   TH1D *frame_63193c0__9 = new TH1D("frame_63193c0__9","",40,0,0.1);
   frame_63193c0__9->SetBinContent(1,7965.403);
   frame_63193c0__9->SetMaximum(7965.403);
   frame_63193c0__9->SetEntries(1);
   frame_63193c0__9->SetDirectory(0);
   frame_63193c0__9->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_63193c0__9->SetLineColor(ci);
   frame_63193c0__9->GetXaxis()->SetTitle("#delta_{#it{t}} [ps]");
   frame_63193c0__9->GetXaxis()->SetNdivisions(506);
   frame_63193c0__9->GetXaxis()->SetLabelFont(132);
   frame_63193c0__9->GetXaxis()->SetLabelOffset(0.01);
   frame_63193c0__9->GetXaxis()->SetLabelSize(0.06);
   frame_63193c0__9->GetXaxis()->SetTitleSize(0.06);
   frame_63193c0__9->GetXaxis()->SetTickLength(0.05);
   frame_63193c0__9->GetXaxis()->SetTitleOffset(1.1);
   frame_63193c0__9->GetXaxis()->SetTitleFont(132);
   frame_63193c0__9->GetYaxis()->SetTitle("Candidates / ( 2.5 fs )");
   frame_63193c0__9->GetYaxis()->SetNdivisions(506);
   frame_63193c0__9->GetYaxis()->SetLabelFont(132);
   frame_63193c0__9->GetYaxis()->SetLabelOffset(0.01);
   frame_63193c0__9->GetYaxis()->SetLabelSize(0.05);
   frame_63193c0__9->GetYaxis()->SetTitleSize(0.06);
   frame_63193c0__9->GetYaxis()->SetTickLength(0.05);
   frame_63193c0__9->GetYaxis()->SetTitleOffset(1.7);
   frame_63193c0__9->GetYaxis()->SetTitleFont(132);
   frame_63193c0__9->GetZaxis()->SetLabelFont(42);
   frame_63193c0__9->GetZaxis()->SetLabelSize(0.035);
   frame_63193c0__9->GetZaxis()->SetTitleSize(0.035);
   frame_63193c0__9->GetZaxis()->SetTitleFont(42);
   frame_63193c0__9->Draw("FUNC");
   
   Double_t data_fx3009[40] = {
   0.00125,
   0.00375,
   0.00625,
   0.00875,
   0.01125,
   0.01375,
   0.01625,
   0.01875,
   0.02125,
   0.02375,
   0.02625,
   0.02875,
   0.03125,
   0.03375,
   0.03625,
   0.03875,
   0.04125,
   0.04375,
   0.04625,
   0.04875,
   0.05125,
   0.05375,
   0.05625,
   0.05875,
   0.06125,
   0.06375,
   0.06625,
   0.06875,
   0.07125,
   0.07375,
   0.07625,
   0.07875,
   0.08125,
   0.08375,
   0.08625,
   0.08875,
   0.09125,
   0.09375,
   0.09625,
   0.09875};
   Double_t data_fy3009[40] = {
   0,
   0,
   0,
   0,
   1,
   57,
   341,
   1053,
   2230,
   3446,
   5096,
   6484,
   7499,
   6690,
   5713,
   4338,
   3054,
   2063,
   1487,
   1014,
   639,
   446,
   303,
   232,
   140,
   114,
   97,
   52,
   44,
   40,
   14,
   10,
   12,
   17,
   5,
   8,
   7,
   5,
   3,
   4};
   Double_t data_felx3009[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fely3009[40] = {
   0,
   0,
   0,
   0,
   0.8272462,
   7.527619,
   17.97295,
   31.95381,
   46.72552,
   58.20477,
   70.88802,
   80.02484,
   86.09821,
   81.29395,
   75.08604,
   65.36539,
   54.76527,
   44.92301,
   38.06488,
   31.34729,
   24.78339,
   20.62463,
   16.91407,
   14.73975,
   11.34272,
   10.18878,
   9.831854,
   7.187836,
   6.60794,
   6.298,
   3.6965,
   3.108694,
   3.415266,
   4.082184,
   2.159691,
   2.768386,
   2.58147,
   2.159691,
   1.632705,
   1.914339};
   Double_t data_fehx3009[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fehy3009[40] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   8.594007,
   18.97295,
   32.95381,
   47.72552,
   59.20477,
   71.88802,
   81.02484,
   87.09821,
   82.29395,
   76.08604,
   66.36539,
   55.76527,
   45.92301,
   39.06488,
   32.34729,
   25.78339,
   21.62463,
   17.91407,
   15.73975,
   12.34272,
   11.18878,
   10.88273,
   8.257346,
   7.68351,
   7.377261,
   4.830381,
   4.26695,
   4.559819,
   5.203719,
   3.382473,
   3.945142,
   3.770281,
   3.382473,
   2.918186,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,data_fx3009,data_fy3009,data_felx3009,data_fehx3009,data_fely3009,data_fehy3009);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__timeErr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data17300530013009 = new TH1F("Graph_Graph_Graph_Graph_data17300530013009","Histogram of data_plot__timeErr",100,0,0.11);
   Graph_Graph_Graph_Graph_data17300530013009->SetMinimum(0);
   Graph_Graph_Graph_Graph_data17300530013009->SetMaximum(8344.708);
   Graph_Graph_Graph_Graph_data17300530013009->SetDirectory(0);
   Graph_Graph_Graph_Graph_data17300530013009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data17300530013009->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data17300530013009->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data17300530013009->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data17300530013009->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data17300530013009->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data17300530013009->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data17300530013009->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data17300530013009->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data17300530013009->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data17300530013009->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data17300530013009->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data17300530013009->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data17300530013009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data17300530013009);
   
   grae->Draw("p");
   
   Double_t total_fx25[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t total_fy25[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.003296781,
   0.003296781,
   0.2075398,
   0.2075398,
   66.84704,
   66.84704,
   330.1326,
   330.1326,
   1003.676,
   1003.676,
   2120.72,
   2120.72,
   3403.235,
   3403.235,
   5033.023,
   5033.023,
   6544.194,
   6544.194,
   7487.738,
   7487.738,
   6724.239,
   6724.239,
   5745.852,
   5745.852,
   4394.493,
   4394.493,
   3101.607,
   3101.607,
   2136.954,
   2136.954,
   1491.76,
   1491.76,
   988.7114,
   988.7114,
   633.4473,
   633.4473,
   447.6597,
   447.6597,
   306.2606,
   306.2606,
   213.596,
   213.596,
   136.4355,
   136.4355,
   115.4529,
   115.4529,
   94.04419,
   94.04419,
   60.98673,
   60.98673,
   44.38352,
   44.38352,
   44.22302,
   44.22302,
   14.43701,
   14.43701,
   14.23271,
   14.23271,
   14.78988,
   14.78988,
   22.90859,
   22.90859,
   7.733827,
   7.733827,
   9.61211,
   9.61211,
   7.955899,
   7.955899,
   4.867442,
   4.867442,
   1.371146,
   1.371146,
   7.193834,
   7.193834,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(87,total_fx25,total_fy25);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_kk");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total4913125 = new TH1F("Graph_Graph_Graph_Graph_total4913125","Projection of pdf_kk",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_total4913125->SetMinimum(0);
   Graph_Graph_Graph_Graph_total4913125->SetMaximum(8236.512);
   Graph_Graph_Graph_Graph_total4913125->SetDirectory(0);
   Graph_Graph_Graph_Graph_total4913125->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total4913125->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total4913125->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total4913125->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total4913125->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total4913125->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total4913125->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total4913125->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total4913125->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total4913125->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total4913125->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total4913125->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total4913125->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total4913125->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total4913125);
   
   graph->Draw("l");
   
   Double_t bdkpi_fx26[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t bdkpi_fy26[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.003296781,
   0.003296781,
   0.2075398,
   0.2075398,
   22.13277,
   22.13277,
   142.2182,
   142.2182,
   384.3393,
   384.3393,
   771.8915,
   771.8915,
   1176.023,
   1176.023,
   1684.76,
   1684.76,
   2055.097,
   2055.097,
   2265.117,
   2265.117,
   2044.999,
   2044.999,
   1649.297,
   1649.297,
   1336.159,
   1336.159,
   975.6757,
   975.6757,
   676.4257,
   676.4257,
   498.5175,
   498.5175,
   315.645,
   315.645,
   223.5706,
   223.5706,
   169.5188,
   169.5188,
   117.4162,
   117.4162,
   80.856,
   80.856,
   47.52753,
   47.52753,
   46.98387,
   46.98387,
   36.40748,
   36.40748,
   25.01195,
   25.01195,
   19.06324,
   19.06324,
   18.6062,
   18.6062,
   7.584781,
   7.584781,
   11.11641,
   11.11641,
   10.42398,
   10.42398,
   15.16482,
   15.16482,
   5.673402,
   5.673402,
   2.969024,
   2.969024,
   3.808515,
   3.808515,
   2.884265,
   2.884265,
   1.371146,
   1.371146,
   5.027549,
   5.027549,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,bdkpi_fx26,bdkpi_fy26);
   graph->SetName("bdkpi");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bdkpi5014226 = new TH1F("Graph_Graph_Graph_Graph_bdkpi5014226","Projection of pdf_kk",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_bdkpi5014226->SetMinimum(0);
   Graph_Graph_Graph_Graph_bdkpi5014226->SetMaximum(2491.628);
   Graph_Graph_Graph_Graph_bdkpi5014226->SetDirectory(0);
   Graph_Graph_Graph_Graph_bdkpi5014226->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bdkpi5014226->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi5014226->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bdkpi5014226);
   
   graph->Draw("lf2");
   
   Double_t lbpk_fx27[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t lbpk_fy27[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.0001850629,
   0.0001850629,
   0.01728707,
   0.01728707,
   14.47419,
   14.47419,
   102.7516,
   102.7516,
   267.4801,
   267.4801,
   547.7673,
   547.7673,
   821.8796,
   821.8796,
   1195.797,
   1195.797,
   1460.202,
   1460.202,
   1663.433,
   1663.433,
   1504.31,
   1504.31,
   1210.486,
   1210.486,
   1009.823,
   1009.823,
   737.9291,
   737.9291,
   510.828,
   510.828,
   379.5354,
   379.5354,
   235.3227,
   235.3227,
   169.1475,
   169.1475,
   132.8583,
   132.8583,
   89.76973,
   89.76973,
   61.46342,
   61.46342,
   33.79123,
   33.79123,
   36.87807,
   36.87807,
   28.76726,
   28.76726,
   19.81767,
   19.81767,
   14.93101,
   14.93101,
   16.03783,
   16.03783,
   5.911079,
   5.911079,
   9.641824,
   9.641824,
   9.53249,
   9.53249,
   14.16029,
   14.16029,
   4.832682,
   4.832682,
   2.437337,
   2.437337,
   3.56121,
   3.56121,
   2.430433,
   2.430433,
   1.232667,
   1.232667,
   4.733803,
   4.733803,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,lbpk_fx27,lbpk_fy27);
   graph->SetName("lbpk");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_lbpk5115327 = new TH1F("Graph_Graph_Graph_Graph_lbpk5115327","Projection of pdf_kk",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_lbpk5115327->SetMinimum(0);
   Graph_Graph_Graph_Graph_lbpk5115327->SetMaximum(1829.776);
   Graph_Graph_Graph_Graph_lbpk5115327->SetDirectory(0);
   Graph_Graph_Graph_Graph_lbpk5115327->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_lbpk5115327->SetLineColor(ci);
   Graph_Graph_Graph_Graph_lbpk5115327->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk5115327->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk5115327->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk5115327->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_lbpk5115327->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk5115327->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk5115327->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk5115327->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_lbpk5115327->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk5115327->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk5115327->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk5115327->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_lbpk5115327);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx28[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t 3body_fy28[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   13.62969,
   13.62969,
   97.38672,
   97.38672,
   249.7034,
   249.7034,
   509.1558,
   509.1558,
   753.5822,
   753.5822,
   1092.243,
   1092.243,
   1318.679,
   1318.679,
   1502.461,
   1502.461,
   1351.31,
   1351.31,
   1080.952,
   1080.952,
   911.9386,
   911.9386,
   667.178,
   667.178,
   462.1587,
   462.1587,
   346.6019,
   346.6019,
   212.9522,
   212.9522,
   154.3812,
   154.3812,
   122.9927,
   122.9927,
   82.60051,
   82.60051,
   56.74608,
   56.74608,
   30.48048,
   30.48048,
   34.60963,
   34.60963,
   27.01094,
   27.01094,
   18.57915,
   18.57915,
   13.93436,
   13.93436,
   15.44583,
   15.44583,
   5.534113,
   5.534113,
   9.289573,
   9.289573,
   9.289573,
   9.289573,
   13.93436,
   13.93436,
   4.644787,
   4.644787,
   2.313023,
   2.313023,
   3.469535,
   3.469535,
   2.313023,
   2.313023,
   1.156512,
   1.156512,
   4.644787,
   4.644787,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,3body_fx28,3body_fy28);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body5216428 = new TH1F("Graph_Graph_Graph_Graph_3body5216428","Projection of pdf_kk",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_3body5216428->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body5216428->SetMaximum(1652.707);
   Graph_Graph_Graph_Graph_3body5216428->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body5216428->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body5216428->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body5216428->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body5216428->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body5216428->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body5216428->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body5216428->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body5216428->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body5216428->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body5216428->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body5216428->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body5216428->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body5216428->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body5216428->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body5216428);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx29[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t bkg_fy29[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   4.644787,
   4.644787,
   60.38223,
   60.38223,
   153.278,
   153.278,
   297.2663,
   297.2663,
   376.2277,
   376.2277,
   617.7566,
   617.7566,
   557.3744,
   557.3744,
   710.6524,
   710.6524,
   552.7296,
   552.7296,
   418.0308,
   418.0308,
   399.4516,
   399.4516,
   348.359,
   348.359,
   246.1737,
   246.1737,
   157.9227,
   157.9227,
   83.60616,
   83.60616,
   97.54052,
   97.54052,
   78.96137,
   78.96137,
   55.73744,
   55.73744,
   41.80308,
   41.80308,
   13.93436,
   13.93436,
   23.22393,
   23.22393,
   13.93436,
   13.93436,
   18.57915,
   18.57915,
   13.93436,
   13.93436,
   13.93436,
   13.93436,
   4.644787,
   4.644787,
   9.289573,
   9.289573,
   9.289573,
   9.289573,
   13.93436,
   13.93436,
   4.644787,
   4.644787,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   4.644787,
   4.644787,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,bkg_fx29,bkg_fy29);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg5317529 = new TH1F("Graph_Graph_Graph_Graph_bkg5317529","Projection of pdf_kk",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_bkg5317529->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg5317529->SetMaximum(781.7176);
   Graph_Graph_Graph_Graph_bkg5317529->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg5317529->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg5317529->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg5317529->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg5317529->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg5317529->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg5317529->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg5317529->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg5317529->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg5317529->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg5317529->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg5317529->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg5317529->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg5317529->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg5317529->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg5317529);
   
   graph->Draw("lf2");
   
   Double_t final_fx30[87] = {
   -0.001234568,
   -0.001234568,
   0,
   1.0201e-09,
   0.002499999,
   0.002500001,
   0.004999999,
   0.005000001,
   0.007499999,
   0.007500001,
   0.009999999,
   0.01,
   0.0125,
   0.0125,
   0.015,
   0.015,
   0.0175,
   0.0175,
   0.02,
   0.02,
   0.0225,
   0.0225,
   0.025,
   0.025,
   0.0275,
   0.0275,
   0.03,
   0.03,
   0.0325,
   0.0325,
   0.035,
   0.035,
   0.0375,
   0.0375,
   0.04,
   0.04,
   0.0425,
   0.0425,
   0.045,
   0.045,
   0.0475,
   0.0475,
   0.05,
   0.05,
   0.0525,
   0.0525,
   0.055,
   0.055,
   0.0575,
   0.0575,
   0.06,
   0.06,
   0.0625,
   0.0625,
   0.065,
   0.065,
   0.0675,
   0.0675,
   0.07,
   0.07,
   0.0725,
   0.0725,
   0.075,
   0.075,
   0.0775,
   0.0775,
   0.08,
   0.08,
   0.0825,
   0.0825,
   0.085,
   0.085,
   0.0875,
   0.0875,
   0.09,
   0.09,
   0.0925,
   0.0925,
   0.095,
   0.095,
   0.0975,
   0.0975,
   0.1,
   0.1,
   0.1,
   0.1012346,
   0.1012346};
   Double_t final_fy30[87] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.003296781,
   0.003296781,
   0.2075398,
   0.2075398,
   66.84704,
   66.84704,
   330.1326,
   330.1326,
   1003.676,
   1003.676,
   2120.72,
   2120.72,
   3403.235,
   3403.235,
   5033.023,
   5033.023,
   6544.194,
   6544.194,
   7487.738,
   7487.738,
   6724.239,
   6724.239,
   5745.852,
   5745.852,
   4394.493,
   4394.493,
   3101.607,
   3101.607,
   2136.954,
   2136.954,
   1491.76,
   1491.76,
   988.7114,
   988.7114,
   633.4473,
   633.4473,
   447.6597,
   447.6597,
   306.2606,
   306.2606,
   213.596,
   213.596,
   136.4355,
   136.4355,
   115.4529,
   115.4529,
   94.04419,
   94.04419,
   60.98673,
   60.98673,
   44.38352,
   44.38352,
   44.22302,
   44.22302,
   14.43701,
   14.43701,
   14.23271,
   14.23271,
   14.78988,
   14.78988,
   22.90859,
   22.90859,
   7.733827,
   7.733827,
   9.61211,
   9.61211,
   7.955899,
   7.955899,
   4.867442,
   4.867442,
   1.371146,
   1.371146,
   7.193834,
   7.193834,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,final_fx30,final_fy30);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_kk");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final5418630 = new TH1F("Graph_Graph_Graph_Graph_final5418630","Projection of pdf_kk",100,-0.01148148,0.1114815);
   Graph_Graph_Graph_Graph_final5418630->SetMinimum(0);
   Graph_Graph_Graph_Graph_final5418630->SetMaximum(8236.512);
   Graph_Graph_Graph_Graph_final5418630->SetDirectory(0);
   Graph_Graph_Graph_Graph_final5418630->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final5418630->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final5418630->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final5418630->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final5418630->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final5418630->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final5418630->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final5418630->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final5418630->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final5418630->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final5418630->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final5418630->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final5418630->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final5418630->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final5418630);
   
   graph->Draw("l");
   
   Double_t data_fx3010[40] = {
   0.00125,
   0.00375,
   0.00625,
   0.00875,
   0.01125,
   0.01375,
   0.01625,
   0.01875,
   0.02125,
   0.02375,
   0.02625,
   0.02875,
   0.03125,
   0.03375,
   0.03625,
   0.03875,
   0.04125,
   0.04375,
   0.04625,
   0.04875,
   0.05125,
   0.05375,
   0.05625,
   0.05875,
   0.06125,
   0.06375,
   0.06625,
   0.06875,
   0.07125,
   0.07375,
   0.07625,
   0.07875,
   0.08125,
   0.08375,
   0.08625,
   0.08875,
   0.09125,
   0.09375,
   0.09625,
   0.09875};
   Double_t data_fy3010[40] = {
   0,
   0,
   0,
   0,
   1,
   57,
   341,
   1053,
   2230,
   3446,
   5096,
   6484,
   7499,
   6690,
   5713,
   4338,
   3054,
   2063,
   1487,
   1014,
   639,
   446,
   303,
   232,
   140,
   114,
   97,
   52,
   44,
   40,
   14,
   10,
   12,
   17,
   5,
   8,
   7,
   5,
   3,
   4};
   Double_t data_felx3010[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fely3010[40] = {
   0,
   0,
   0,
   0,
   0.8272462,
   7.527619,
   17.97295,
   31.95381,
   46.72552,
   58.20477,
   70.88802,
   80.02484,
   86.09821,
   81.29395,
   75.08604,
   65.36539,
   54.76527,
   44.92301,
   38.06488,
   31.34729,
   24.78339,
   20.62463,
   16.91407,
   14.73975,
   11.34272,
   10.18878,
   9.831854,
   7.187836,
   6.60794,
   6.298,
   3.6965,
   3.108694,
   3.415266,
   4.082184,
   2.159691,
   2.768386,
   2.58147,
   2.159691,
   1.632705,
   1.914339};
   Double_t data_fehx3010[40] = {
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125,
   0.00125};
   Double_t data_fehy3010[40] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   8.594007,
   18.97295,
   32.95381,
   47.72552,
   59.20477,
   71.88802,
   81.02484,
   87.09821,
   82.29395,
   76.08604,
   66.36539,
   55.76527,
   45.92301,
   39.06488,
   32.34729,
   25.78339,
   21.62463,
   17.91407,
   15.73975,
   12.34272,
   11.18878,
   10.88273,
   8.257346,
   7.68351,
   7.377261,
   4.830381,
   4.26695,
   4.559819,
   5.203719,
   3.382473,
   3.945142,
   3.770281,
   3.382473,
   2.918186,
   3.162753};
   grae = new TGraphAsymmErrors(40,data_fx3010,data_fy3010,data_felx3010,data_fehx3010,data_fely3010,data_fehy3010);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__timeErr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data18300630023010 = new TH1F("Graph_Graph_Graph_Graph_data18300630023010","Histogram of data_plot__timeErr",100,0,0.11);
   Graph_Graph_Graph_Graph_data18300630023010->SetMinimum(0);
   Graph_Graph_Graph_Graph_data18300630023010->SetMaximum(8344.708);
   Graph_Graph_Graph_Graph_data18300630023010->SetDirectory(0);
   Graph_Graph_Graph_Graph_data18300630023010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data18300630023010->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data18300630023010->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data18300630023010->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data18300630023010->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data18300630023010->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data18300630023010->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data18300630023010->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data18300630023010->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data18300630023010->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data18300630023010->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data18300630023010->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data18300630023010->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data18300630023010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data18300630023010);
   
   grae->Draw("p");
   
   TH1D *frame_63193c0__10 = new TH1D("frame_63193c0__10","",40,0,0.1);
   frame_63193c0__10->SetBinContent(1,7965.403);
   frame_63193c0__10->SetMaximum(7965.403);
   frame_63193c0__10->SetEntries(1);
   frame_63193c0__10->SetDirectory(0);
   frame_63193c0__10->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_63193c0__10->SetLineColor(ci);
   frame_63193c0__10->GetXaxis()->SetTitle("#delta_{#it{t}} [ps]");
   frame_63193c0__10->GetXaxis()->SetNdivisions(506);
   frame_63193c0__10->GetXaxis()->SetLabelFont(132);
   frame_63193c0__10->GetXaxis()->SetLabelOffset(0.01);
   frame_63193c0__10->GetXaxis()->SetLabelSize(0.06);
   frame_63193c0__10->GetXaxis()->SetTitleSize(0.06);
   frame_63193c0__10->GetXaxis()->SetTickLength(0.05);
   frame_63193c0__10->GetXaxis()->SetTitleOffset(1.1);
   frame_63193c0__10->GetXaxis()->SetTitleFont(132);
   frame_63193c0__10->GetYaxis()->SetTitle("Candidates / ( 2.5 fs )");
   frame_63193c0__10->GetYaxis()->SetNdivisions(506);
   frame_63193c0__10->GetYaxis()->SetLabelFont(132);
   frame_63193c0__10->GetYaxis()->SetLabelOffset(0.01);
   frame_63193c0__10->GetYaxis()->SetLabelSize(0.05);
   frame_63193c0__10->GetYaxis()->SetTitleSize(0.06);
   frame_63193c0__10->GetYaxis()->SetTickLength(0.05);
   frame_63193c0__10->GetYaxis()->SetTitleOffset(1.7);
   frame_63193c0__10->GetYaxis()->SetTitleFont(132);
   frame_63193c0__10->GetZaxis()->SetLabelFont(42);
   frame_63193c0__10->GetZaxis()->SetLabelSize(0.035);
   frame_63193c0__10->GetZaxis()->SetTitleSize(0.035);
   frame_63193c0__10->GetZaxis()->SetTitleFont(42);
   frame_63193c0__10->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.2,0.86,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.7,0.75,0.7,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_timeErr_KK_total_tot_kk->Modified();
   c_timeErr_KK_total_tot_kk->cd();
   c_timeErr_KK_total_tot_kk->SetSelected(c_timeErr_KK_total_tot_kk);
}


==> figs/Fig6d.C <==
void etaOSKK()
{
//=========Macro generated from canvas: c_etaOS_KK_total_tot_kk/c_etaOS_KK_total_tot_kk
//=========  (Thu May 10 12:30:49 2018) by ROOT version6.10/08
   TCanvas *c_etaOS_KK_total_tot_kk = new TCanvas("c_etaOS_KK_total_tot_kk", "c_etaOS_KK_total_tot_kk",0,0,700,727);
   c_etaOS_KK_total_tot_kk->SetHighLightColor(2);
   c_etaOS_KK_total_tot_kk->Range(-0.1428571,-109.1578,0.5714286,618.5609);
   c_etaOS_KK_total_tot_kk->SetFillColor(0);
   c_etaOS_KK_total_tot_kk->SetBorderMode(0);
   c_etaOS_KK_total_tot_kk->SetBorderSize(0);
   c_etaOS_KK_total_tot_kk->SetLeftMargin(0.2);
   c_etaOS_KK_total_tot_kk->SetBottomMargin(0.15);
   c_etaOS_KK_total_tot_kk->SetFrameBorderMode(0);
   c_etaOS_KK_total_tot_kk->SetFrameBorderMode(0);
   
   TH1D *frame_630a860__5 = new TH1D("frame_630a860__5","",100,0,0.5);
   frame_630a860__5->SetBinContent(1,545.7891);
   frame_630a860__5->SetMaximum(545.7891);
   frame_630a860__5->SetEntries(1);
   frame_630a860__5->SetDirectory(0);
   frame_630a860__5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_630a860__5->SetLineColor(ci);
   frame_630a860__5->GetXaxis()->SetTitle("#eta_{OS}");
   frame_630a860__5->GetXaxis()->SetNdivisions(506);
   frame_630a860__5->GetXaxis()->SetLabelFont(132);
   frame_630a860__5->GetXaxis()->SetLabelOffset(0.01);
   frame_630a860__5->GetXaxis()->SetLabelSize(0.06);
   frame_630a860__5->GetXaxis()->SetTitleSize(0.06);
   frame_630a860__5->GetXaxis()->SetTickLength(0.05);
   frame_630a860__5->GetXaxis()->SetTitleOffset(1.1);
   frame_630a860__5->GetXaxis()->SetTitleFont(132);
   frame_630a860__5->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_630a860__5->GetYaxis()->SetNdivisions(506);
   frame_630a860__5->GetYaxis()->SetLabelFont(132);
   frame_630a860__5->GetYaxis()->SetLabelOffset(0.01);
   frame_630a860__5->GetYaxis()->SetLabelSize(0.06);
   frame_630a860__5->GetYaxis()->SetTitleSize(0.06);
   frame_630a860__5->GetYaxis()->SetTickLength(0.05);
   frame_630a860__5->GetYaxis()->SetTitleOffset(1.7);
   frame_630a860__5->GetYaxis()->SetTitleFont(132);
   frame_630a860__5->GetZaxis()->SetLabelFont(42);
   frame_630a860__5->GetZaxis()->SetLabelSize(0.035);
   frame_630a860__5->GetZaxis()->SetTitleSize(0.035);
   frame_630a860__5->GetZaxis()->SetTitleFont(42);
   frame_630a860__5->Draw("FUNC");
   
   Double_t data_fx3005[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3005[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   4,
   6,
   8,
   10,
   19,
   21,
   21,
   34,
   33,
   49,
   44,
   45,
   46,
   57,
   59,
   62,
   58,
   72,
   71,
   71,
   93,
   88,
   88,
   94,
   117,
   103,
   150,
   131,
   149,
   129,
   130,
   148,
   149,
   149,
   144,
   161,
   164,
   146,
   132,
   166,
   162,
   181,
   168,
   210,
   216,
   196,
   253,
   287,
   263,
   284,
   297,
   293,
   306,
   349,
   295,
   367,
   338,
   353,
   357,
   414,
   390,
   379,
   389,
   419,
   423,
   427,
   408,
   432,
   431,
   464,
   476,
   444,
   487,
   472,
   482,
   442,
   487,
   497,
   484,
   448,
   427,
   393,
   393,
   400};
   Double_t data_felx3005[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3005[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   1.914339,
   2.379931,
   2.768386,
   3.108694,
   4.320219,
   4.545807,
   4.545807,
   5.802128,
   5.715302,
   6.976026,
   6.60794,
   6.683179,
   6.757581,
   7.527619,
   7.659312,
   7.852713,
   7.593751,
   8.465529,
   8.406258,
   8.406258,
   9.626284,
   9.362975,
   9.362975,
   9.678086,
   10.3282,
   9.661201,
   11.75765,
   10.95644,
   11.71679,
   10.86882,
   10.91271,
   11.6758,
   11.71679,
   11.71679,
   11.51041,
   12.19843,
   12.31601,
   11.59339,
   11,
   12.3938,
   12.23774,
   12.96291,
   12.47112,
   14,
   14.20544,
   13.50893,
   15.41383,
   16.44845,
   15.72498,
   16.35972,
   16.74094,
   16.62454,
   17,
   18.18823,
   16.68284,
   18.66377,
   17.89157,
   18.29495,
   18.40106,
   19.85313,
   19.25475,
   18.97434,
   19.22942,
   19.9756,
   20.07304,
   20.17003,
   19.7052,
   20.29062,
   20.26656,
   21.04646,
   21.32315,
   20.57724,
   21.57374,
   21.23131,
   21.46019,
   20.52974,
   21.57374,
   21.7991,
   21.50568,
   20.67192,
   20.17003,
   19.33053,
   19.33053,
   19.50625};
   Double_t data_fehx3005[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3005[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   3.162753,
   3.583642,
   3.945142,
   4.26695,
   5.435196,
   5.655182,
   5.655182,
   6.888101,
   6.802567,
   8.047634,
   7.68351,
   7.757905,
   7.831489,
   8.594007,
   8.724565,
   8.916365,
   8.659564,
   9.524592,
   9.465736,
   9.465736,
   10.67824,
   10.41639,
   10.41639,
   10.72977,
   11.3282,
   10.6612,
   12.75765,
   11.95644,
   12.71679,
   11.86882,
   11.91271,
   12.6758,
   12.71679,
   12.71679,
   12.51041,
   13.19843,
   13.31601,
   12.59339,
   12,
   13.3938,
   13.23774,
   13.96291,
   13.47112,
   15,
   15.20544,
   14.50893,
   16.41383,
   17.44845,
   16.72498,
   17.35972,
   17.74094,
   17.62454,
   18,
   19.18823,
   17.68284,
   19.66377,
   18.89157,
   19.29495,
   19.40106,
   20.85313,
   20.25475,
   19.97434,
   20.22942,
   20.9756,
   21.07304,
   21.17003,
   20.7052,
   21.29062,
   21.26656,
   22.04646,
   22.32315,
   21.57724,
   22.57374,
   22.23131,
   22.46019,
   21.52974,
   22.57374,
   22.7991,
   22.50568,
   21.67192,
   21.17003,
   20.33053,
   20.33053,
   20.50625};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaOS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data23300530013005 = new TH1F("Graph_Graph_Graph_Graph_data23300530013005","Histogram of data_plot__etaOS",100,0,0.55);
   Graph_Graph_Graph_Graph_data23300530013005->SetMinimum(0);
   Graph_Graph_Graph_Graph_data23300530013005->SetMaximum(571.779);
   Graph_Graph_Graph_Graph_data23300530013005->SetDirectory(0);
   Graph_Graph_Graph_Graph_data23300530013005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data23300530013005->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data23300530013005->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data23300530013005->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data23300530013005->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data23300530013005->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data23300530013005->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data23300530013005->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data23300530013005->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data23300530013005->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data23300530013005->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data23300530013005->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data23300530013005->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data23300530013005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data23300530013005);
   
   grae->Draw("p");
   
   Double_t total_fx13[338] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.0725,
   0.07375,
   0.074375,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.0825,
   0.08375,
   0.084375,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.0925,
   0.09375,
   0.094375,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.1125,
   0.11375,
   0.114375,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.1225,
   0.12375,
   0.124375,
   0.125,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.145625,
   0.14625,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.1525,
   0.15375,
   0.154375,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.1625,
   0.16375,
   0.164375,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.1725,
   0.17375,
   0.174375,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.1825,
   0.18375,
   0.184375,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.1925,
   0.19375,
   0.194375,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.2025,
   0.20375,
   0.204375,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.2125,
   0.21375,
   0.214375,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.2225,
   0.22375,
   0.224375,
   0.225,
   0.23,
   0.2325,
   0.23375,
   0.234375,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.2425,
   0.24375,
   0.244375,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.2525,
   0.25375,
   0.254375,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.2625,
   0.26375,
   0.264375,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.2725,
   0.27375,
   0.274375,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.2825,
   0.28375,
   0.284375,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.295625,
   0.29625,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.3025,
   0.30375,
   0.304375,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.3125,
   0.31375,
   0.314375,
   0.315,
   0.32,
   0.3225,
   0.32375,
   0.324375,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.3425,
   0.34375,
   0.344375,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.3525,
   0.35375,
   0.354375,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.3625,
   0.36375,
   0.364375,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.3725,
   0.37375,
   0.374375,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.3825,
   0.38375,
   0.384375,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t total_fy13[338] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.008594853,
   0.008594853,
   0.01338221,
   0.01338221,
   0.01338221,
   0.01338221,
   1.034753,
   1.034753,
   1.034753,
   1.034753,
   4.62105,
   4.62105,
   4.62105,
   4.62105,
   5.987927,
   5.987927,
   5.987927,
   5.987927,
   8.554131,
   8.554131,
   8.554131,
   8.554131,
   14.19138,
   14.19138,
   14.19138,
   14.19138,
   18.94813,
   19.25366,
   19.25366,
   19.25366,
   19.25366,
   26.16839,
   26.16839,
   26.16839,
   26.16839,
   27.85861,
   27.85861,
   27.85861,
   27.85861,
   30.21725,
   30.21725,
   30.21725,
   30.21725,
   47.54036,
   47.56506,
   46.86847,
   46.86847,
   46.86847,
   46.86847,
   49.2889,
   49.2889,
   53.57256,
   53.57256,
   53.57256,
   53.57256,
   53.57256,
   67.98194,
   67.98194,
   67.98194,
   67.98194,
   62.23093,
   62.23093,
   62.23093,
   62.23093,
   64.30128,
   64.30128,
   64.30128,
   64.30128,
   60.87551,
   60.87551,
   60.87551,
   60.87551,
   73.36617,
   73.36617,
   73.36617,
   73.36617,
   74.9337,
   74.9337,
   74.9337,
   74.9337,
   99.15188,
   99.15188,
   99.15188,
   99.15188,
   89.73397,
   89.73397,
   89.73397,
   89.73397,
   97.27815,
   97.27815,
   97.27815,
   97.27815,
   85.96597,
   85.96597,
   85.96597,
   85.96597,
   116.4448,
   116.4448,
   116.4448,
   116.4448,
   110.5375,
   110.5375,
   110.5375,
   110.5375,
   150.277,
   150.277,
   150.277,
   150.277,
   124.3326,
   124.3326,
   124.3326,
   124.3326,
   161.9185,
   161.9185,
   161.9185,
   161.9185,
   130.8566,
   130.5781,
   130.5781,
   130.5781,
   130.5781,
   147.5705,
   147.5705,
   147.5705,
   147.5705,
   135.0451,
   135.0451,
   135.0451,
   135.0451,
   139.1065,
   139.1065,
   139.1065,
   139.1065,
   146.4554,
   146.4554,
   146.4554,
   146.4554,
   154.4762,
   154.4762,
   154.4762,
   154.4762,
   164.1549,
   164.1549,
   164.1549,
   164.1549,
   153.6834,
   153.6834,
   153.6834,
   153.6834,
   147.2647,
   147.2647,
   147.2647,
   147.2647,
   152.1065,
   152.1065,
   152.1065,
   152.1065,
   149.4903,
   149.4903,
   149.4903,
   149.4903,
   178.5482,
   178.5482,
   175.8463,
   175.8463,
   175.8463,
   175.8463,
   199.8267,
   199.8267,
   199.8267,
   199.8267,
   199.8267,
   201.6192,
   201.6192,
   201.6192,
   201.6192,
   216.9939,
   216.9939,
   216.9939,
   216.9939,
   257.1658,
   257.1658,
   257.1658,
   257.1658,
   280.4847,
   280.8135,
   280.8135,
   280.8135,
   280.8135,
   266.7393,
   266.7393,
   266.7393,
   266.7393,
   274.4303,
   274.4303,
   274.4303,
   274.4303,
   298.1281,
   298.1281,
   298.1281,
   298.1281,
   311.4181,
   311.4181,
   311.4181,
   311.4181,
   347.9868,
   347.9868,
   347.9868,
   347.9868,
   300.79,
   300.79,
   300.79,
   300.79,
   333.106,
   333.106,
   333.106,
   333.106,
   345.4567,
   345.4567,
   345.4567,
   345.4567,
   347.0492,
   347.0492,
   347.0492,
   347.0492,
   354.0949,
   354.0949,
   354.0949,
   354.0949,
   407.0919,
   407.0919,
   407.0919,
   407.0919,
   404.5821,
   404.5821,
   404.5821,
   404.5821,
   376.8786,
   376.8786,
   376.8786,
   376.8786,
   419.3601,
   419.3601,
   419.3601,
   419.3601,
   431.1372,
   431.1372,
   431.1372,
   431.1372,
   416.2429,
   416.2429,
   416.2429,
   416.2429,
   419.7333,
   419.7333,
   419.7333,
   419.7333,
   439.8879,
   438.9924,
   438.9924,
   438.9924,
   438.9924,
   452.2042,
   452.2042,
   452.2042,
   452.2042,
   437.7851,
   437.7851,
   437.7851,
   437.7851,
   481.2926,
   481.2926,
   481.2926,
   481.2926,
   443.7527,
   443.7527,
   443.7527,
   443.7527,
   496.2019,
   496.2019,
   496.2019,
   496.2019,
   480.3231,
   480.3231,
   480.3231,
   480.3231,
   458.3594,
   458.3594,
   458.3594,
   458.3594,
   446.8558,
   446.8558,
   446.8558,
   446.8558,
   491.6235,
   491.6235,
   491.6235,
   491.6235,
   476.802,
   476.802,
   476.802,
   476.802,
   475.6885,
   475.6885,
   475.6885,
   475.6885,
   445.0441,
   445.0441,
   445.0441,
   445.0441,
   413.0048,
   413.0048,
   413.0048,
   413.0048,
   389.1021,
   389.1021,
   389.1021,
   389.1021,
   391.3741,
   391.523,
   391.523,
   391.523,
   391.523,
   0};
   TGraph *graph = new TGraph(338,total_fx13,total_fy13);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_kk");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_total6713113 = new TH1F("Graph_Graph_Graph_Graph_total6713113","Projection of pdf_kk",338,-0.056,0.556);
   Graph_Graph_Graph_Graph_total6713113->SetMinimum(0);
   Graph_Graph_Graph_Graph_total6713113->SetMaximum(545.822);
   Graph_Graph_Graph_Graph_total6713113->SetDirectory(0);
   Graph_Graph_Graph_Graph_total6713113->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_total6713113->SetLineColor(ci);
   Graph_Graph_Graph_Graph_total6713113->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total6713113->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total6713113->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total6713113->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total6713113->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total6713113->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total6713113->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total6713113->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_total6713113->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_total6713113->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_total6713113->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_total6713113->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_total6713113);
   
   graph->Draw("l");
   
   Double_t bdkpi_fx14[226] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.085,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bdkpi_fy14[226] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.008594853,
   0.008594853,
   0.01338221,
   0.01338221,
   0.01338221,
   0.01338221,
   0.01338221,
   3.24463,
   3.24463,
   3.450757,
   3.450757,
   3.450757,
   3.450757,
   3.450757,
   6.008002,
   6.008002,
   6.008002,
   6.008002,
   6.008002,
   8.273603,
   8.273603,
   8.273603,
   8.273603,
   8.273603,
   11.4333,
   11.4333,
   11.4333,
   11.4333,
   11.4333,
   15.29821,
   15.29821,
   15.29821,
   15.29821,
   15.29821,
   20.63478,
   20.63478,
   20.63478,
   20.63478,
   20.63478,
   24.60998,
   24.60998,
   24.60998,
   24.60998,
   24.60998,
   21.04914,
   21.04914,
   21.04914,
   21.04914,
   21.04914,
   29.35966,
   29.35966,
   29.35966,
   29.35966,
   29.35966,
   34.62495,
   34.62495,
   34.62495,
   34.62495,
   34.62495,
   32.74276,
   32.74276,
   32.74276,
   32.74276,
   32.74276,
   41.89917,
   41.89917,
   41.89917,
   41.89917,
   41.89917,
   60.88007,
   60.88007,
   60.88007,
   60.88007,
   60.88007,
   53.01527,
   53.01527,
   52.93496,
   52.93496,
   52.93496,
   52.93496,
   52.93496,
   46.81325,
   46.81325,
   46.81325,
   46.81325,
   46.81325,
   58.59988,
   58.59988,
   58.59988,
   58.59988,
   58.59988,
   52.79451,
   52.79451,
   52.79451,
   52.79451,
   52.79451,
   51.30174,
   51.30174,
   51.30174,
   51.30174,
   51.30174,
   58.10763,
   58.10763,
   58.10763,
   66.74644,
   66.74644,
   66.74644,
   66.74644,
   66.74644,
   66.74644,
   66.74644,
   81.9683,
   81.9683,
   81.9683,
   81.9683,
   81.9683,
   106.3257,
   106.3257,
   106.3257,
   106.3257,
   106.3257,
   104.3552,
   104.3552,
   104.3552,
   104.3552,
   104.3552,
   114.1476,
   114.1476,
   114.1476,
   114.1476,
   114.1476,
   126.8849,
   126.8849,
   126.8849,
   126.8849,
   126.8849,
   122.3112,
   122.3112,
   122.3112,
   122.3112,
   122.3112,
   139.4004,
   139.4004,
   139.4004,
   139.4004,
   139.4004,
   137.4286,
   137.4286,
   137.4286,
   137.4286,
   137.4286,
   129.2893,
   129.2893,
   129.2893,
   129.2893,
   129.2893,
   158.0295,
   158.0295,
   158.0295,
   158.0295,
   158.0295,
   161.1639,
   161.1639,
   161.1639,
   161.1639,
   161.1639,
   154.3911,
   154.3911,
   154.3911,
   154.3911,
   154.3911,
   157.0512,
   157.0512,
   157.0512,
   157.0512,
   157.0512,
   166.7419,
   166.7419,
   166.7419,
   166.7419,
   166.7419,
   160.3823,
   160.3823,
   160.3823,
   160.3823,
   160.3823,
   163.4446,
   163.4446,
   163.4446,
   163.4446,
   163.4446,
   181.1978,
   181.1978,
   181.1978,
   181.1978,
   181.1978,
   159.0691,
   159.0691,
   159.0691,
   159.0691,
   159.0691,
   139.8086,
   139.8086,
   139.8086,
   139.8086,
   139.8086,
   137.0686,
   137.0686,
   137.0686,
   137.0686,
   137.0686,
   0};
   graph = new TGraph(226,bdkpi_fx14,bdkpi_fy14);
   graph->SetName("bdkpi");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bdkpi6814214 = new TH1F("Graph_Graph_Graph_Graph_bdkpi6814214","Projection of pdf_kk",226,-0.056,0.556);
   Graph_Graph_Graph_Graph_bdkpi6814214->SetMinimum(0);
   Graph_Graph_Graph_Graph_bdkpi6814214->SetMaximum(199.3176);
   Graph_Graph_Graph_Graph_bdkpi6814214->SetDirectory(0);
   Graph_Graph_Graph_Graph_bdkpi6814214->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bdkpi6814214->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bdkpi6814214->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bdkpi6814214);
   
   graph->Draw("lf2");
   
   Double_t lbpk_fx15[232] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t lbpk_fy15[232] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.001421661,
   0.001421661,
   0.002925566,
   0.002925566,
   0.002925566,
   0.002925566,
   0.002925566,
   2.934135,
   2.934135,
   2.934135,
   2.934135,
   2.934135,
   2.585673,
   2.585673,
   2.585673,
   2.585673,
   2.585673,
   4.795987,
   4.795987,
   4.795987,
   4.795987,
   4.795987,
   6.505006,
   6.505006,
   6.505006,
   6.505006,
   6.505006,
   8.994936,
   8.994936,
   8.994936,
   8.994936,
   8.994936,
   12.03772,
   12.03772,
   12.03772,
   12.03772,
   12.03772,
   17.13829,
   17.13829,
   17.13829,
   17.13829,
   17.13829,
   20.06811,
   20.06811,
   20.06811,
   20.06811,
   20.06811,
   15.69428,
   15.69428,
   15.69428,
   15.69428,
   15.69428,
   23.7217,
   23.7217,
   23.7217,
   23.7217,
   23.7217,
   28.55278,
   28.55278,
   28.55278,
   28.55278,
   28.55278,
   25.09717,
   25.09717,
   25.09717,
   25.09717,
   25.09717,
   32.96808,
   32.96808,
   32.96808,
   32.96808,
   32.96808,
   51.49081,
   51.49081,
   51.49081,
   51.49081,
   51.49081,
   42.85061,
   42.85061,
   42.85061,
   42.85061,
   42.85061,
   41.87297,
   41.87297,
   41.87297,
   41.87297,
   41.87297,
   35.97867,
   35.97867,
   35.97867,
   35.97867,
   35.97867,
   47.06441,
   47.06441,
   47.06441,
   47.06441,
   47.06441,
   41.15376,
   41.15376,
   41.15376,
   41.15376,
   41.15376,
   39.35565,
   39.35565,
   39.35565,
   39.35565,
   39.35565,
   45.54638,
   45.54638,
   45.54638,
   53.18845,
   53.18845,
   53.18845,
   53.18845,
   53.18845,
   53.18845,
   53.18845,
   65.66495,
   65.66495,
   65.66495,
   65.66495,
   65.66495,
   87.35066,
   87.35066,
   87.35066,
   87.35066,
   87.35066,
   82.61034,
   82.61034,
   82.61034,
   82.61034,
   82.61034,
   91.28451,
   91.28451,
   91.28451,
   91.28451,
   91.28451,
   103.0217,
   103.0217,
   103.0217,
   103.0217,
   103.0217,
   96.79551,
   96.79551,
   96.79551,
   96.79551,
   96.79551,
   111.3797,
   111.3797,
   111.3797,
   111.3797,
   111.3797,
   107.6433,
   107.6433,
   107.6433,
   107.6433,
   107.6433,
   97.79581,
   97.79581,
   97.79581,
   97.79581,
   97.79581,
   124.4359,
   124.4359,
   124.4359,
   124.4359,
   124.4359,
   127.7211,
   127.7211,
   127.7211,
   127.7211,
   127.7211,
   117.7829,
   117.7829,
   117.7829,
   117.7829,
   117.7829,
   121.6522,
   121.6522,
   121.6522,
   121.6522,
   121.6522,
   129.7506,
   129.7506,
   129.7506,
   129.7506,
   129.7506,
   122.8541,
   122.8541,
   122.8541,
   122.8541,
   122.8541,
   124.0258,
   124.0258,
   124.0258,
   124.0258,
   124.0258,
   144.351,
   144.351,
   144.351,
   144.351,
   144.351,
   123.7867,
   123.7867,
   123.7867,
   123.7867,
   123.7867,
   105.9132,
   105.9132,
   105.9132,
   105.9132,
   105.9132,
   104.8196,
   104.8196,
   104.8196,
   104.8196,
   104.8196,
   0};
   graph = new TGraph(232,lbpk_fx15,lbpk_fy15);
   graph->SetName("lbpk");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_lbpk6915315 = new TH1F("Graph_Graph_Graph_Graph_lbpk6915315","Projection of pdf_kk",232,-0.056,0.556);
   Graph_Graph_Graph_Graph_lbpk6915315->SetMinimum(0);
   Graph_Graph_Graph_Graph_lbpk6915315->SetMaximum(158.7861);
   Graph_Graph_Graph_Graph_lbpk6915315->SetDirectory(0);
   Graph_Graph_Graph_Graph_lbpk6915315->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_lbpk6915315->SetLineColor(ci);
   Graph_Graph_Graph_Graph_lbpk6915315->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk6915315->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk6915315->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk6915315->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_lbpk6915315->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk6915315->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk6915315->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk6915315->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_lbpk6915315->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_lbpk6915315->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_lbpk6915315->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_lbpk6915315->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_lbpk6915315);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx16[232] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t 3body_fy16[232] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.854747,
   2.854747,
   2.854747,
   2.854747,
   2.854747,
   2.36169,
   2.36169,
   2.36169,
   2.36169,
   2.36169,
   4.488319,
   4.488319,
   4.488319,
   4.488319,
   4.488319,
   6.060689,
   6.060689,
   6.060689,
   6.060689,
   6.060689,
   8.33545,
   8.33545,
   8.33545,
   8.33545,
   8.33545,
   11.1902,
   11.1902,
   11.1902,
   11.1902,
   11.1902,
   16.1973,
   16.1973,
   16.1973,
   16.1973,
   16.1973,
   18.89352,
   18.89352,
   18.89352,
   18.89352,
   18.89352,
   14.33494,
   14.33494,
   14.33494,
   14.33494,
   14.33494,
   22.31919,
   22.31919,
   22.31919,
   22.31919,
   22.31919,
   26.9751,
   26.9751,
   26.9751,
   26.9751,
   26.9751,
   23.12797,
   23.12797,
   23.12797,
   23.12797,
   23.12797,
   30.70197,
   30.70197,
   30.70197,
   30.70197,
   30.70197,
   49.0655,
   49.0655,
   49.0655,
   49.0655,
   49.0655,
   40.25645,
   40.25645,
   40.25645,
   40.25645,
   40.25645,
   39.09648,
   39.09648,
   39.09648,
   39.09648,
   39.09648,
   33.2194,
   33.2194,
   33.2194,
   33.2194,
   33.2194,
   44.16478,
   44.16478,
   44.16478,
   44.16478,
   44.16478,
   38.16529,
   38.16529,
   38.16529,
   38.16529,
   38.16529,
   36.36413,
   36.36413,
   36.36413,
   36.36413,
   36.36413,
   42.36362,
   42.36362,
   42.36362,
   49.75187,
   49.75187,
   49.75187,
   49.75187,
   49.75187,
   49.75187,
   49.75187,
   61.58325,
   61.58325,
   61.58325,
   61.58325,
   61.58325,
   82.68127,
   82.68127,
   82.68127,
   82.68127,
   82.68127,
   77.20057,
   77.20057,
   77.20057,
   77.20057,
   77.20057,
   85.53602,
   85.53602,
   85.53602,
   85.53602,
   85.53602,
   97.01621,
   97.01621,
   97.01621,
   97.01621,
   97.01621,
   90.42071,
   90.42071,
   90.42071,
   90.42071,
   90.42071,
   104.3593,
   104.3593,
   104.3593,
   104.3593,
   104.3593,
   100.1609,
   100.1609,
   100.1609,
   100.1609,
   100.1609,
   89.96313,
   89.96313,
   89.96313,
   89.96313,
   89.96313,
   116.0683,
   116.0683,
   116.0683,
   116.0683,
   116.0683,
   119.2742,
   119.2742,
   119.2742,
   119.2742,
   119.2742,
   108.68,
   108.68,
   108.68,
   108.68,
   108.68,
   112.7559,
   112.7559,
   112.7559,
   112.7559,
   112.7559,
   120.4342,
   120.4342,
   120.4342,
   120.4342,
   120.4342,
   113.3971,
   113.3971,
   113.3971,
   113.3971,
   113.3971,
   114.2059,
   114.2059,
   114.2059,
   114.2059,
   114.2059,
   135.0751,
   135.0751,
   135.0751,
   135.0751,
   135.0751,
   114.9083,
   114.9083,
   114.9083,
   114.9083,
   114.9083,
   97.4286,
   97.4286,
   97.4286,
   97.4286,
   97.4286,
   96.72621,
   96.72621,
   96.72621,
   96.72621,
   96.72621,
   0};
   graph = new TGraph(232,3body_fx16,3body_fy16);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_3body7016416 = new TH1F("Graph_Graph_Graph_Graph_3body7016416","Projection of pdf_kk",232,-0.056,0.556);
   Graph_Graph_Graph_Graph_3body7016416->SetMinimum(0);
   Graph_Graph_Graph_Graph_3body7016416->SetMaximum(148.5826);
   Graph_Graph_Graph_Graph_3body7016416->SetDirectory(0);
   Graph_Graph_Graph_Graph_3body7016416->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_3body7016416->SetLineColor(ci);
   Graph_Graph_Graph_Graph_3body7016416->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body7016416->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body7016416->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body7016416->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body7016416->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body7016416->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body7016416->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body7016416->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_3body7016416->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_3body7016416->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_3body7016416->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_3body7016416->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_3body7016416);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx17[220] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.085,
   0.09,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.125,
   0.1275,
   0.12875,
   0.129375,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bkg_fy17[220] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.36169,
   2.36169,
   2.36169,
   2.36169,
   2.36169,
   2.36169,
   2.36169,
   0,
   0,
   0,
   0,
   0,
   2.36169,
   2.36169,
   2.36169,
   2.36169,
   2.36169,
   0,
   0,
   0,
   0,
   0,
   2.36169,
   2.36169,
   2.36169,
   2.36169,
   2.36169,
   11.80845,
   11.80845,
   11.80845,
   11.80845,
   11.80845,
   18.89352,
   18.89352,
   18.89352,
   18.89352,
   18.89352,
   7.085071,
   7.085071,
   7.085071,
   7.085071,
   7.085071,
   9.446761,
   9.446761,
   9.446761,
   9.446761,
   9.446761,
   21.25521,
   21.25521,
   21.25521,
   21.25521,
   21.25521,
   21.25521,
   21.25521,
   30.70197,
   30.70197,
   30.70197,
   30.70197,
   30.70197,
   23.6169,
   23.6169,
   23.6169,
   23.6169,
   23.6169,
   35.42535,
   35.42535,
   35.42535,
   35.42535,
   35.42535,
   25.97859,
   25.97859,
   25.97859,
   25.97859,
   25.97859,
   9.446761,
   9.446761,
   9.446761,
   9.446761,
   9.446761,
   30.70197,
   30.70197,
   30.70197,
   30.70197,
   30.70197,
   23.6169,
   23.6169,
   23.6169,
   23.6169,
   23.6169,
   14.17014,
   14.17014,
   14.17014,
   14.17014,
   14.17014,
   21.25521,
   21.25521,
   21.25521,
   44.87211,
   44.87211,
   44.87211,
   44.87211,
   44.87211,
   44.87211,
   44.87211,
   47.2338,
   47.2338,
   47.2338,
   47.2338,
   47.2338,
   51.95718,
   51.95718,
   51.95718,
   51.95718,
   51.95718,
   54.31887,
   54.31887,
   54.31887,
   54.31887,
   54.31887,
   54.31887,
   54.31887,
   59.04226,
   59.04226,
   59.04226,
   59.04226,
   59.04226,
   73.2124,
   73.2124,
   73.2124,
   73.2124,
   73.2124,
   61.40395,
   61.40395,
   61.40395,
   61.40395,
   61.40395,
   63.76564,
   63.76564,
   63.76564,
   63.76564,
   63.76564,
   59.04226,
   59.04226,
   59.04226,
   59.04226,
   59.04226,
   73.2124,
   73.2124,
   73.2124,
   73.2124,
   73.2124,
   73.2124,
   73.2124,
   49.59549,
   49.59549,
   49.59549,
   49.59549,
   49.59549,
   56.68056,
   56.68056,
   56.68056,
   56.68056,
   56.68056,
   82.65916,
   82.65916,
   82.65916,
   82.65916,
   82.65916,
   56.68056,
   56.68056,
   56.68056,
   56.68056,
   56.68056,
   68.48902,
   68.48902,
   68.48902,
   68.48902,
   68.48902,
   66.12733,
   66.12733,
   66.12733,
   66.12733,
   66.12733,
   63.76564,
   63.76564,
   63.76564,
   63.76564,
   63.76564,
   51.95718,
   51.95718,
   51.95718,
   51.95718,
   51.95718,
   56.68056,
   56.68056,
   56.68056,
   56.68056,
   56.68056,
   0};
   graph = new TGraph(220,bkg_fx17,bkg_fy17);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_bkg7117517 = new TH1F("Graph_Graph_Graph_Graph_bkg7117517","Projection of pdf_kk",220,-0.056,0.556);
   Graph_Graph_Graph_Graph_bkg7117517->SetMinimum(0);
   Graph_Graph_Graph_Graph_bkg7117517->SetMaximum(90.92507);
   Graph_Graph_Graph_Graph_bkg7117517->SetDirectory(0);
   Graph_Graph_Graph_Graph_bkg7117517->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_bkg7117517->SetLineColor(ci);
   Graph_Graph_Graph_Graph_bkg7117517->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg7117517->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg7117517->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg7117517->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg7117517->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg7117517->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg7117517->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg7117517->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_bkg7117517->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_bkg7117517->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_bkg7117517->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_bkg7117517->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_bkg7117517);
   
   graph->Draw("lf2");
   
   Double_t final_fx18[338] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.0725,
   0.07375,
   0.074375,
   0.075,
   0.0775,
   0.07875,
   0.079375,
   0.08,
   0.0825,
   0.08375,
   0.084375,
   0.085,
   0.0875,
   0.08875,
   0.089375,
   0.09,
   0.0925,
   0.09375,
   0.094375,
   0.095,
   0.0975,
   0.09875,
   0.099375,
   0.1,
   0.105,
   0.1075,
   0.10875,
   0.109375,
   0.11,
   0.1125,
   0.11375,
   0.114375,
   0.115,
   0.1175,
   0.11875,
   0.119375,
   0.12,
   0.1225,
   0.12375,
   0.124375,
   0.125,
   0.13,
   0.135,
   0.1375,
   0.13875,
   0.139375,
   0.14,
   0.145,
   0.145625,
   0.14625,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.1525,
   0.15375,
   0.154375,
   0.155,
   0.1575,
   0.15875,
   0.159375,
   0.16,
   0.1625,
   0.16375,
   0.164375,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.1725,
   0.17375,
   0.174375,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.1825,
   0.18375,
   0.184375,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.1925,
   0.19375,
   0.194375,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.2025,
   0.20375,
   0.204375,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.2125,
   0.21375,
   0.214375,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.2225,
   0.22375,
   0.224375,
   0.225,
   0.23,
   0.2325,
   0.23375,
   0.234375,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.2425,
   0.24375,
   0.244375,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.2525,
   0.25375,
   0.254375,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.2625,
   0.26375,
   0.264375,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.2725,
   0.27375,
   0.274375,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.2825,
   0.28375,
   0.284375,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.295625,
   0.29625,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.3025,
   0.30375,
   0.304375,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.3125,
   0.31375,
   0.314375,
   0.315,
   0.32,
   0.3225,
   0.32375,
   0.324375,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.3425,
   0.34375,
   0.344375,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.3525,
   0.35375,
   0.354375,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.3625,
   0.36375,
   0.364375,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.3725,
   0.37375,
   0.374375,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.3825,
   0.38375,
   0.384375,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t final_fy18[338] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.008594853,
   0.008594853,
   0.01338221,
   0.01338221,
   0.01338221,
   0.01338221,
   1.034753,
   1.034753,
   1.034753,
   1.034753,
   4.62105,
   4.62105,
   4.62105,
   4.62105,
   5.987927,
   5.987927,
   5.987927,
   5.987927,
   8.554131,
   8.554131,
   8.554131,
   8.554131,
   14.19138,
   14.19138,
   14.19138,
   14.19138,
   18.94813,
   19.25366,
   19.25366,
   19.25366,
   19.25366,
   26.16839,
   26.16839,
   26.16839,
   26.16839,
   27.85861,
   27.85861,
   27.85861,
   27.85861,
   30.21725,
   30.21725,
   30.21725,
   30.21725,
   47.54036,
   47.56506,
   46.86847,
   46.86847,
   46.86847,
   46.86847,
   49.2889,
   49.2889,
   53.57256,
   53.57256,
   53.57256,
   53.57256,
   53.57256,
   67.98194,
   67.98194,
   67.98194,
   67.98194,
   62.23093,
   62.23093,
   62.23093,
   62.23093,
   64.30128,
   64.30128,
   64.30128,
   64.30128,
   60.87551,
   60.87551,
   60.87551,
   60.87551,
   73.36617,
   73.36617,
   73.36617,
   73.36617,
   74.9337,
   74.9337,
   74.9337,
   74.9337,
   99.15188,
   99.15188,
   99.15188,
   99.15188,
   89.73397,
   89.73397,
   89.73397,
   89.73397,
   97.27815,
   97.27815,
   97.27815,
   97.27815,
   85.96597,
   85.96597,
   85.96597,
   85.96597,
   116.4448,
   116.4448,
   116.4448,
   116.4448,
   110.5375,
   110.5375,
   110.5375,
   110.5375,
   150.277,
   150.277,
   150.277,
   150.277,
   124.3326,
   124.3326,
   124.3326,
   124.3326,
   161.9185,
   161.9185,
   161.9185,
   161.9185,
   130.8566,
   130.5781,
   130.5781,
   130.5781,
   130.5781,
   147.5705,
   147.5705,
   147.5705,
   147.5705,
   135.0451,
   135.0451,
   135.0451,
   135.0451,
   139.1065,
   139.1065,
   139.1065,
   139.1065,
   146.4554,
   146.4554,
   146.4554,
   146.4554,
   154.4762,
   154.4762,
   154.4762,
   154.4762,
   164.1549,
   164.1549,
   164.1549,
   164.1549,
   153.6834,
   153.6834,
   153.6834,
   153.6834,
   147.2647,
   147.2647,
   147.2647,
   147.2647,
   152.1065,
   152.1065,
   152.1065,
   152.1065,
   149.4903,
   149.4903,
   149.4903,
   149.4903,
   178.5482,
   178.5482,
   175.8463,
   175.8463,
   175.8463,
   175.8463,
   199.8267,
   199.8267,
   199.8267,
   199.8267,
   199.8267,
   201.6192,
   201.6192,
   201.6192,
   201.6192,
   216.9939,
   216.9939,
   216.9939,
   216.9939,
   257.1658,
   257.1658,
   257.1658,
   257.1658,
   280.4847,
   280.8135,
   280.8135,
   280.8135,
   280.8135,
   266.7393,
   266.7393,
   266.7393,
   266.7393,
   274.4303,
   274.4303,
   274.4303,
   274.4303,
   298.1281,
   298.1281,
   298.1281,
   298.1281,
   311.4181,
   311.4181,
   311.4181,
   311.4181,
   347.9868,
   347.9868,
   347.9868,
   347.9868,
   300.79,
   300.79,
   300.79,
   300.79,
   333.106,
   333.106,
   333.106,
   333.106,
   345.4567,
   345.4567,
   345.4567,
   345.4567,
   347.0492,
   347.0492,
   347.0492,
   347.0492,
   354.0949,
   354.0949,
   354.0949,
   354.0949,
   407.0919,
   407.0919,
   407.0919,
   407.0919,
   404.5821,
   404.5821,
   404.5821,
   404.5821,
   376.8786,
   376.8786,
   376.8786,
   376.8786,
   419.3601,
   419.3601,
   419.3601,
   419.3601,
   431.1372,
   431.1372,
   431.1372,
   431.1372,
   416.2429,
   416.2429,
   416.2429,
   416.2429,
   419.7333,
   419.7333,
   419.7333,
   419.7333,
   439.8879,
   438.9924,
   438.9924,
   438.9924,
   438.9924,
   452.2042,
   452.2042,
   452.2042,
   452.2042,
   437.7851,
   437.7851,
   437.7851,
   437.7851,
   481.2926,
   481.2926,
   481.2926,
   481.2926,
   443.7527,
   443.7527,
   443.7527,
   443.7527,
   496.2019,
   496.2019,
   496.2019,
   496.2019,
   480.3231,
   480.3231,
   480.3231,
   480.3231,
   458.3594,
   458.3594,
   458.3594,
   458.3594,
   446.8558,
   446.8558,
   446.8558,
   446.8558,
   491.6235,
   491.6235,
   491.6235,
   491.6235,
   476.802,
   476.802,
   476.802,
   476.802,
   475.6885,
   475.6885,
   475.6885,
   475.6885,
   445.0441,
   445.0441,
   445.0441,
   445.0441,
   413.0048,
   413.0048,
   413.0048,
   413.0048,
   389.1021,
   389.1021,
   389.1021,
   389.1021,
   391.3741,
   391.523,
   391.523,
   391.523,
   391.523,
   0};
   graph = new TGraph(338,final_fx18,final_fy18);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_kk");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_final7218618 = new TH1F("Graph_Graph_Graph_Graph_final7218618","Projection of pdf_kk",338,-0.056,0.556);
   Graph_Graph_Graph_Graph_final7218618->SetMinimum(0);
   Graph_Graph_Graph_Graph_final7218618->SetMaximum(545.822);
   Graph_Graph_Graph_Graph_final7218618->SetDirectory(0);
   Graph_Graph_Graph_Graph_final7218618->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_final7218618->SetLineColor(ci);
   Graph_Graph_Graph_Graph_final7218618->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final7218618->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final7218618->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final7218618->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final7218618->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final7218618->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final7218618->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final7218618->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_final7218618->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_final7218618->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_final7218618->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_final7218618->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_final7218618);
   
   graph->Draw("l");
   
   Double_t data_fx3006[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3006[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   4,
   6,
   8,
   10,
   19,
   21,
   21,
   34,
   33,
   49,
   44,
   45,
   46,
   57,
   59,
   62,
   58,
   72,
   71,
   71,
   93,
   88,
   88,
   94,
   117,
   103,
   150,
   131,
   149,
   129,
   130,
   148,
   149,
   149,
   144,
   161,
   164,
   146,
   132,
   166,
   162,
   181,
   168,
   210,
   216,
   196,
   253,
   287,
   263,
   284,
   297,
   293,
   306,
   349,
   295,
   367,
   338,
   353,
   357,
   414,
   390,
   379,
   389,
   419,
   423,
   427,
   408,
   432,
   431,
   464,
   476,
   444,
   487,
   472,
   482,
   442,
   487,
   497,
   484,
   448,
   427,
   393,
   393,
   400};
   Double_t data_felx3006[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3006[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   1.914339,
   2.379931,
   2.768386,
   3.108694,
   4.320219,
   4.545807,
   4.545807,
   5.802128,
   5.715302,
   6.976026,
   6.60794,
   6.683179,
   6.757581,
   7.527619,
   7.659312,
   7.852713,
   7.593751,
   8.465529,
   8.406258,
   8.406258,
   9.626284,
   9.362975,
   9.362975,
   9.678086,
   10.3282,
   9.661201,
   11.75765,
   10.95644,
   11.71679,
   10.86882,
   10.91271,
   11.6758,
   11.71679,
   11.71679,
   11.51041,
   12.19843,
   12.31601,
   11.59339,
   11,
   12.3938,
   12.23774,
   12.96291,
   12.47112,
   14,
   14.20544,
   13.50893,
   15.41383,
   16.44845,
   15.72498,
   16.35972,
   16.74094,
   16.62454,
   17,
   18.18823,
   16.68284,
   18.66377,
   17.89157,
   18.29495,
   18.40106,
   19.85313,
   19.25475,
   18.97434,
   19.22942,
   19.9756,
   20.07304,
   20.17003,
   19.7052,
   20.29062,
   20.26656,
   21.04646,
   21.32315,
   20.57724,
   21.57374,
   21.23131,
   21.46019,
   20.52974,
   21.57374,
   21.7991,
   21.50568,
   20.67192,
   20.17003,
   19.33053,
   19.33053,
   19.50625};
   Double_t data_fehx3006[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3006[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   3.162753,
   3.583642,
   3.945142,
   4.26695,
   5.435196,
   5.655182,
   5.655182,
   6.888101,
   6.802567,
   8.047634,
   7.68351,
   7.757905,
   7.831489,
   8.594007,
   8.724565,
   8.916365,
   8.659564,
   9.524592,
   9.465736,
   9.465736,
   10.67824,
   10.41639,
   10.41639,
   10.72977,
   11.3282,
   10.6612,
   12.75765,
   11.95644,
   12.71679,
   11.86882,
   11.91271,
   12.6758,
   12.71679,
   12.71679,
   12.51041,
   13.19843,
   13.31601,
   12.59339,
   12,
   13.3938,
   13.23774,
   13.96291,
   13.47112,
   15,
   15.20544,
   14.50893,
   16.41383,
   17.44845,
   16.72498,
   17.35972,
   17.74094,
   17.62454,
   18,
   19.18823,
   17.68284,
   19.66377,
   18.89157,
   19.29495,
   19.40106,
   20.85313,
   20.25475,
   19.97434,
   20.22942,
   20.9756,
   21.07304,
   21.17003,
   20.7052,
   21.29062,
   21.26656,
   22.04646,
   22.32315,
   21.57724,
   22.57374,
   22.23131,
   22.46019,
   21.52974,
   22.57374,
   22.7991,
   22.50568,
   21.67192,
   21.17003,
   20.33053,
   20.33053,
   20.50625};
   grae = new TGraphAsymmErrors(100,data_fx3006,data_fy3006,data_felx3006,data_fehx3006,data_fely3006,data_fehy3006);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaOS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_data24300630023006 = new TH1F("Graph_Graph_Graph_Graph_data24300630023006","Histogram of data_plot__etaOS",100,0,0.55);
   Graph_Graph_Graph_Graph_data24300630023006->SetMinimum(0);
   Graph_Graph_Graph_Graph_data24300630023006->SetMaximum(571.779);
   Graph_Graph_Graph_Graph_data24300630023006->SetDirectory(0);
   Graph_Graph_Graph_Graph_data24300630023006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_data24300630023006->SetLineColor(ci);
   Graph_Graph_Graph_Graph_data24300630023006->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data24300630023006->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data24300630023006->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data24300630023006->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data24300630023006->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data24300630023006->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data24300630023006->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data24300630023006->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_data24300630023006->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_data24300630023006->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_data24300630023006->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_data24300630023006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_data24300630023006);
   
   grae->Draw("p");
   
   TH1D *frame_630a860__6 = new TH1D("frame_630a860__6","",100,0,0.5);
   frame_630a860__6->SetBinContent(1,545.7891);
   frame_630a860__6->SetMaximum(545.7891);
   frame_630a860__6->SetEntries(1);
   frame_630a860__6->SetDirectory(0);
   frame_630a860__6->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_630a860__6->SetLineColor(ci);
   frame_630a860__6->GetXaxis()->SetTitle("#eta_{OS}");
   frame_630a860__6->GetXaxis()->SetNdivisions(506);
   frame_630a860__6->GetXaxis()->SetLabelFont(132);
   frame_630a860__6->GetXaxis()->SetLabelOffset(0.01);
   frame_630a860__6->GetXaxis()->SetLabelSize(0.06);
   frame_630a860__6->GetXaxis()->SetTitleSize(0.06);
   frame_630a860__6->GetXaxis()->SetTickLength(0.05);
   frame_630a860__6->GetXaxis()->SetTitleOffset(1.1);
   frame_630a860__6->GetXaxis()->SetTitleFont(132);
   frame_630a860__6->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_630a860__6->GetYaxis()->SetNdivisions(506);
   frame_630a860__6->GetYaxis()->SetLabelFont(132);
   frame_630a860__6->GetYaxis()->SetLabelOffset(0.01);
   frame_630a860__6->GetYaxis()->SetLabelSize(0.06);
   frame_630a860__6->GetYaxis()->SetTitleSize(0.06);
   frame_630a860__6->GetYaxis()->SetTickLength(0.05);
   frame_630a860__6->GetYaxis()->SetTitleOffset(1.7);
   frame_630a860__6->GetYaxis()->SetTitleFont(132);
   frame_630a860__6->GetZaxis()->SetLabelFont(42);
   frame_630a860__6->GetZaxis()->SetLabelSize(0.035);
   frame_630a860__6->GetZaxis()->SetTitleSize(0.035);
   frame_630a860__6->GetZaxis()->SetTitleFont(42);
   frame_630a860__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.25,0.39,0.51,0.83,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.45,0.75,0.45,0.75,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_etaOS_KK_total_tot_kk->Modified();
   c_etaOS_KK_total_tot_kk->cd();
   c_etaOS_KK_total_tot_kk->SetSelected(c_etaOS_KK_total_tot_kk);
}


==> figs/Fig6e.C <==
void etaSSKK()
{
//=========Macro generated from canvas: c_etaSSkNN_KK_total_tot_kk/c_etaSSkNN_KK_total_tot_kk
//=========  (Thu May 10 12:30:49 2018) by ROOT version6.10/08
   TCanvas *c_etaSSkNN_KK_total_tot_kk = new TCanvas("c_etaSSkNN_KK_total_tot_kk", "c_etaSSkNN_KK_total_tot_kk",0,0,700,731);
   c_etaSSkNN_KK_total_tot_kk->SetHighLightColor(2);
   c_etaSSkNN_KK_total_tot_kk->Range(-0.1428571,-566.5678,0.5714286,3210.551);
   c_etaSSkNN_KK_total_tot_kk->SetFillColor(0);
   c_etaSSkNN_KK_total_tot_kk->SetBorderMode(0);
   c_etaSSkNN_KK_total_tot_kk->SetBorderSize(0);
   c_etaSSkNN_KK_total_tot_kk->SetLeftMargin(0.2);
   c_etaSSkNN_KK_total_tot_kk->SetBottomMargin(0.15);
   c_etaSSkNN_KK_total_tot_kk->SetFrameBorderMode(0);
   c_etaSSkNN_KK_total_tot_kk->SetFrameBorderMode(0);
   
   TH1D *frame_7aefe90__7 = new TH1D("frame_7aefe90__7","",100,0,0.5);
   frame_7aefe90__7->SetBinContent(1,2832.839);
   frame_7aefe90__7->SetMaximum(2832.839);
   frame_7aefe90__7->SetEntries(1);
   frame_7aefe90__7->SetDirectory(0);
   frame_7aefe90__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_7aefe90__7->SetLineColor(ci);
   frame_7aefe90__7->GetXaxis()->SetTitle("#eta_{SSK}");
   frame_7aefe90__7->GetXaxis()->SetNdivisions(506);
   frame_7aefe90__7->GetXaxis()->SetLabelFont(132);
   frame_7aefe90__7->GetXaxis()->SetLabelOffset(0.01);
   frame_7aefe90__7->GetXaxis()->SetLabelSize(0.06);
   frame_7aefe90__7->GetXaxis()->SetTitleSize(0.06);
   frame_7aefe90__7->GetXaxis()->SetTickLength(0.05);
   frame_7aefe90__7->GetXaxis()->SetTitleOffset(1.1);
   frame_7aefe90__7->GetXaxis()->SetTitleFont(132);
   frame_7aefe90__7->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_7aefe90__7->GetYaxis()->SetNdivisions(506);
   frame_7aefe90__7->GetYaxis()->SetLabelFont(132);
   frame_7aefe90__7->GetYaxis()->SetLabelOffset(0.01);
   frame_7aefe90__7->GetYaxis()->SetLabelSize(0.06);
   frame_7aefe90__7->GetYaxis()->SetTitleSize(0.06);
   frame_7aefe90__7->GetYaxis()->SetTickLength(0.05);
   frame_7aefe90__7->GetYaxis()->SetTitleOffset(1.7);
   frame_7aefe90__7->GetYaxis()->SetTitleFont(132);
   frame_7aefe90__7->GetZaxis()->SetLabelFont(42);
   frame_7aefe90__7->GetZaxis()->SetLabelSize(0.035);
   frame_7aefe90__7->GetZaxis()->SetTitleSize(0.035);
   frame_7aefe90__7->GetZaxis()->SetTitleFont(42);
   frame_7aefe90__7->Draw("FUNC");
   
   Double_t data_fx3007[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3007[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   1,
   3,
   1,
   2,
   7,
   3,
   4,
   5,
   3,
   3,
   10,
   5,
   13,
   14,
   18,
   16,
   22,
   18,
   20,
   26,
   40,
   30,
   30,
   24,
   41,
   35,
   38,
   46,
   57,
   54,
   53,
   62,
   65,
   72,
   85,
   86,
   92,
   80,
   96,
   87,
   121,
   122,
   160,
   139,
   141,
   173,
   150,
   174,
   205,
   218,
   275,
   298,
   268,
   325,
   370,
   396,
   466,
   500,
   606,
   662,
   765,
   924,
   1057,
   1224,
   1538,
   1651,
   1591,
   1676,
   1588,
   1723,
   1797,
   2102,
   2646,
   2465};
   Double_t data_felx3007[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3007[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   1.632705,
   0.8272462,
   1.291815,
   2.58147,
   1.632705,
   1.914339,
   2.159691,
   1.632705,
   1.632705,
   3.108694,
   2.159691,
   3.558662,
   3.6965,
   4.202887,
   3.957801,
   4.654502,
   4.202887,
   4.434448,
   5.066015,
   6.298,
   5.446522,
   5.446522,
   4.864612,
   6.376898,
   5.887675,
   6.137163,
   6.757581,
   7.527619,
   7.32564,
   7.257065,
   7.852713,
   8.041463,
   8.465529,
   9.201374,
   9.255555,
   9.574201,
   8.925539,
   9.780867,
   9.30942,
   10.51136,
   10.55667,
   12.15899,
   11.30042,
   11.38486,
   12.66245,
   11.75765,
   12.70038,
   13.82655,
   14.27329,
   16.09066,
   16.76992,
   15.87834,
   17.53469,
   18.74188,
   19.40603,
   21.09282,
   21.86627,
   24.12214,
   25.23422,
   27.16315,
   29.90148,
   32.01538,
   34.48928,
   38.72053,
   40.13558,
   39.39048,
   40.44203,
   39.35285,
   41.01205,
   41.89399,
   45.3503,
   50.94171,
   49.15128};
   Double_t data_fehx3007[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3007[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.918186,
   2.299527,
   2.63786,
   3.770281,
   2.918186,
   3.162753,
   3.382473,
   2.918186,
   2.918186,
   4.26695,
   3.382473,
   4.697573,
   4.830381,
   5.321007,
   5.083066,
   5.761366,
   5.321007,
   5.546519,
   6.164324,
   7.377261,
   6.538046,
   6.538046,
   5.966932,
   7.455185,
   6.97241,
   7.218484,
   7.831489,
   8.594007,
   8.39385,
   8.325916,
   8.916365,
   9.103628,
   9.524592,
   10.25573,
   10.30959,
   10.62644,
   9.981567,
   10.83201,
   10.36314,
   11.51136,
   11.55667,
   13.15899,
   12.30042,
   12.38486,
   13.66245,
   12.75765,
   13.70038,
   14.82655,
   15.27329,
   17.09066,
   17.76992,
   16.87834,
   18.53469,
   19.74188,
   20.40603,
   22.09282,
   22.86627,
   25.12214,
   26.23422,
   28.16315,
   30.90148,
   33.01538,
   35.48928,
   39.72053,
   41.13558,
   40.39048,
   41.44203,
   40.35285,
   42.01205,
   42.89399,
   46.3503,
   51.94171,
   50.15128};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3007,data_fy3007,data_felx3007,data_fehx3007,data_fely3007,data_fehy3007);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaSSkNN");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_data293001300530013007 = new TH1F("Graph_Graph_Graph_Graph_Graph_data293001300530013007","Histogram of data_plot__etaSSkNN",100,0,0.55);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->SetMaximum(2967.736);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data293001300530013007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_data293001300530013007);
   
   grae->Draw("p");
   
   Double_t total_fx19[261] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.2225,
   0.22375,
   0.224375,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.2325,
   0.23375,
   0.234375,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.2425,
   0.24375,
   0.244375,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.2525,
   0.25375,
   0.254375,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.2825,
   0.28375,
   0.284375,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.295625,
   0.29625,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.31,
   0.3125,
   0.31375,
   0.314375,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.3225,
   0.32375,
   0.324375,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.3425,
   0.34375,
   0.344375,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.3525,
   0.35375,
   0.354375,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.3625,
   0.36375,
   0.364375,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.3825,
   0.38375,
   0.384375,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t total_fy19[261] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.001138598,
   0,
   0.02084109,
   0.7240318,
   0.03760613,
   0.5798323,
   0.5879072,
   1.282818,
   3.383293,
   0.08226793,
   0.08226793,
   5.227841,
   3.786983,
   5.614388,
   5.36628,
   2.599053,
   2.964944,
   7.657215,
   7.748493,
   7.748493,
   7.748493,
   7.748493,
   14.54038,
   14.99784,
   18.86714,
   16.1093,
   19.22322,
   18.36514,
   18.36514,
   18.36514,
   18.36514,
   28.82398,
   28.82398,
   28.82398,
   28.82398,
   23.24162,
   23.24162,
   23.24162,
   23.24162,
   41.49122,
   41.49122,
   41.49122,
   41.49122,
   30.31808,
   30.31808,
   30.31808,
   30.31808,
   20.44397,
   20.44397,
   20.44397,
   20.44397,
   29.90713,
   29.90713,
   29.90713,
   29.90713,
   45.84752,
   45.84752,
   45.84752,
   45.84752,
   34.88911,
   34.88911,
   34.88911,
   34.88911,
   44.46685,
   40.60761,
   40.60761,
   40.60761,
   40.60761,
   59.11382,
   55.74157,
   55.74157,
   55.74157,
   55.74157,
   49.33029,
   49.33029,
   49.33029,
   49.33029,
   59.79319,
   59.79319,
   65.43527,
   65.43527,
   65.43527,
   65.43527,
   81.31419,
   81.31419,
   81.31419,
   81.31419,
   81.31419,
   88.72309,
   92.44328,
   91.80093,
   91.80093,
   91.80093,
   91.80093,
   82.0105,
   82.0105,
   82.0105,
   82.0105,
   100.9288,
   100.9288,
   100.9288,
   100.9288,
   88.27556,
   88.27556,
   88.27556,
   88.27556,
   124.783,
   124.783,
   124.783,
   124.783,
   116.1581,
   116.1581,
   116.1581,
   116.1581,
   144.5717,
   144.5717,
   144.5717,
   144.5717,
   154.8881,
   154.8881,
   154.8881,
   154.8881,
   140.8876,
   140.8876,
   140.8876,
   140.8876,
   172.6862,
   172.6862,
   172.6862,
   172.6862,
   154.5976,
   154.5976,
   154.5976,
   154.5976,
   180.1264,
   180.1264,
   180.1264,
   180.1264,
   208.727,
   204.1611,
   204.1611,
   204.1611,
   204.1611,
   279.1449,
   279.1449,
   279.1449,
   279.1449,
   307.92,
   307.92,
   307.92,
   307.92,
   267.9665,
   267.9665,
   267.9665,
   267.9665,
   323.163,
   323.163,
   323.163,
   323.163,
   369.8113,
   369.8113,
   369.8113,
   369.8113,
   396.0365,
   396.0365,
   396.0365,
   396.0365,
   448.31,
   448.31,
   448.31,
   448.31,
   484.4731,
   484.4731,
   484.4731,
   484.4731,
   608.3779,
   608.3779,
   608.3779,
   608.3779,
   659.8765,
   659.8765,
   659.8765,
   659.8765,
   797.7073,
   797.7073,
   797.7073,
   797.7073,
   908.9044,
   908.9044,
   908.9044,
   908.9044,
   1064.778,
   1064.778,
   1064.778,
   1064.778,
   1202.99,
   1202.99,
   1202.99,
   1202.99,
   1566.814,
   1566.814,
   1566.814,
   1566.814,
   1631.495,
   1631.495,
   1631.495,
   1631.495,
   1550.122,
   1550.122,
   1550.122,
   1550.122,
   1691.494,
   1691.494,
   1691.494,
   1691.494,
   1603.888,
   1603.888,
   1603.888,
   1603.888,
   1703.597,
   1703.597,
   1703.597,
   1703.597,
   1866.01,
   1866.01,
   1866.01,
   1866.01,
   2117.286,
   2117.286,
   2117.286,
   2117.286,
   2627.71,
   2627.71,
   2627.71,
   2627.71,
   2442.97,
   2442.97,
   2442.97,
   2442.97,
   0};
   TGraph *graph = new TGraph(261,total_fx19,total_fy19);
   graph->SetName("total");
   graph->SetTitle("Projection of pdf_kk");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_total85113119 = new TH1F("Graph_Graph_Graph_Graph_Graph_total85113119","Projection of pdf_kk",261,-0.056,0.556);
   Graph_Graph_Graph_Graph_Graph_total85113119->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_total85113119->SetMaximum(2890.481);
   Graph_Graph_Graph_Graph_Graph_total85113119->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_total85113119->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_total85113119->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_total85113119->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_total85113119);
   
   graph->Draw("l");
   
   Double_t bdkpi_fx20[229] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.3625,
   0.36375,
   0.364375,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.3725,
   0.37375,
   0.374375,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.3825,
   0.38375,
   0.384375,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bdkpi_fy20[229] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.001138598,
   0,
   0.02084109,
   0.01115031,
   0.03760613,
   0.5798323,
   0.5879072,
   0.06225256,
   0.06976265,
   0.08226793,
   0.08226793,
   0.1846531,
   0.1846531,
   0.1846531,
   2.43016,
   2.614131,
   2.07883,
   2.076418,
   0.4785446,
   0.5499251,
   1.973132,
   2.081854,
   3.489054,
   3.603893,
   3.603893,
   3.603893,
   3.603893,
   6.608936,
   7.014306,
   6.242825,
   6.611296,
   6.611296,
   6.611296,
   6.611296,
   8.699758,
   9.047134,
   9.047134,
   9.047134,
   9.047134,
   10.72166,
   11.08101,
   11.31808,
   11.50361,
   10.82381,
   10.85333,
   10.85333,
   10.85333,
   10.85333,
   15.40678,
   15.69816,
   15.69816,
   15.69816,
   15.69816,
   26.0274,
   26.85725,
   26.85725,
   26.85725,
   26.85725,
   21.41453,
   22.47099,
   22.47099,
   26.90546,
   26.90546,
   26.90546,
   26.90546,
   27.42259,
   27.42259,
   27.42259,
   36.25079,
   35.8239,
   35.8239,
   35.8239,
   35.8239,
   26.44,
   26.55404,
   26.55404,
   26.55404,
   26.55404,
   31.86671,
   32.60175,
   32.60175,
   32.60175,
   32.60175,
   41.06002,
   41.58529,
   41.58529,
   41.58529,
   41.58529,
   53.61327,
   54.88074,
   55.8822,
   57.48895,
   57.48895,
   57.48895,
   57.48895,
   52.19388,
   52.19388,
   52.19388,
   52.19388,
   54.62249,
   54.62249,
   54.62249,
   54.62249,
   73.74976,
   73.74976,
   73.74976,
   73.74976,
   75.93284,
   75.93284,
   75.93284,
   75.93284,
   99.88905,
   99.88905,
   99.88905,
   99.88905,
   102.9165,
   102.9165,
   102.9165,
   102.9165,
   98.26723,
   98.26723,
   98.26723,
   98.26723,
   101.8045,
   101.8045,
   101.8045,
   101.8045,
   123.0948,
   123.0948,
   123.0948,
   123.0948,
   129.4658,
   129.4658,
   129.4658,
   129.4658,
   149.7556,
   149.7556,
   149.7556,
   149.7556,
   156.0679,
   156.0679,
   156.0679,
   156.0679,
   206.3735,
   206.3735,
   206.3735,
   206.3735,
   214.914,
   214.914,
   214.914,
   214.914,
   252.6566,
   252.6566,
   252.6566,
   252.6566,
   267.9496,
   267.9496,
   267.9496,
   267.9496,
   358.1184,
   358.1184,
   358.1184,
   358.1184,
   380.6475,
   380.6475,
   380.6475,
   380.6475,
   489.2419,
   489.2419,
   489.2419,
   489.2419,
   502.2015,
   502.2015,
   502.2015,
   502.2015,
   508.4928,
   508.4928,
   508.4928,
   508.4928,
   504.0498,
   504.0498,
   504.0498,
   504.0498,
   520.5,
   520.5,
   520.5,
   520.5,
   536.0941,
   536.0941,
   536.0941,
   536.0941,
   637.3353,
   637.3353,
   637.3353,
   637.3353,
   670.7933,
   670.7933,
   670.7933,
   670.7933,
   817.101,
   817.101,
   817.101,
   817.101,
   789.8138,
   789.8138,
   789.8138,
   789.8138,
   0};
   graph = new TGraph(229,bdkpi_fx20,bdkpi_fy20);
   graph->SetName("bdkpi");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#2b83ba");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#2b83ba");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_bdkpi86214220 = new TH1F("Graph_Graph_Graph_Graph_Graph_bdkpi86214220","Projection of pdf_kk",229,-0.056,0.556);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->SetMaximum(898.8111);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bdkpi86214220->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_bdkpi86214220);
   
   graph->Draw("lf2");
   
   Double_t lbpk_fx21[223] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t lbpk_fy21[223] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.000219833,
   0,
   0.004023861,
   0.002152827,
   0.007260743,
   0.5692649,
   0.5708239,
   0.01201931,
   0.01346931,
   0.01588375,
   0.01588375,
   0.03565159,
   0.03565159,
   0.03565159,
   2.298458,
   2.333978,
   1.773311,
   1.772845,
   1.772845,
   1.772845,
   1.772845,
   0.09239422,
   0.1061759,
   0.1061759,
   0.1061759,
   0.1061759,
   1.295589,
   1.31658,
   1.31658,
   1.31658,
   1.31658,
   2.502902,
   2.525075,
   2.525075,
   2.525075,
   2.525075,
   5.391842,
   5.470108,
   4.393729,
   4.464871,
   4.464871,
   4.464871,
   4.464871,
   6.684559,
   6.751628,
   6.751628,
   6.751628,
   6.751628,
   8.015158,
   8.08454,
   8.117515,
   8.153336,
   7.120252,
   7.12595,
   7.12595,
   7.12595,
   7.12595,
   11.18071,
   11.23697,
   11.23697,
   11.23697,
   11.23697,
   21.41174,
   21.57197,
   21.57197,
   21.57197,
   21.57197,
   15.97357,
   16.17754,
   16.17754,
   20.22213,
   20.22213,
   20.22213,
   20.22213,
   20.32197,
   20.32197,
   20.32197,
   27.93316,
   27.85074,
   27.85074,
   27.85074,
   27.85074,
   17.41397,
   17.43598,
   17.43598,
   17.43598,
   17.43598,
   21.65012,
   21.79204,
   21.79204,
   21.79204,
   21.79204,
   29.33181,
   29.43322,
   29.43322,
   29.43322,
   29.43322,
   40.45728,
   40.702,
   40.86976,
   41.17998,
   41.17998,
   41.17998,
   41.17998,
   35.13998,
   35.60888,
   35.60888,
   35.60888,
   35.60888,
   53.42741,
   53.84891,
   53.84891,
   53.84891,
   53.84891,
   76.2327,
   76.81722,
   76.81722,
   76.81722,
   76.81722,
   70.08966,
   70.77261,
   70.77261,
   70.77261,
   70.77261,
   88.93199,
   88.93199,
   88.93199,
   88.93199,
   90.16205,
   90.16205,
   90.16205,
   90.16205,
   107.3416,
   107.3416,
   107.3416,
   107.3416,
   108.5603,
   108.5603,
   108.5603,
   108.5603,
   151.5674,
   151.5674,
   151.5674,
   151.5674,
   153.2163,
   153.2163,
   153.2163,
   153.2163,
   184.6899,
   184.6899,
   184.6899,
   184.6899,
   187.6426,
   187.6426,
   187.6426,
   187.6426,
   267.4224,
   267.4224,
   267.4224,
   267.4224,
   271.7721,
   271.7721,
   271.7721,
   271.7721,
   361.4734,
   361.4734,
   361.4734,
   361.4734,
   363.9756,
   363.9756,
   363.9756,
   363.9756,
   373.0542,
   372.1964,
   372.1964,
   372.1964,
   372.1964,
   383.0444,
   383.0444,
   383.0444,
   383.0444,
   386.0552,
   386.0552,
   386.0552,
   386.0552,
   475.6576,
   475.6576,
   475.6576,
   475.6576,
   482.1174,
   482.1174,
   482.1174,
   482.1174,
   585.912,
   585.912,
   585.912,
   585.912,
   580.6436,
   580.6436,
   580.6436,
   580.6436,
   0};
   graph = new TGraph(223,lbpk_fx21,lbpk_fy21);
   graph->SetName("lbpk");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#fdae61");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#fdae61");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_lbpk87315321 = new TH1F("Graph_Graph_Graph_Graph_Graph_lbpk87315321","Projection of pdf_kk",223,-0.056,0.556);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->SetMaximum(644.5032);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_lbpk87315321->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_lbpk87315321);
   
   graph->Draw("lf2");
   
   Double_t 3body_fx22[202] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.1475,
   0.14875,
   0.149375,
   0.15,
   0.155,
   0.16,
   0.165,
   0.1675,
   0.16875,
   0.169375,
   0.17,
   0.175,
   0.1775,
   0.17875,
   0.179375,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.1975,
   0.19875,
   0.199375,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t 3body_fy22[202] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.5667364,
   0.5667364,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.266946,
   2.266946,
   1.700209,
   1.700209,
   1.700209,
   1.700209,
   1.700209,
   0,
   0,
   0,
   0,
   0,
   1.133473,
   1.133473,
   1.133473,
   1.133473,
   1.133473,
   2.266946,
   2.266946,
   2.266946,
   2.266946,
   2.266946,
   5.100628,
   5.100628,
   5.100628,
   5.100628,
   5.100628,
   3.951296,
   3.951296,
   3.951296,
   3.951296,
   3.951296,
   6.202382,
   6.202382,
   6.202382,
   6.202382,
   6.202382,
   7.367573,
   7.367573,
   7.351714,
   7.351714,
   7.351714,
   7.351714,
   7.351714,
   6.2341,
   6.2341,
   6.2341,
   6.2341,
   6.2341,
   10.16954,
   10.16954,
   10.16954,
   10.16954,
   10.16954,
   20.30736,
   20.30736,
   20.30736,
   20.30736,
   20.30736,
   14.67171,
   14.67171,
   14.67171,
   18.62301,
   18.62301,
   18.62301,
   18.62301,
   18.62301,
   18.62301,
   18.62301,
   25.943,
   25.943,
   25.943,
   25.943,
   25.943,
   15.25431,
   15.25431,
   15.25431,
   15.25431,
   15.25431,
   19.2056,
   19.2056,
   19.2056,
   19.2056,
   19.2056,
   26.5256,
   26.5256,
   26.5256,
   26.5256,
   26.5256,
   37.30945,
   37.30945,
   37.27773,
   37.27773,
   37.27773,
   37.27773,
   37.27773,
   31.05949,
   31.05949,
   31.05949,
   31.05949,
   31.05949,
   48.56488,
   48.56488,
   48.56488,
   48.56488,
   48.56488,
   70.57245,
   70.57245,
   70.57245,
   70.57245,
   70.57245,
   63.3476,
   63.3476,
   63.3476,
   63.3476,
   63.3476,
   80.75784,
   80.75784,
   80.75784,
   80.75784,
   80.75784,
   97.1932,
   97.1932,
   97.1932,
   97.1932,
   97.1932,
   138.4539,
   138.4539,
   138.4539,
   138.4539,
   138.4539,
   168.4275,
   168.4275,
   168.4275,
   168.4275,
   168.4275,
   245.7215,
   245.7215,
   245.7215,
   245.7215,
   245.7215,
   330.9022,
   330.9022,
   330.9022,
   330.9022,
   330.9022,
   340.6478,
   340.6478,
   340.6478,
   340.6478,
   340.6478,
   350.1554,
   350.1554,
   350.1554,
   350.1554,
   350.1554,
   436.9729,
   436.9729,
   436.9729,
   436.9729,
   436.9729,
   530.5954,
   530.5954,
   530.5954,
   530.5954,
   530.5954,
   0};
   graph = new TGraph(202,3body_fx22,3body_fy22);
   graph->SetName("3body");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#d7191c");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#d7191c");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_3body88416422 = new TH1F("Graph_Graph_Graph_Graph_Graph_3body88416422","Projection of pdf_kk",202,-0.056,0.556);
   Graph_Graph_Graph_Graph_Graph_3body88416422->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_3body88416422->SetMaximum(583.655);
   Graph_Graph_Graph_Graph_Graph_3body88416422->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_3body88416422->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_3body88416422->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_3body88416422->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_3body88416422);
   
   graph->Draw("lf2");
   
   Double_t bkg_fx23[190] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.2075,
   0.20875,
   0.209375,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.3075,
   0.30875,
   0.309375,
   0.31,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.405,
   0.41,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t bkg_fy23[190] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.382018,
   2.382018,
   2.382018,
   2.382018,
   2.382018,
   4.764036,
   4.764036,
   4.764036,
   4.764036,
   4.764036,
   0,
   0,
   0,
   0,
   0,
   2.382018,
   2.382018,
   2.382018,
   2.382018,
   2.382018,
   0,
   0,
   0,
   0,
   0,
   4.764036,
   4.764036,
   4.764036,
   4.764036,
   4.764036,
   14.29211,
   14.29211,
   14.29211,
   14.29211,
   14.29211,
   9.528073,
   9.528073,
   9.528073,
   11.91009,
   11.91009,
   11.91009,
   11.91009,
   11.91009,
   11.91009,
   11.91009,
   19.05615,
   19.05615,
   19.05615,
   19.05615,
   19.05615,
   7.146054,
   7.146054,
   7.146054,
   7.146054,
   7.146054,
   9.528073,
   9.528073,
   9.528073,
   9.528073,
   9.528073,
   16.67413,
   16.67413,
   16.67413,
   16.67413,
   16.67413,
   14.29211,
   14.29211,
   14.29211,
   14.29211,
   14.29211,
   19.05615,
   19.05615,
   19.05615,
   19.05615,
   19.05615,
   16.67413,
   16.67413,
   16.67413,
   16.67413,
   16.67413,
   26.2022,
   26.2022,
   26.2022,
   26.2022,
   26.2022,
   40.49431,
   40.49431,
   40.49431,
   40.49431,
   40.49431,
   19.05615,
   19.05615,
   19.05615,
   19.05615,
   19.05615,
   42.87633,
   42.87633,
   42.87633,
   42.87633,
   42.87633,
   42.87633,
   42.87633,
   59.55045,
   59.55045,
   59.55045,
   59.55045,
   59.55045,
   69.07853,
   69.07853,
   69.07853,
   69.07853,
   69.07853,
   121.4829,
   121.4829,
   121.4829,
   121.4829,
   121.4829,
   181.0334,
   181.0334,
   181.0334,
   181.0334,
   181.0334,
   164.3593,
   164.3593,
   164.3593,
   164.3593,
   164.3593,
   183.4154,
   183.4154,
   183.4154,
   183.4154,
   183.4154,
   252.4939,
   252.4939,
   252.4939,
   252.4939,
   252.4939,
   235.8198,
   235.8198,
   235.8198,
   235.8198,
   235.8198,
   0};
   graph = new TGraph(190,bkg_fx23,bkg_fy23);
   graph->SetName("bkg");
   graph->SetTitle("Projection of pdf_kk");

   ci = TColor::GetColor("#abdda4");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#abdda4");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_bkg89517523 = new TH1F("Graph_Graph_Graph_Graph_Graph_bkg89517523","Projection of pdf_kk",190,-0.056,0.556);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->SetMaximum(277.7433);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_bkg89517523->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_bkg89517523->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_bkg89517523);
   
   graph->Draw("lf2");
   
   Double_t final_fx24[261] = {
   -0.005,
   -0.005,
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.1875,
   0.18875,
   0.189375,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.2175,
   0.21875,
   0.219375,
   0.22,
   0.2225,
   0.22375,
   0.224375,
   0.225,
   0.2275,
   0.22875,
   0.229375,
   0.23,
   0.2325,
   0.23375,
   0.234375,
   0.235,
   0.2375,
   0.23875,
   0.239375,
   0.24,
   0.2425,
   0.24375,
   0.244375,
   0.245,
   0.2475,
   0.24875,
   0.249375,
   0.25,
   0.2525,
   0.25375,
   0.254375,
   0.255,
   0.2575,
   0.25875,
   0.259375,
   0.26,
   0.265,
   0.2675,
   0.26875,
   0.269375,
   0.27,
   0.275,
   0.2775,
   0.27875,
   0.279375,
   0.28,
   0.2825,
   0.28375,
   0.284375,
   0.285,
   0.29,
   0.290625,
   0.29125,
   0.2925,
   0.295,
   0.295625,
   0.29625,
   0.2975,
   0.29875,
   0.299375,
   0.3,
   0.305,
   0.31,
   0.3125,
   0.31375,
   0.314375,
   0.315,
   0.3175,
   0.31875,
   0.319375,
   0.32,
   0.3225,
   0.32375,
   0.324375,
   0.325,
   0.3275,
   0.32875,
   0.329375,
   0.33,
   0.3325,
   0.33375,
   0.334375,
   0.335,
   0.3375,
   0.33875,
   0.339375,
   0.34,
   0.3425,
   0.34375,
   0.344375,
   0.345,
   0.3475,
   0.34875,
   0.349375,
   0.35,
   0.3525,
   0.35375,
   0.354375,
   0.355,
   0.3575,
   0.35875,
   0.359375,
   0.36,
   0.3625,
   0.36375,
   0.364375,
   0.365,
   0.3675,
   0.36875,
   0.369375,
   0.37,
   0.375,
   0.3775,
   0.37875,
   0.379375,
   0.38,
   0.3825,
   0.38375,
   0.384375,
   0.385,
   0.3875,
   0.38875,
   0.389375,
   0.39,
   0.3925,
   0.39375,
   0.394375,
   0.395,
   0.3975,
   0.39875,
   0.399375,
   0.4,
   0.4025,
   0.40375,
   0.404375,
   0.405,
   0.4075,
   0.40875,
   0.409375,
   0.41,
   0.4125,
   0.41375,
   0.414375,
   0.415,
   0.4175,
   0.41875,
   0.419375,
   0.42,
   0.4225,
   0.42375,
   0.424375,
   0.425,
   0.4275,
   0.42875,
   0.429375,
   0.43,
   0.4325,
   0.43375,
   0.434375,
   0.435,
   0.4375,
   0.43875,
   0.439375,
   0.44,
   0.4425,
   0.44375,
   0.444375,
   0.445,
   0.4475,
   0.44875,
   0.449375,
   0.45,
   0.4525,
   0.45375,
   0.454375,
   0.455,
   0.4575,
   0.45875,
   0.459375,
   0.46,
   0.4625,
   0.46375,
   0.464375,
   0.465,
   0.4675,
   0.46875,
   0.469375,
   0.47,
   0.4725,
   0.47375,
   0.474375,
   0.475,
   0.4775,
   0.47875,
   0.479375,
   0.48,
   0.4825,
   0.48375,
   0.484375,
   0.485,
   0.4875,
   0.48875,
   0.489375,
   0.49,
   0.4925,
   0.49375,
   0.494375,
   0.495,
   0.5,
   0.5,
   0.505,
   0.505};
   Double_t final_fy24[261] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.001138598,
   0,
   0.02084109,
   0.7240318,
   0.03760613,
   0.5798323,
   0.5879072,
   1.282818,
   3.383293,
   0.08226793,
   0.08226793,
   5.227841,
   3.786983,
   5.614388,
   5.36628,
   2.599053,
   2.964944,
   7.657215,
   7.748493,
   7.748493,
   7.748493,
   7.748493,
   14.54038,
   14.99784,
   18.86714,
   16.1093,
   19.22322,
   18.36514,
   18.36514,
   18.36514,
   18.36514,
   28.82398,
   28.82398,
   28.82398,
   28.82398,
   23.24162,
   23.24162,
   23.24162,
   23.24162,
   41.49122,
   41.49122,
   41.49122,
   41.49122,
   30.31808,
   30.31808,
   30.31808,
   30.31808,
   20.44397,
   20.44397,
   20.44397,
   20.44397,
   29.90713,
   29.90713,
   29.90713,
   29.90713,
   45.84752,
   45.84752,
   45.84752,
   45.84752,
   34.88911,
   34.88911,
   34.88911,
   34.88911,
   44.46685,
   40.60761,
   40.60761,
   40.60761,
   40.60761,
   59.11382,
   55.74157,
   55.74157,
   55.74157,
   55.74157,
   49.33029,
   49.33029,
   49.33029,
   49.33029,
   59.79319,
   59.79319,
   65.43527,
   65.43527,
   65.43527,
   65.43527,
   81.31419,
   81.31419,
   81.31419,
   81.31419,
   81.31419,
   88.72309,
   92.44328,
   91.80093,
   91.80093,
   91.80093,
   91.80093,
   82.0105,
   82.0105,
   82.0105,
   82.0105,
   100.9288,
   100.9288,
   100.9288,
   100.9288,
   88.27556,
   88.27556,
   88.27556,
   88.27556,
   124.783,
   124.783,
   124.783,
   124.783,
   116.1581,
   116.1581,
   116.1581,
   116.1581,
   144.5717,
   144.5717,
   144.5717,
   144.5717,
   154.8881,
   154.8881,
   154.8881,
   154.8881,
   140.8876,
   140.8876,
   140.8876,
   140.8876,
   172.6862,
   172.6862,
   172.6862,
   172.6862,
   154.5976,
   154.5976,
   154.5976,
   154.5976,
   180.1264,
   180.1264,
   180.1264,
   180.1264,
   208.727,
   204.1611,
   204.1611,
   204.1611,
   204.1611,
   279.1449,
   279.1449,
   279.1449,
   279.1449,
   307.92,
   307.92,
   307.92,
   307.92,
   267.9665,
   267.9665,
   267.9665,
   267.9665,
   323.163,
   323.163,
   323.163,
   323.163,
   369.8113,
   369.8113,
   369.8113,
   369.8113,
   396.0365,
   396.0365,
   396.0365,
   396.0365,
   448.31,
   448.31,
   448.31,
   448.31,
   484.4731,
   484.4731,
   484.4731,
   484.4731,
   608.3779,
   608.3779,
   608.3779,
   608.3779,
   659.8765,
   659.8765,
   659.8765,
   659.8765,
   797.7073,
   797.7073,
   797.7073,
   797.7073,
   908.9044,
   908.9044,
   908.9044,
   908.9044,
   1064.778,
   1064.778,
   1064.778,
   1064.778,
   1202.99,
   1202.99,
   1202.99,
   1202.99,
   1566.814,
   1566.814,
   1566.814,
   1566.814,
   1631.495,
   1631.495,
   1631.495,
   1631.495,
   1550.122,
   1550.122,
   1550.122,
   1550.122,
   1691.494,
   1691.494,
   1691.494,
   1691.494,
   1603.888,
   1603.888,
   1603.888,
   1603.888,
   1703.597,
   1703.597,
   1703.597,
   1703.597,
   1866.01,
   1866.01,
   1866.01,
   1866.01,
   2117.286,
   2117.286,
   2117.286,
   2117.286,
   2627.71,
   2627.71,
   2627.71,
   2627.71,
   2442.97,
   2442.97,
   2442.97,
   2442.97,
   0};
   graph = new TGraph(261,final_fx24,final_fy24);
   graph->SetName("final");
   graph->SetTitle("Projection of pdf_kk");
   graph->SetFillColor(1);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_final90618624 = new TH1F("Graph_Graph_Graph_Graph_Graph_final90618624","Projection of pdf_kk",261,-0.056,0.556);
   Graph_Graph_Graph_Graph_Graph_final90618624->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_final90618624->SetMaximum(2890.481);
   Graph_Graph_Graph_Graph_Graph_final90618624->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_final90618624->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_final90618624->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_final90618624->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_final90618624);
   
   graph->Draw("l");
   
   Double_t data_fx3008[100] = {
   0.0025,
   0.0075,
   0.0125,
   0.0175,
   0.0225,
   0.0275,
   0.0325,
   0.0375,
   0.0425,
   0.0475,
   0.0525,
   0.0575,
   0.0625,
   0.0675,
   0.0725,
   0.0775,
   0.0825,
   0.0875,
   0.0925,
   0.0975,
   0.1025,
   0.1075,
   0.1125,
   0.1175,
   0.1225,
   0.1275,
   0.1325,
   0.1375,
   0.1425,
   0.1475,
   0.1525,
   0.1575,
   0.1625,
   0.1675,
   0.1725,
   0.1775,
   0.1825,
   0.1875,
   0.1925,
   0.1975,
   0.2025,
   0.2075,
   0.2125,
   0.2175,
   0.2225,
   0.2275,
   0.2325,
   0.2375,
   0.2425,
   0.2475,
   0.2525,
   0.2575,
   0.2625,
   0.2675,
   0.2725,
   0.2775,
   0.2825,
   0.2875,
   0.2925,
   0.2975,
   0.3025,
   0.3075,
   0.3125,
   0.3175,
   0.3225,
   0.3275,
   0.3325,
   0.3375,
   0.3425,
   0.3475,
   0.3525,
   0.3575,
   0.3625,
   0.3675,
   0.3725,
   0.3775,
   0.3825,
   0.3875,
   0.3925,
   0.3975,
   0.4025,
   0.4075,
   0.4125,
   0.4175,
   0.4225,
   0.4275,
   0.4325,
   0.4375,
   0.4425,
   0.4475,
   0.4525,
   0.4575,
   0.4625,
   0.4675,
   0.4725,
   0.4775,
   0.4825,
   0.4875,
   0.4925,
   0.4975};
   Double_t data_fy3008[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   1,
   3,
   1,
   2,
   7,
   3,
   4,
   5,
   3,
   3,
   10,
   5,
   13,
   14,
   18,
   16,
   22,
   18,
   20,
   26,
   40,
   30,
   30,
   24,
   41,
   35,
   38,
   46,
   57,
   54,
   53,
   62,
   65,
   72,
   85,
   86,
   92,
   80,
   96,
   87,
   121,
   122,
   160,
   139,
   141,
   173,
   150,
   174,
   205,
   218,
   275,
   298,
   268,
   325,
   370,
   396,
   466,
   500,
   606,
   662,
   765,
   924,
   1057,
   1224,
   1538,
   1651,
   1591,
   1676,
   1588,
   1723,
   1797,
   2102,
   2646,
   2465};
   Double_t data_felx3008[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fely3008[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   1.632705,
   0.8272462,
   1.291815,
   2.58147,
   1.632705,
   1.914339,
   2.159691,
   1.632705,
   1.632705,
   3.108694,
   2.159691,
   3.558662,
   3.6965,
   4.202887,
   3.957801,
   4.654502,
   4.202887,
   4.434448,
   5.066015,
   6.298,
   5.446522,
   5.446522,
   4.864612,
   6.376898,
   5.887675,
   6.137163,
   6.757581,
   7.527619,
   7.32564,
   7.257065,
   7.852713,
   8.041463,
   8.465529,
   9.201374,
   9.255555,
   9.574201,
   8.925539,
   9.780867,
   9.30942,
   10.51136,
   10.55667,
   12.15899,
   11.30042,
   11.38486,
   12.66245,
   11.75765,
   12.70038,
   13.82655,
   14.27329,
   16.09066,
   16.76992,
   15.87834,
   17.53469,
   18.74188,
   19.40603,
   21.09282,
   21.86627,
   24.12214,
   25.23422,
   27.16315,
   29.90148,
   32.01538,
   34.48928,
   38.72053,
   40.13558,
   39.39048,
   40.44203,
   39.35285,
   41.01205,
   41.89399,
   45.3503,
   50.94171,
   49.15128};
   Double_t data_fehx3008[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t data_fehy3008[100] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.918186,
   2.299527,
   2.63786,
   3.770281,
   2.918186,
   3.162753,
   3.382473,
   2.918186,
   2.918186,
   4.26695,
   3.382473,
   4.697573,
   4.830381,
   5.321007,
   5.083066,
   5.761366,
   5.321007,
   5.546519,
   6.164324,
   7.377261,
   6.538046,
   6.538046,
   5.966932,
   7.455185,
   6.97241,
   7.218484,
   7.831489,
   8.594007,
   8.39385,
   8.325916,
   8.916365,
   9.103628,
   9.524592,
   10.25573,
   10.30959,
   10.62644,
   9.981567,
   10.83201,
   10.36314,
   11.51136,
   11.55667,
   13.15899,
   12.30042,
   12.38486,
   13.66245,
   12.75765,
   13.70038,
   14.82655,
   15.27329,
   17.09066,
   17.76992,
   16.87834,
   18.53469,
   19.74188,
   20.40603,
   22.09282,
   22.86627,
   25.12214,
   26.23422,
   28.16315,
   30.90148,
   33.01538,
   35.48928,
   39.72053,
   41.13558,
   40.39048,
   41.44203,
   40.35285,
   42.01205,
   42.89399,
   46.3503,
   51.94171,
   50.15128};
   grae = new TGraphAsymmErrors(100,data_fx3008,data_fy3008,data_felx3008,data_fehx3008,data_fely3008,data_fehy3008);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__etaSSkNN");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_data303002300630023008 = new TH1F("Graph_Graph_Graph_Graph_Graph_data303002300630023008","Histogram of data_plot__etaSSkNN",100,0,0.55);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->SetMaximum(2967.736);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_data303002300630023008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_Graph_Graph_Graph_data303002300630023008);
   
   grae->Draw("p");
   
   TH1D *frame_7aefe90__8 = new TH1D("frame_7aefe90__8","",100,0,0.5);
   frame_7aefe90__8->SetBinContent(1,2832.839);
   frame_7aefe90__8->SetMaximum(2832.839);
   frame_7aefe90__8->SetEntries(1);
   frame_7aefe90__8->SetDirectory(0);
   frame_7aefe90__8->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7aefe90__8->SetLineColor(ci);
   frame_7aefe90__8->GetXaxis()->SetTitle("#eta_{SSK}");
   frame_7aefe90__8->GetXaxis()->SetNdivisions(506);
   frame_7aefe90__8->GetXaxis()->SetLabelFont(132);
   frame_7aefe90__8->GetXaxis()->SetLabelOffset(0.01);
   frame_7aefe90__8->GetXaxis()->SetLabelSize(0.06);
   frame_7aefe90__8->GetXaxis()->SetTitleSize(0.06);
   frame_7aefe90__8->GetXaxis()->SetTickLength(0.05);
   frame_7aefe90__8->GetXaxis()->SetTitleOffset(1.1);
   frame_7aefe90__8->GetXaxis()->SetTitleFont(132);
   frame_7aefe90__8->GetYaxis()->SetTitle("Candidates / ( 0.005 )");
   frame_7aefe90__8->GetYaxis()->SetNdivisions(506);
   frame_7aefe90__8->GetYaxis()->SetLabelFont(132);
   frame_7aefe90__8->GetYaxis()->SetLabelOffset(0.01);
   frame_7aefe90__8->GetYaxis()->SetLabelSize(0.06);
   frame_7aefe90__8->GetYaxis()->SetTitleSize(0.06);
   frame_7aefe90__8->GetYaxis()->SetTickLength(0.05);
   frame_7aefe90__8->GetYaxis()->SetTitleOffset(1.7);
   frame_7aefe90__8->GetYaxis()->SetTitleFont(132);
   frame_7aefe90__8->GetZaxis()->SetLabelFont(42);
   frame_7aefe90__8->GetZaxis()->SetLabelSize(0.035);
   frame_7aefe90__8->GetZaxis()->SetTitleSize(0.035);
   frame_7aefe90__8->GetZaxis()->SetTitleFont(42);
   frame_7aefe90__8->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.25,0.25,0.51,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.45,0.75,0.45,0.75,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   c_etaSSkNN_KK_total_tot_kk->Modified();
   c_etaSSkNN_KK_total_tot_kk->cd();
   c_etaSSkNN_KK_total_tot_kk->SetSelected(c_etaSSkNN_KK_total_tot_kk);
}


==> figs/Fig6f.C <==
void legendKK()
{
//=========Macro generated from canvas: cLegend/cLegend
//=========  (Thu May 10 12:30:49 2018) by ROOT version6.10/08
   TCanvas *cLegend = new TCanvas("cLegend", "cLegend",0,0,700,725);
   cLegend->Range(0,0,1,1);
   cLegend->SetFillColor(0);
   cLegend->SetBorderMode(0);
   cLegend->SetBorderSize(2);
   cLegend->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0.2,0.12,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.08);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("total","#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{ +}#it{K}^{ #minus}","f");
   entry->SetFillColor(1);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bdkpi","#it{B}^{0}#rightarrow#it{K}^{ +}#pi^{ #minus}","f");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#2b83ba");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#2b83ba");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("lbpk","#splitline{#Lambda^{0}_{#it{b}}#rightarrow#it{p}#it{K}^{ #minus},}{#it{B}^{0}#rightarrow#it{K}^{ +}#it{K}^{ #minus}}","f");

   ci = TColor::GetColor("#fdae61");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#fdae61");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("3body","3-Body bkg.","f");

   ci = TColor::GetColor("#d7191c");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#d7191c");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Comb. bkg.","f");

   ci = TColor::GetColor("#abdda4");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#abdda4");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   cLegend->Modified();
   cLegend->cd();
   cLegend->SetSelected(cLegend);
}


==> figs/Fig7a.C <==
void rawAsymOSKPIBd()
{
//=========Macro generated from canvas: cnew/cnew
//=========  (Thu Mar 22 22:01:08 2018) by ROOT version6.10/08
   TCanvas *cnew = new TCanvas("cnew", "cnew",510,108,700,704);
   cnew->Range(-2.778572,-0.7,14.36429,0.6333333);
   cnew->SetFillColor(0);
   cnew->SetBorderMode(0);
   cnew->SetBorderSize(2);
   cnew->SetLeftMargin(0.2);
   cnew->SetBottomMargin(0.15);
   cnew->SetFrameBorderMode(0);
   cnew->SetFrameBorderMode(0);
   Double_t xAxis1[18] = {0.65, 1.25, 1.85, 2.45, 3.05, 3.65, 4.25, 4.85, 5.45, 6.05, 6.65, 7.25, 7.85, 8.45, 9.05, 9.65, 10.85, 12.65}; 
   
   TH1D *h__1 = new TH1D("h__1","",17, xAxis1);
   h__1->SetBinContent(1,0.1935802);
   h__1->SetBinContent(2,0.1208666);
   h__1->SetBinContent(3,0.08473282);
   h__1->SetBinContent(4,0.05422993);
   h__1->SetBinContent(5,-0.0576324);
   h__1->SetBinContent(6,-0.08425334);
   h__1->SetBinContent(7,-0.1795717);
   h__1->SetBinContent(8,-0.1772316);
   h__1->SetBinContent(9,-0.2177264);
   h__1->SetBinContent(10,-0.2086721);
   h__1->SetBinContent(11,-0.2705882);
   h__1->SetBinContent(12,-0.1728395);
   h__1->SetBinContent(13,-0.06542056);
   h__1->SetBinContent(14,0.01333333);
   h__1->SetBinContent(15,-0.01694915);
   h__1->SetBinContent(16,0.04398728);
   h__1->SetBinContent(17,-0.1519557);
   h__1->SetBinError(1,0.01208558);
   h__1->SetBinError(2,0.01202554);
   h__1->SetBinError(3,0.01386398);
   h__1->SetBinError(4,0.01649082);
   h__1->SetBinError(5,0.01976617);
   h__1->SetBinError(6,0.02419054);
   h__1->SetBinError(7,0.02915965);
   h__1->SetBinError(8,0.03652802);
   h__1->SetBinError(9,0.0449235);
   h__1->SetBinError(10,0.05317925);
   h__1->SetBinError(11,0.06487448);
   h__1->SetBinError(12,0.07973233);
   h__1->SetBinError(13,0.0968803);
   h__1->SetBinError(14,0.1154803);
   h__1->SetBinError(15,0.1302076);
   h__1->SetBinError(16,0.1464226);
   h__1->SetBinError(17,0.1915487);
   h__1->SetMinimum(-0.5);
   h__1->SetMaximum(0.5);
   h__1->SetEntries(17);
   h__1->SetDirectory(0);
   h__1->SetStats(0);
   h__1->SetMarkerStyle(20);
   h__1->GetXaxis()->SetTitle("Decay time [ps]");
   h__1->GetXaxis()->SetLabelFont(132);
   h__1->GetXaxis()->SetLabelOffset(0.01);
   h__1->GetXaxis()->SetLabelSize(0.06);
   h__1->GetXaxis()->SetTitleSize(0.06);
   h__1->GetXaxis()->SetTitleFont(132);
   h__1->GetYaxis()->SetTitle("Asymmetry");
   h__1->GetYaxis()->SetLabelFont(132);
   h__1->GetYaxis()->SetLabelOffset(0.01);
   h__1->GetYaxis()->SetLabelSize(0.06);
   h__1->GetYaxis()->SetTitleSize(0.06);
   h__1->GetYaxis()->SetTitleOffset(1.5);
   h__1->GetYaxis()->SetTitleFont(132);
   h__1->GetZaxis()->SetLabelFont(42);
   h__1->GetZaxis()->SetLabelSize(0.035);
   h__1->GetZaxis()->SetTitleSize(0.035);
   h__1->GetZaxis()->SetTitleFont(42);
   h__1->Draw("pe1");
   
   Double_t Graph0_fx1[1001] = {
   0,
   0.65,
   0.662,
   0.674,
   0.686,
   0.698,
   0.71,
   0.722,
   0.734,
   0.746,
   0.758,
   0.77,
   0.782,
   0.794,
   0.806,
   0.818,
   0.83,
   0.842,
   0.854,
   0.866,
   0.878,
   0.89,
   0.902,
   0.914,
   0.926,
   0.938,
   0.95,
   0.962,
   0.974,
   0.986,
   0.998,
   1.01,
   1.022,
   1.034,
   1.046,
   1.058,
   1.07,
   1.082,
   1.094,
   1.106,
   1.118,
   1.13,
   1.142,
   1.154,
   1.166,
   1.178,
   1.19,
   1.202,
   1.214,
   1.226,
   1.238,
   1.25,
   1.262,
   1.274,
   1.286,
   1.298,
   1.31,
   1.322,
   1.334,
   1.346,
   1.358,
   1.37,
   1.382,
   1.394,
   1.406,
   1.418,
   1.43,
   1.442,
   1.454,
   1.466,
   1.478,
   1.49,
   1.502,
   1.514,
   1.526,
   1.538,
   1.55,
   1.562,
   1.574,
   1.586,
   1.598,
   1.61,
   1.622,
   1.634,
   1.646,
   1.658,
   1.67,
   1.682,
   1.694,
   1.706,
   1.718,
   1.73,
   1.742,
   1.754,
   1.766,
   1.778,
   1.79,
   1.802,
   1.814,
   1.826,
   1.838,
   1.85,
   1.862,
   1.874,
   1.886,
   1.898,
   1.91,
   1.922,
   1.934,
   1.946,
   1.958,
   1.97,
   1.982,
   1.994,
   2.006,
   2.018,
   2.03,
   2.042,
   2.054,
   2.066,
   2.078,
   2.09,
   2.102,
   2.114,
   2.126,
   2.138,
   2.15,
   2.162,
   2.174,
   2.186,
   2.198,
   2.21,
   2.222,
   2.234,
   2.246,
   2.258,
   2.27,
   2.282,
   2.294,
   2.306,
   2.318,
   2.33,
   2.342,
   2.354,
   2.366,
   2.378,
   2.39,
   2.402,
   2.414,
   2.426,
   2.438,
   2.45,
   2.462,
   2.474,
   2.486,
   2.498,
   2.51,
   2.522,
   2.534,
   2.546,
   2.558,
   2.57,
   2.582,
   2.594,
   2.606,
   2.618,
   2.63,
   2.642,
   2.654,
   2.666,
   2.678,
   2.69,
   2.702,
   2.714,
   2.726,
   2.738,
   2.75,
   2.762,
   2.774,
   2.786,
   2.798,
   2.81,
   2.822,
   2.834,
   2.846,
   2.858,
   2.87,
   2.882,
   2.894,
   2.906,
   2.918,
   2.93,
   2.942,
   2.954,
   2.966,
   2.978,
   2.99,
   3.002,
   3.014,
   3.026,
   3.038,
   3.05,
   3.062,
   3.074,
   3.086,
   3.098,
   3.11,
   3.122,
   3.134,
   3.146,
   3.158,
   3.17,
   3.182,
   3.194,
   3.206,
   3.218,
   3.23,
   3.242,
   3.254,
   3.266,
   3.278,
   3.29,
   3.302,
   3.314,
   3.326,
   3.338,
   3.35,
   3.362,
   3.374,
   3.386,
   3.398,
   3.41,
   3.422,
   3.434,
   3.446,
   3.458,
   3.47,
   3.482,
   3.494,
   3.506,
   3.518,
   3.53,
   3.542,
   3.554,
   3.566,
   3.578,
   3.59,
   3.602,
   3.614,
   3.626,
   3.638,
   3.65,
   3.662,
   3.674,
   3.686,
   3.698,
   3.71,
   3.722,
   3.734,
   3.746,
   3.758,
   3.77,
   3.782,
   3.794,
   3.806,
   3.818,
   3.83,
   3.842,
   3.854,
   3.866,
   3.878,
   3.89,
   3.902,
   3.914,
   3.926,
   3.938,
   3.95,
   3.962,
   3.974,
   3.986,
   3.998,
   4.01,
   4.022,
   4.034,
   4.046,
   4.058,
   4.07,
   4.082,
   4.094,
   4.106,
   4.118,
   4.13,
   4.142,
   4.154,
   4.166,
   4.178,
   4.19,
   4.202,
   4.214,
   4.226,
   4.238,
   4.25,
   4.262,
   4.274,
   4.286,
   4.298,
   4.31,
   4.322,
   4.334,
   4.346,
   4.358,
   4.37,
   4.382,
   4.394,
   4.406,
   4.418,
   4.43,
   4.442,
   4.454,
   4.466,
   4.478,
   4.49,
   4.502,
   4.514,
   4.526,
   4.538,
   4.55,
   4.562,
   4.574,
   4.586,
   4.598,
   4.61,
   4.622,
   4.634,
   4.646,
   4.658,
   4.67,
   4.682,
   4.694,
   4.706,
   4.718,
   4.73,
   4.742,
   4.754,
   4.766,
   4.778,
   4.79,
   4.802,
   4.814,
   4.826,
   4.838,
   4.85,
   4.862,
   4.874,
   4.886,
   4.898,
   4.91,
   4.922,
   4.934,
   4.946,
   4.958,
   4.97,
   4.982,
   4.994,
   5.006,
   5.018,
   5.03,
   5.042,
   5.054,
   5.066,
   5.078,
   5.09,
   5.102,
   5.114,
   5.126,
   5.138,
   5.15,
   5.162,
   5.174,
   5.186,
   5.198,
   5.21,
   5.222,
   5.234,
   5.246,
   5.258,
   5.27,
   5.282,
   5.294,
   5.306,
   5.318,
   5.33,
   5.342,
   5.354,
   5.366,
   5.378,
   5.39,
   5.402,
   5.414,
   5.426,
   5.438,
   5.45,
   5.462,
   5.474,
   5.486,
   5.498,
   5.51,
   5.522,
   5.534,
   5.546,
   5.558,
   5.57,
   5.582,
   5.594,
   5.606,
   5.618,
   5.63,
   5.642,
   5.654,
   5.666,
   5.678,
   5.69,
   5.702,
   5.714,
   5.726,
   5.738,
   5.75,
   5.762,
   5.774,
   5.786,
   5.798,
   5.81,
   5.822,
   5.834,
   5.846,
   5.858,
   5.87,
   5.882,
   5.894,
   5.906,
   5.918,
   5.93,
   5.942,
   5.954,
   5.966,
   5.978,
   5.99,
   6.002,
   6.014,
   6.026,
   6.038,
   6.05,
   6.062,
   6.074,
   6.086,
   6.098,
   6.11,
   6.122,
   6.134,
   6.146,
   6.158,
   6.17,
   6.182,
   6.194,
   6.206,
   6.218,
   6.23,
   6.242,
   6.254,
   6.266,
   6.278,
   6.29,
   6.302,
   6.314,
   6.326,
   6.338,
   6.35,
   6.362,
   6.374,
   6.386,
   6.398,
   6.41,
   6.422,
   6.434,
   6.446,
   6.458,
   6.47,
   6.482,
   6.494,
   6.506,
   6.518,
   6.53,
   6.542,
   6.554,
   6.566,
   6.578,
   6.59,
   6.602,
   6.614,
   6.626,
   6.638,
   6.65,
   6.662,
   6.674,
   6.686,
   6.698,
   6.71,
   6.722,
   6.734,
   6.746,
   6.758,
   6.77,
   6.782,
   6.794,
   6.806,
   6.818,
   6.83,
   6.842,
   6.854,
   6.866,
   6.878,
   6.89,
   6.902,
   6.914,
   6.926,
   6.938,
   6.95,
   6.962,
   6.974,
   6.986,
   6.998,
   7.01,
   7.022,
   7.034,
   7.046,
   7.058,
   7.07,
   7.082,
   7.094,
   7.106,
   7.118,
   7.13,
   7.142,
   7.154,
   7.166,
   7.178,
   7.19,
   7.202,
   7.214,
   7.226,
   7.238,
   7.25,
   7.262,
   7.274,
   7.286,
   7.298,
   7.31,
   7.322,
   7.334,
   7.346,
   7.358,
   7.37,
   7.382,
   7.394,
   7.406,
   7.418,
   7.43,
   7.442,
   7.454,
   7.466,
   7.478,
   7.49,
   7.502,
   7.514,
   7.526,
   7.538,
   7.55,
   7.562,
   7.574,
   7.586,
   7.598,
   7.61,
   7.622,
   7.634,
   7.646,
   7.658,
   7.67,
   7.682,
   7.694,
   7.706,
   7.718,
   7.73,
   7.742,
   7.754,
   7.766,
   7.778,
   7.79,
   7.802,
   7.814,
   7.826,
   7.838,
   7.85,
   7.862,
   7.874,
   7.886,
   7.898,
   7.91,
   7.922,
   7.934,
   7.946,
   7.958,
   7.97,
   7.982,
   7.994,
   8.006,
   8.018,
   8.03,
   8.042,
   8.054,
   8.066,
   8.078,
   8.09,
   8.102,
   8.114,
   8.126,
   8.138,
   8.15,
   8.162,
   8.174,
   8.186,
   8.198,
   8.21,
   8.222,
   8.234,
   8.246,
   8.258,
   8.27,
   8.282,
   8.294,
   8.306,
   8.318,
   8.33,
   8.342,
   8.354,
   8.366,
   8.378,
   8.39,
   8.402,
   8.414,
   8.426,
   8.438,
   8.45,
   8.462,
   8.474,
   8.486,
   8.498,
   8.51,
   8.522,
   8.534,
   8.546,
   8.558,
   8.57,
   8.582,
   8.594,
   8.606,
   8.618,
   8.63,
   8.642,
   8.654,
   8.666,
   8.678,
   8.69,
   8.702,
   8.714,
   8.726,
   8.738,
   8.75,
   8.762,
   8.774,
   8.786,
   8.798,
   8.81,
   8.822,
   8.834,
   8.846,
   8.858,
   8.87,
   8.882,
   8.894,
   8.906,
   8.918,
   8.93,
   8.942,
   8.954,
   8.966,
   8.978,
   8.99,
   9.002,
   9.014,
   9.026,
   9.038,
   9.05,
   9.062,
   9.074,
   9.086,
   9.098,
   9.11,
   9.122,
   9.134,
   9.146,
   9.158,
   9.17,
   9.182,
   9.194,
   9.206,
   9.218,
   9.23,
   9.242,
   9.254,
   9.266,
   9.278,
   9.29,
   9.302,
   9.314,
   9.326,
   9.338,
   9.35,
   9.362,
   9.374,
   9.386,
   9.398,
   9.41,
   9.422,
   9.434,
   9.446,
   9.458,
   9.47,
   9.482,
   9.494,
   9.506,
   9.518,
   9.53,
   9.542,
   9.554,
   9.566,
   9.578,
   9.59,
   9.602,
   9.614,
   9.626,
   9.638,
   9.65,
   9.662,
   9.674,
   9.686,
   9.698,
   9.71,
   9.722,
   9.734,
   9.746,
   9.758,
   9.77,
   9.782,
   9.794,
   9.806,
   9.818,
   9.83,
   9.842,
   9.854,
   9.866,
   9.878,
   9.89,
   9.902,
   9.914,
   9.926,
   9.938,
   9.95,
   9.962,
   9.974,
   9.986,
   9.998,
   10.01,
   10.022,
   10.034,
   10.046,
   10.058,
   10.07,
   10.082,
   10.094,
   10.106,
   10.118,
   10.13,
   10.142,
   10.154,
   10.166,
   10.178,
   10.19,
   10.202,
   10.214,
   10.226,
   10.238,
   10.25,
   10.262,
   10.274,
   10.286,
   10.298,
   10.31,
   10.322,
   10.334,
   10.346,
   10.358,
   10.37,
   10.382,
   10.394,
   10.406,
   10.418,
   10.43,
   10.442,
   10.454,
   10.466,
   10.478,
   10.49,
   10.502,
   10.514,
   10.526,
   10.538,
   10.55,
   10.562,
   10.574,
   10.586,
   10.598,
   10.61,
   10.622,
   10.634,
   10.646,
   10.658,
   10.67,
   10.682,
   10.694,
   10.706,
   10.718,
   10.73,
   10.742,
   10.754,
   10.766,
   10.778,
   10.79,
   10.802,
   10.814,
   10.826,
   10.838,
   10.85,
   10.862,
   10.874,
   10.886,
   10.898,
   10.91,
   10.922,
   10.934,
   10.946,
   10.958,
   10.97,
   10.982,
   10.994,
   11.006,
   11.018,
   11.03,
   11.042,
   11.054,
   11.066,
   11.078,
   11.09,
   11.102,
   11.114,
   11.126,
   11.138,
   11.15,
   11.162,
   11.174,
   11.186,
   11.198,
   11.21,
   11.222,
   11.234,
   11.246,
   11.258,
   11.27,
   11.282,
   11.294,
   11.306,
   11.318,
   11.33,
   11.342,
   11.354,
   11.366,
   11.378,
   11.39,
   11.402,
   11.414,
   11.426,
   11.438,
   11.45,
   11.462,
   11.474,
   11.486,
   11.498,
   11.51,
   11.522,
   11.534,
   11.546,
   11.558,
   11.57,
   11.582,
   11.594,
   11.606,
   11.618,
   11.63,
   11.642,
   11.654,
   11.666,
   11.678,
   11.69,
   11.702,
   11.714,
   11.726,
   11.738,
   11.75,
   11.762,
   11.774,
   11.786,
   11.798,
   11.81,
   11.822,
   11.834,
   11.846,
   11.858,
   11.87,
   11.882,
   11.894,
   11.906,
   11.918,
   11.93,
   11.942,
   11.954,
   11.966,
   11.978,
   11.99,
   12.002,
   12.014,
   12.026,
   12.038,
   12.05,
   12.062,
   12.074,
   12.086,
   12.098,
   12.11,
   12.122,
   12.134,
   12.146,
   12.158,
   12.17,
   12.182,
   12.194,
   12.206,
   12.218,
   12.23,
   12.242,
   12.254,
   12.266,
   12.278,
   12.29,
   12.302,
   12.314,
   12.326,
   12.338,
   12.35,
   12.362,
   12.374,
   12.386,
   12.398,
   12.41,
   12.422,
   12.434,
   12.446,
   12.458,
   12.47,
   12.482,
   12.494,
   12.506,
   12.518,
   12.53,
   12.542,
   12.554,
   12.566,
   12.578,
   12.59,
   12.602,
   12.614,
   12.626,
   12.638};
   Double_t Graph0_fy1[1001] = {
   0,
   0.1825829,
   0.1824807,
   0.1823927,
   0.1823196,
   0.1822616,
   0.1822186,
   0.1821898,
   0.1821733,
   0.1821668,
   0.1821671,
   0.18217,
   0.1821708,
   0.1821644,
   0.1821456,
   0.1821093,
   0.1820508,
   0.1819649,
   0.1818484,
   0.181698,
   0.1815115,
   0.1812876,
   0.181025,
   0.1807251,
   0.1803895,
   0.1800207,
   0.1796217,
   0.1791959,
   0.1787487,
   0.1782852,
   0.1778102,
   0.1773287,
   0.1768449,
   0.1763629,
   0.1758857,
   0.1754156,
   0.1749539,
   0.1745012,
   0.1740567,
   0.1736189,
   0.1731855,
   0.1727533,
   0.1723185,
   0.1718774,
   0.1714255,
   0.170958,
   0.1704725,
   0.1699616,
   0.1694258,
   0.1688609,
   0.1682651,
   0.16764,
   0.1669815,
   0.1662954,
   0.1655814,
   0.164843,
   0.1640848,
   0.1633089,
   0.1625217,
   0.161727,
   0.1609296,
   0.1601331,
   0.1593429,
   0.1585607,
   0.1577897,
   0.1570316,
   0.1562855,
   0.1555541,
   0.1548329,
   0.1541214,
   0.1534143,
   0.1527133,
   0.1520191,
   0.1513129,
   0.150591,
   0.1498523,
   0.1490924,
   0.1483094,
   0.1475058,
   0.1466777,
   0.1458239,
   0.1449464,
   0.1440333,
   0.1430961,
   0.1421367,
   0.1411569,
   0.140158,
   0.1391479,
   0.138135,
   0.1371192,
   0.1361033,
   0.135093,
   0.1340933,
   0.133106,
   0.1321338,
   0.1311761,
   0.1302353,
   0.1293061,
   0.1283947,
   0.1274901,
   0.1265891,
   0.1256904,
   0.1247917,
   0.1238848,
   0.1229664,
   0.1220331,
   0.1210816,
   0.1201049,
   0.1191037,
   0.1180786,
   0.1170273,
   0.1159442,
   0.1148319,
   0.1137044,
   0.1125574,
   0.1113919,
   0.1102145,
   0.1090289,
   0.1078436,
   0.1066593,
   0.1054753,
   0.1043052,
   0.1031489,
   0.1020056,
   0.1008809,
   0.09977635,
   0.09868752,
   0.09761249,
   0.09654923,
   0.09550142,
   0.09445815,
   0.09341302,
   0.09238066,
   0.09133103,
   0.09026444,
   0.08917809,
   0.08806596,
   0.08692948,
   0.08577744,
   0.0846062,
   0.08341316,
   0.08219685,
   0.08094934,
   0.07968259,
   0.07839832,
   0.07710059,
   0.07579596,
   0.07449305,
   0.07318603,
   0.0718824,
   0.07058794,
   0.06930659,
   0.06804834,
   0.0667975,
   0.06557044,
   0.06436496,
   0.06317622,
   0.06200117,
   0.06084299,
   0.05969191,
   0.05854647,
   0.0574011,
   0.05625329,
   0.05510465,
   0.05393062,
   0.05274176,
   0.05153729,
   0.0503095,
   0.0490584,
   0.04778376,
   0.04648582,
   0.04516529,
   0.04382525,
   0.0424665,
   0.04109969,
   0.03972468,
   0.03833011,
   0.03695459,
   0.03557535,
   0.0342038,
   0.03284576,
   0.03150112,
   0.03018467,
   0.02888589,
   0.02760707,
   0.02634567,
   0.0250942,
   0.0238706,
   0.0226586,
   0.02145158,
   0.02024749,
   0.01904895,
   0.01784567,
   0.01663187,
   0.01540448,
   0.01416071,
   0.01289808,
   0.01161362,
   0.01030687,
   0.008977995,
   0.007627623,
   0.006256887,
   0.004870297,
   0.003470695,
   0.00205969,
   0.0006423532,
   -0.000772673,
   -0.002184909,
   -0.003581687,
   -0.004968593,
   -0.006344273,
   -0.007700198,
   -0.009029429,
   -0.0103356,
   -0.01162507,
   -0.01289759,
   -0.01414618,
   -0.01538275,
   -0.0165976,
   -0.01780621,
   -0.01901619,
   -0.02022699,
   -0.02143963,
   -0.02266339,
   -0.02390109,
   -0.02515524,
   -0.02642804,
   -0.02772141,
   -0.02903573,
   -0.03037044,
   -0.03172449,
   -0.03309637,
   -0.03448,
   -0.03587333,
   -0.03727291,
   -0.03867517,
   -0.04007639,
   -0.04146188,
   -0.04283609,
   -0.0441962,
   -0.04553972,
   -0.04686451,
   -0.0481556,
   -0.04942614,
   -0.05067675,
   -0.05190852,
   -0.05312303,
   -0.05431366,
   -0.05549539,
   -0.05667429,
   -0.05785116,
   -0.0590214,
   -0.06018969,
   -0.06137509,
   -0.06257983,
   -0.06380429,
   -0.06504695,
   -0.06630795,
   -0.06758796,
   -0.06888291,
   -0.07019317,
   -0.07152366,
   -0.07284575,
   -0.07418864,
   -0.07552828,
   -0.07686449,
   -0.07822211,
   -0.07954404,
   -0.08084742,
   -0.0821333,
   -0.08339764,
   -0.0846311,
   -0.08585092,
   -0.08703139,
   -0.08819112,
   -0.08933764,
   -0.09046694,
   -0.09157299,
   -0.09267095,
   -0.09376427,
   -0.09485647,
   -0.09595115,
   -0.0970502,
   -0.09816111,
   -0.09927515,
   -0.100405,
   -0.1015857,
   -0.1027426,
   -0.1039466,
   -0.1051601,
   -0.1063777,
   -0.1076277,
   -0.108857,
   -0.1101053,
   -0.1113435,
   -0.1125712,
   -0.113818,
   -0.1150002,
   -0.1162009,
   -0.1173662,
   -0.1184952,
   -0.1196419,
   -0.1207008,
   -0.1217764,
   -0.1228193,
   -0.1238285,
   -0.1248538,
   -0.1258249,
   -0.1268117,
   -0.1277858,
   -0.1287469,
   -0.1297237,
   -0.1306995,
   -0.1316912,
   -0.1326877,
   -0.133698,
   -0.1347532,
   -0.1357831,
   -0.136863,
   -0.1379423,
   -0.1390212,
   -0.1401538,
   -0.1412567,
   -0.1423589,
   -0.1434566,
   -0.1445463,
   -0.1456243,
   -0.1466748,
   -0.1477052,
   -0.1487211,
   -0.1497135,
   -0.1506585,
   -0.1515563,
   -0.1524682,
   -0.1533492,
   -0.1541985,
   -0.1550611,
   -0.1558761,
   -0.1567038,
   -0.1575206,
   -0.1583262,
   -0.1591447,
   -0.1599686,
   -0.1608058,
   -0.1616565,
   -0.1625211,
   -0.1633999,
   -0.164294,
   -0.1652028,
   -0.1661198,
   -0.167045,
   -0.1679855,
   -0.1689032,
   -0.169836,
   -0.1707513,
   -0.1716485,
   -0.1725605,
   -0.1733966,
   -0.174249,
   -0.1750777,
   -0.1758683,
   -0.1766333,
   -0.1773384,
   -0.1780546,
   -0.1787418,
   -0.179399,
   -0.1800664,
   -0.1806895,
   -0.1813221,
   -0.1819516,
   -0.1825777,
   -0.1832134,
   -0.1838423,
   -0.1844808,
   -0.1851478,
   -0.1858438,
   -0.1865508,
   -0.1872453,
   -0.1879508,
   -0.1886762,
   -0.1894222,
   -0.1901802,
   -0.1908978,
   -0.1916269,
   -0.1923355,
   -0.1930228,
   -0.1937213,
   -0.1943447,
   -0.1949782,
   -0.1955746,
   -0.1961326,
   -0.1966996,
   -0.1971865,
   -0.197681,
   -0.1981486,
   -0.1985885,
   -0.1990352,
   -0.1994465,
   -0.1998641,
   -0.2002812,
   -0.2006976,
   -0.2011205,
   -0.2015362,
   -0.2019583,
   -0.2024092,
   -0.2028893,
   -0.2033771,
   -0.2038769,
   -0.2043847,
   -0.2049007,
   -0.2054251,
   -0.2059581,
   -0.2064381,
   -0.206926,
   -0.2074028,
   -0.2078682,
   -0.2083414,
   -0.2087273,
   -0.2091196,
   -0.2094747,
   -0.2097913,
   -0.2101133,
   -0.2103616,
   -0.2106141,
   -0.2108423,
   -0.2110456,
   -0.2112522,
   -0.2114338,
   -0.2116183,
   -0.2118054,
   -0.2119951,
   -0.2121878,
   -0.2124022,
   -0.2126201,
   -0.2128536,
   -0.2131032,
   -0.2133567,
   -0.2136301,
   -0.2139077,
   -0.2141872,
   -0.2144685,
   -0.2147541,
   -0.215012,
   -0.2152738,
   -0.2155109,
   -0.2157227,
   -0.2159376,
   -0.2160671,
   -0.2161986,
   -0.2163075,
   -0.2163933,
   -0.2164804,
   -0.2164664,
   -0.2164522,
   -0.2164378,
   -0.2164231,
   -0.2164082,
   -0.2163618,
   -0.2163146,
   -0.2162667,
   -0.216218,
   -0.2161686,
   -0.2161538,
   -0.2161388,
   -0.2161385,
   -0.2161532,
   -0.2161682,
   -0.2161691,
   -0.2161701,
   -0.2162067,
   -0.2162798,
   -0.2163541,
   -0.2163635,
   -0.216373,
   -0.2163565,
   -0.2163134,
   -0.2162695,
   -0.2161585,
   -0.2160457,
   -0.2158981,
   -0.2157149,
   -0.2155286,
   -0.2152229,
   -0.2149122,
   -0.2146491,
   -0.2144349,
   -0.2142171,
   -0.2138812,
   -0.21354,
   -0.213257,
   -0.2130336,
   -0.2128066,
   -0.2125244,
   -0.2122378,
   -0.2120096,
   -0.2118411,
   -0.21167,
   -0.2114607,
   -0.2112483,
   -0.2110531,
   -0.2108757,
   -0.2106955,
   -0.2104393,
   -0.2101792,
   -0.2099152,
   -0.2096471,
   -0.2093748,
   -0.2089985,
   -0.2086163,
   -0.2082282,
   -0.2078339,
   -0.2074333,
   -0.2069479,
   -0.2064548,
   -0.2059536,
   -0.2054443,
   -0.2049265,
   -0.2043827,
   -0.2038299,
   -0.2033185,
   -0.2028496,
   -0.2023729,
   -0.2018615,
   -0.2013419,
   -0.2008888,
   -0.200504,
   -0.200113,
   -0.1996409,
   -0.1991613,
   -0.1987364,
   -0.1983673,
   -0.1979925,
   -0.1975304,
   -0.1970612,
   -0.1965847,
   -0.1961008,
   -0.1956094,
   -0.1949845,
   -0.1943497,
   -0.1937049,
   -0.1930498,
   -0.1923842,
   -0.1916849,
   -0.190974,
   -0.1902515,
   -0.1895169,
   -0.1887699,
   -0.1880708,
   -0.1873598,
   -0.1866367,
   -0.1859011,
   -0.1851527,
   -0.1844431,
   -0.1837214,
   -0.1830608,
   -0.1824631,
   -0.1818552,
   -0.1811459,
   -0.1804248,
   -0.179787,
   -0.1792348,
   -0.1786735,
   -0.177913,
   -0.1771405,
   -0.1764299,
   -0.175783,
   -0.1751258,
   -0.1743149,
   -0.1734919,
   -0.1726563,
   -0.1718081,
   -0.1709469,
   -0.1700181,
   -0.1690758,
   -0.1681195,
   -0.167149,
   -0.1661639,
   -0.1653323,
   -0.1644883,
   -0.1636317,
   -0.1627622,
   -0.1618796,
   -0.1610676,
   -0.1602434,
   -0.1594068,
   -0.1585575,
   -0.1576954,
   -0.1569094,
   -0.1561115,
   -0.1553013,
   -0.1544785,
   -0.1536429,
   -0.1527508,
   -0.1518448,
   -0.1509245,
   -0.1499896,
   -0.1490398,
   -0.1480746,
   -0.1470937,
   -0.1460967,
   -0.1450833,
   -0.1440529,
   -0.1429469,
   -0.141823,
   -0.1406806,
   -0.1395195,
   -0.138339,
   -0.1373729,
   -0.136391,
   -0.135393,
   -0.1343783,
   -0.1333466,
   -0.1323185,
   -0.1312741,
   -0.1302129,
   -0.1291346,
   -0.1280387,
   -0.1271777,
   -0.1263029,
   -0.1254141,
   -0.1245109,
   -0.1235929,
   -0.122576,
   -0.1215433,
   -0.1204942,
   -0.1194285,
   -0.1183458,
   -0.1172189,
   -0.1160745,
   -0.1149123,
   -0.1137319,
   -0.1125328,
   -0.111326,
   -0.1101006,
   -0.1088564,
   -0.1075928,
   -0.1063094,
   -0.1052117,
   -0.104097,
   -0.102965,
   -0.1018152,
   -0.1006473,
   -0.09955161,
   -0.09843905,
   -0.0973092,
   -0.09616163,
   -0.09499594,
   -0.09398778,
   -0.09296383,
   -0.09192373,
   -0.09086708,
   -0.08979351,
   -0.08857619,
   -0.08734014,
   -0.08608494,
   -0.08481013,
   -0.08351525,
   -0.08237983,
   -0.08122672,
   -0.08005548,
   -0.07886568,
   -0.07765689,
   -0.07636415,
   -0.07505175,
   -0.07371924,
   -0.07236615,
   -0.070992,
   -0.06982792,
   -0.06864604,
   -0.06744593,
   -0.06622717,
   -0.06498934,
   -0.06391284,
   -0.0628201,
   -0.06171075,
   -0.06058441,
   -0.05944068,
   -0.05827915,
   -0.05709942,
   -0.05590104,
   -0.05468358,
   -0.05344656,
   -0.0522569,
   -0.05104902,
   -0.04982249,
   -0.04857689,
   -0.04731176,
   -0.04602664,
   -0.04472106,
   -0.04339452,
   -0.04204651,
   -0.0406765,
   -0.03935017,
   -0.03800315,
   -0.03663495,
   -0.03524507,
   -0.03383299,
   -0.03264022,
   -0.0314287,
   -0.03019798,
   -0.0289476,
   -0.02767709,
   -0.02657948,
   -0.02546499,
   -0.0243332,
   -0.02318373,
   -0.02201615,
   -0.02083002,
   -0.01962491,
   -0.01840036,
   -0.01715589,
   -0.015891,
   -0.01468706,
   -0.01346464,
   -0.01222331,
   -0.01096264,
   -0.009682156,
   -0.008381402,
   -0.007059889,
   -0.005717114,
   -0.004352561,
   -0.002965696,
   -0.001608273,
   -0.0002302683,
   0.00116879,
   0.002589389,
   0.004032029,
   0.005167359,
   0.006319818,
   0.007489799,
   0.008677704,
   0.009883947,
   0.01096608,
   0.01206398,
   0.01317798,
   0.01430843,
   0.01545572,
   0.01662021,
   0.0178023,
   0.01900239,
   0.0202209,
   0.02145824,
   0.02263436,
   0.02382827,
   0.02504037,
   0.02627107,
   0.02752082,
   0.02879005,
   0.03007923,
   0.03138883,
   0.03271934,
   0.03407126,
   0.0352094,
   0.03636514,
   0.03753888,
   0.03873104,
   0.03994208,
   0.04117243,
   0.04242256,
   0.04369296,
   0.04498412,
   0.04629655,
   0.04731134,
   0.04834164,
   0.0493878,
   0.0504502,
   0.05152921,
   0.05262523,
   0.05373866,
   0.05486993,
   0.05601946,
   0.0571877,
   0.05829152,
   0.0594119,
   0.06054924,
   0.06170391,
   0.06287631,
   0.06406685,
   0.06527596,
   0.06650408,
   0.06775166,
   0.06901916,
   0.07006228,
   0.07112092,
   0.07219543,
   0.07328615,
   0.07439348,
   0.07551778,
   0.07665945,
   0.07781889,
   0.07899653,
   0.08019279,
   0.08110789,
   0.08203668,
   0.08297948,
   0.0839366,
   0.08490837,
   0.08589514,
   0.08689724,
   0.08791504,
   0.08894892,
   0.08999925,
   0.09099093,
   0.09199742,
   0.09301907,
   0.09405622,
   0.09510922,
   0.09617845,
   0.09726427,
   0.09836709,
   0.09948729,
   0.1006253,
   0.1015325,
   0.1024531,
   0.1033874,
   0.1043356,
   0.1052982,
   0.1062755,
   0.1072677,
   0.1082752,
   0.1092984,
   0.1103377,
   0.1111192,
   0.111912,
   0.1127166,
   0.1135331,
   0.1143618,
   0.115203,
   0.1160569,
   0.1169239,
   0.1178043,
   0.1186983,
   0.119547,
   0.120408,
   0.1212816,
   0.1221681,
   0.1230679,
   0.1239811,
   0.1249081,
   0.1258491,
   0.1268047,
   0.1277749,
   0.1285158,
   0.1292675,
   0.1300302,
   0.1308041,
   0.1315896,
   0.1323868,
   0.133196,
   0.1340176,
   0.1348517,
   0.1356987,
   0.1363131,
   0.1369365,
   0.1375691,
   0.1382111,
   0.1388628,
   0.1395243,
   0.1401959,
   0.1408778,
   0.1415702,
   0.1422734,
   0.1429411,
   0.1436188,
   0.1443065,
   0.1450046,
   0.1457133,
   0.1464329,
   0.1471635,
   0.1479055,
   0.1486591,
   0.1494246,
   0.1499673,
   0.150518,
   0.1510769,
   0.1516441,
   0.1522199,
   0.1528044,
   0.1533979,
   0.1540005,
   0.1546125,
   0.1552341,
   0.1556617,
   0.1560954,
   0.1565354,
   0.1569819,
   0.1574349,
   0.1578948,
   0.1583615,
   0.1588353,
   0.1593163,
   0.1598047,
   0.1602841,
   0.1607702,
   0.1612633,
   0.1617635,
   0.1622709,
   0.1627858,
   0.1633082,
   0.1638384,
   0.1643765,
   0.1649227,
   0.1652643,
   0.1656107,
   0.165962,
   0.1663183,
   0.1666798,
   0.1670465,
   0.1674185,
   0.167796,
   0.1681791,
   0.168568,
   0.1687991,
   0.1690334,
   0.1692711,
   0.1695121,
   0.1697567,
   0.1700048,
   0.1702565,
   0.1705119,
   0.1707711,
   0.1710342,
   0.1713059,
   0.1715815,
   0.1718609,
   0.1721443,
   0.1724318,
   0.1727235,
   0.1730194,
   0.1733196,
   0.1736244,
   0.1739336,
   0.1740583,
   0.1741847,
   0.174313,
   0.174443,
   0.1745749,
   0.1747086,
   0.1748444,
   0.174982,
   0.1751218,
   0.1752635,
   0.1752924,
   0.1753217,
   0.1753514,
   0.1753815,
   0.1754121,
   0.175443,
   0.1754745,
   0.1755063,
   0.1755387,
   0.1755715,
   0.1756245,
   0.1756783,
   0.1757329,
   0.1757882,
   0.1758444,
   0.1759014,
   0.1759593,
   0.176018,
   0.1760776,
   0.1761381,
   0.1760234,
   0.175907,
   0.1757889,
   0.175669,
   0.1755472,
   0.1754236,
   0.1752981,
   0.1751706,
   0.1750411,
   0.1749095,
   0.1747305,
   0.1745489,
   0.1743648,
   0.174178,
   0.1739886,
   0.1737965,
   0.1736015,
   0.1734038,
   0.1732031,
   0.1729994,
   0.17288,
   0.1727591,
   0.1726366,
   0.1725125,
   0.1723868,
   0.1722595,
   0.1721305,
   0.1719998,
   0.1718673,
   0.1717331,
   0.1714686,
   0.1712009,
   0.1709298,
   0.1706553,
   0.1703774,
   0.1700958,
   0.1698107,
   0.1695219,
   0.1692294};
   TGraph *graph = new TGraph(1001,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph95111 = new TH1F("Graph_Graph_Graph_Graph_Graph95111","Graph",1001,0,13.9018);
   Graph_Graph_Graph_Graph_Graph95111->SetMinimum(-0.2563868);
   Graph_Graph_Graph_Graph_Graph95111->SetMaximum(0.2224893);
   Graph_Graph_Graph_Graph_Graph95111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph95111->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph95111->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph95111->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph95111->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph95111->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph95111->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph95111->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph95111->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph95111->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph95111->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph95111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph95111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph95111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph95111->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph95111);
   
   graph->Draw("pc");
   Double_t xAxis2[18] = {0.65, 1.25, 1.85, 2.45, 3.05, 3.65, 4.25, 4.85, 5.45, 6.05, 6.65, 7.25, 7.85, 8.45, 9.05, 9.65, 10.85, 12.65}; 
   
   TH1D *h__2 = new TH1D("h__2","",17, xAxis2);
   h__2->SetBinContent(1,0.1935802);
   h__2->SetBinContent(2,0.1208666);
   h__2->SetBinContent(3,0.08473282);
   h__2->SetBinContent(4,0.05422993);
   h__2->SetBinContent(5,-0.0576324);
   h__2->SetBinContent(6,-0.08425334);
   h__2->SetBinContent(7,-0.1795717);
   h__2->SetBinContent(8,-0.1772316);
   h__2->SetBinContent(9,-0.2177264);
   h__2->SetBinContent(10,-0.2086721);
   h__2->SetBinContent(11,-0.2705882);
   h__2->SetBinContent(12,-0.1728395);
   h__2->SetBinContent(13,-0.06542056);
   h__2->SetBinContent(14,0.01333333);
   h__2->SetBinContent(15,-0.01694915);
   h__2->SetBinContent(16,0.04398728);
   h__2->SetBinContent(17,-0.1519557);
   h__2->SetBinError(1,0.01208558);
   h__2->SetBinError(2,0.01202554);
   h__2->SetBinError(3,0.01386398);
   h__2->SetBinError(4,0.01649082);
   h__2->SetBinError(5,0.01976617);
   h__2->SetBinError(6,0.02419054);
   h__2->SetBinError(7,0.02915965);
   h__2->SetBinError(8,0.03652802);
   h__2->SetBinError(9,0.0449235);
   h__2->SetBinError(10,0.05317925);
   h__2->SetBinError(11,0.06487448);
   h__2->SetBinError(12,0.07973233);
   h__2->SetBinError(13,0.0968803);
   h__2->SetBinError(14,0.1154803);
   h__2->SetBinError(15,0.1302076);
   h__2->SetBinError(16,0.1464226);
   h__2->SetBinError(17,0.1915487);
   h__2->SetMinimum(-0.5);
   h__2->SetMaximum(0.5);
   h__2->SetEntries(17);
   h__2->SetDirectory(0);
   h__2->SetStats(0);
   h__2->SetMarkerStyle(20);
   h__2->GetXaxis()->SetTitle("Decay time [ps]");
   h__2->GetXaxis()->SetLabelFont(132);
   h__2->GetXaxis()->SetLabelOffset(0.01);
   h__2->GetXaxis()->SetLabelSize(0.06);
   h__2->GetXaxis()->SetTitleSize(0.06);
   h__2->GetXaxis()->SetTitleFont(132);
   h__2->GetYaxis()->SetTitle("Asymmetry");
   h__2->GetYaxis()->SetLabelFont(132);
   h__2->GetYaxis()->SetLabelOffset(0.01);
   h__2->GetYaxis()->SetLabelSize(0.06);
   h__2->GetYaxis()->SetTitleSize(0.06);
   h__2->GetYaxis()->SetTitleOffset(1.5);
   h__2->GetYaxis()->SetTitleFont(132);
   h__2->GetZaxis()->SetLabelFont(42);
   h__2->GetZaxis()->SetLabelSize(0.035);
   h__2->GetZaxis()->SetTitleSize(0.035);
   h__2->GetZaxis()->SetTitleFont(42);
   h__2->Draw("pe1same");
   
   TPaveText *pt = new TPaveText(2,0.3,4,0.45,"br");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cnew->Modified();
   cnew->cd();
   cnew->SetSelected(cnew);
}


==> figs/Fig7b.C <==
void rawAsymSSKPIBd()
{
//=========Macro generated from canvas: cnew/cnew
//=========  (Thu Mar 22 22:02:18 2018) by ROOT version6.10/08
   TCanvas *cnew = new TCanvas("cnew", "cnew",510,85,700,704);
   cnew->Range(-2.778572,-0.7,14.36429,0.6333333);
   cnew->SetFillColor(0);
   cnew->SetBorderMode(0);
   cnew->SetBorderSize(2);
   cnew->SetLeftMargin(0.2);
   cnew->SetBottomMargin(0.15);
   cnew->SetFrameBorderMode(0);
   cnew->SetFrameBorderMode(0);
   Double_t xAxis1[18] = {0.65, 1.25, 1.85, 2.45, 3.05, 3.65, 4.25, 4.85, 5.45, 6.05, 6.65, 7.25, 7.85, 8.45, 9.05, 9.65, 10.85, 12.65}; 
   
   TH1D *h__1 = new TH1D("h__1","",17, xAxis1);
   h__1->SetBinContent(1,0.09518286);
   h__1->SetBinContent(2,0.0699943);
   h__1->SetBinContent(3,0.03907455);
   h__1->SetBinContent(4,-0.008236434);
   h__1->SetBinContent(5,0.009869011);
   h__1->SetBinContent(6,-0.05405405);
   h__1->SetBinContent(7,-0.0488959);
   h__1->SetBinContent(8,-0.1141176);
   h__1->SetBinContent(9,-0.0523416);
   h__1->SetBinContent(10,-0.06683168);
   h__1->SetBinContent(11,-0.08429119);
   h__1->SetBinContent(12,-0.09090909);
   h__1->SetBinContent(13,0.03703704);
   h__1->SetBinContent(14,-0.007407407);
   h__1->SetBinContent(15,-0.01694915);
   h__1->SetBinContent(16,0.08047976);
   h__1->SetBinContent(17,-0.1137256);
   h__1->SetBinError(1,0.007849008);
   h__1->SetBinError(2,0.00797832);
   h__1->SetBinError(3,0.009263943);
   h__1->SetBinError(4,0.01100601);
   h__1->SetBinError(5,0.01339605);
   h__1->SetBinError(6,0.0164639);
   h__1->SetBinError(7,0.01988126);
   h__1->SetBinError(8,0.02441098);
   h__1->SetBinError(9,0.03034451);
   h__1->SetBinError(10,0.03525835);
   h__1->SetBinError(11,0.04392402);
   h__1->SetBinError(12,0.05351997);
   h__1->SetBinError(13,0.06419401);
   h__1->SetBinError(14,0.08606866);
   h__1->SetBinError(15,0.09207068);
   h__1->SetBinError(16,0.09538198);
   h__1->SetBinError(17,0.1204244);
   h__1->SetMinimum(-0.5);
   h__1->SetMaximum(0.5);
   h__1->SetEntries(17);
   h__1->SetDirectory(0);
   h__1->SetStats(0);
   h__1->SetMarkerStyle(20);
   h__1->GetXaxis()->SetTitle("Decay time [ps]");
   h__1->GetXaxis()->SetLabelFont(132);
   h__1->GetXaxis()->SetLabelOffset(0.01);
   h__1->GetXaxis()->SetLabelSize(0.06);
   h__1->GetXaxis()->SetTitleSize(0.06);
   h__1->GetXaxis()->SetTitleFont(132);
   h__1->GetYaxis()->SetTitle("Asymmetry");
   h__1->GetYaxis()->SetLabelFont(132);
   h__1->GetYaxis()->SetLabelOffset(0.01);
   h__1->GetYaxis()->SetLabelSize(0.06);
   h__1->GetYaxis()->SetTitleSize(0.06);
   h__1->GetYaxis()->SetTitleOffset(1.5);
   h__1->GetYaxis()->SetTitleFont(132);
   h__1->GetZaxis()->SetLabelFont(42);
   h__1->GetZaxis()->SetLabelSize(0.035);
   h__1->GetZaxis()->SetTitleSize(0.035);
   h__1->GetZaxis()->SetTitleFont(42);
   h__1->Draw("pe1");
   
   Double_t Graph0_fx1[1001] = {
   0,
   0.65,
   0.662,
   0.674,
   0.686,
   0.698,
   0.71,
   0.722,
   0.734,
   0.746,
   0.758,
   0.77,
   0.782,
   0.794,
   0.806,
   0.818,
   0.83,
   0.842,
   0.854,
   0.866,
   0.878,
   0.89,
   0.902,
   0.914,
   0.926,
   0.938,
   0.95,
   0.962,
   0.974,
   0.986,
   0.998,
   1.01,
   1.022,
   1.034,
   1.046,
   1.058,
   1.07,
   1.082,
   1.094,
   1.106,
   1.118,
   1.13,
   1.142,
   1.154,
   1.166,
   1.178,
   1.19,
   1.202,
   1.214,
   1.226,
   1.238,
   1.25,
   1.262,
   1.274,
   1.286,
   1.298,
   1.31,
   1.322,
   1.334,
   1.346,
   1.358,
   1.37,
   1.382,
   1.394,
   1.406,
   1.418,
   1.43,
   1.442,
   1.454,
   1.466,
   1.478,
   1.49,
   1.502,
   1.514,
   1.526,
   1.538,
   1.55,
   1.562,
   1.574,
   1.586,
   1.598,
   1.61,
   1.622,
   1.634,
   1.646,
   1.658,
   1.67,
   1.682,
   1.694,
   1.706,
   1.718,
   1.73,
   1.742,
   1.754,
   1.766,
   1.778,
   1.79,
   1.802,
   1.814,
   1.826,
   1.838,
   1.85,
   1.862,
   1.874,
   1.886,
   1.898,
   1.91,
   1.922,
   1.934,
   1.946,
   1.958,
   1.97,
   1.982,
   1.994,
   2.006,
   2.018,
   2.03,
   2.042,
   2.054,
   2.066,
   2.078,
   2.09,
   2.102,
   2.114,
   2.126,
   2.138,
   2.15,
   2.162,
   2.174,
   2.186,
   2.198,
   2.21,
   2.222,
   2.234,
   2.246,
   2.258,
   2.27,
   2.282,
   2.294,
   2.306,
   2.318,
   2.33,
   2.342,
   2.354,
   2.366,
   2.378,
   2.39,
   2.402,
   2.414,
   2.426,
   2.438,
   2.45,
   2.462,
   2.474,
   2.486,
   2.498,
   2.51,
   2.522,
   2.534,
   2.546,
   2.558,
   2.57,
   2.582,
   2.594,
   2.606,
   2.618,
   2.63,
   2.642,
   2.654,
   2.666,
   2.678,
   2.69,
   2.702,
   2.714,
   2.726,
   2.738,
   2.75,
   2.762,
   2.774,
   2.786,
   2.798,
   2.81,
   2.822,
   2.834,
   2.846,
   2.858,
   2.87,
   2.882,
   2.894,
   2.906,
   2.918,
   2.93,
   2.942,
   2.954,
   2.966,
   2.978,
   2.99,
   3.002,
   3.014,
   3.026,
   3.038,
   3.05,
   3.062,
   3.074,
   3.086,
   3.098,
   3.11,
   3.122,
   3.134,
   3.146,
   3.158,
   3.17,
   3.182,
   3.194,
   3.206,
   3.218,
   3.23,
   3.242,
   3.254,
   3.266,
   3.278,
   3.29,
   3.302,
   3.314,
   3.326,
   3.338,
   3.35,
   3.362,
   3.374,
   3.386,
   3.398,
   3.41,
   3.422,
   3.434,
   3.446,
   3.458,
   3.47,
   3.482,
   3.494,
   3.506,
   3.518,
   3.53,
   3.542,
   3.554,
   3.566,
   3.578,
   3.59,
   3.602,
   3.614,
   3.626,
   3.638,
   3.65,
   3.662,
   3.674,
   3.686,
   3.698,
   3.71,
   3.722,
   3.734,
   3.746,
   3.758,
   3.77,
   3.782,
   3.794,
   3.806,
   3.818,
   3.83,
   3.842,
   3.854,
   3.866,
   3.878,
   3.89,
   3.902,
   3.914,
   3.926,
   3.938,
   3.95,
   3.962,
   3.974,
   3.986,
   3.998,
   4.01,
   4.022,
   4.034,
   4.046,
   4.058,
   4.07,
   4.082,
   4.094,
   4.106,
   4.118,
   4.13,
   4.142,
   4.154,
   4.166,
   4.178,
   4.19,
   4.202,
   4.214,
   4.226,
   4.238,
   4.25,
   4.262,
   4.274,
   4.286,
   4.298,
   4.31,
   4.322,
   4.334,
   4.346,
   4.358,
   4.37,
   4.382,
   4.394,
   4.406,
   4.418,
   4.43,
   4.442,
   4.454,
   4.466,
   4.478,
   4.49,
   4.502,
   4.514,
   4.526,
   4.538,
   4.55,
   4.562,
   4.574,
   4.586,
   4.598,
   4.61,
   4.622,
   4.634,
   4.646,
   4.658,
   4.67,
   4.682,
   4.694,
   4.706,
   4.718,
   4.73,
   4.742,
   4.754,
   4.766,
   4.778,
   4.79,
   4.802,
   4.814,
   4.826,
   4.838,
   4.85,
   4.862,
   4.874,
   4.886,
   4.898,
   4.91,
   4.922,
   4.934,
   4.946,
   4.958,
   4.97,
   4.982,
   4.994,
   5.006,
   5.018,
   5.03,
   5.042,
   5.054,
   5.066,
   5.078,
   5.09,
   5.102,
   5.114,
   5.126,
   5.138,
   5.15,
   5.162,
   5.174,
   5.186,
   5.198,
   5.21,
   5.222,
   5.234,
   5.246,
   5.258,
   5.27,
   5.282,
   5.294,
   5.306,
   5.318,
   5.33,
   5.342,
   5.354,
   5.366,
   5.378,
   5.39,
   5.402,
   5.414,
   5.426,
   5.438,
   5.45,
   5.462,
   5.474,
   5.486,
   5.498,
   5.51,
   5.522,
   5.534,
   5.546,
   5.558,
   5.57,
   5.582,
   5.594,
   5.606,
   5.618,
   5.63,
   5.642,
   5.654,
   5.666,
   5.678,
   5.69,
   5.702,
   5.714,
   5.726,
   5.738,
   5.75,
   5.762,
   5.774,
   5.786,
   5.798,
   5.81,
   5.822,
   5.834,
   5.846,
   5.858,
   5.87,
   5.882,
   5.894,
   5.906,
   5.918,
   5.93,
   5.942,
   5.954,
   5.966,
   5.978,
   5.99,
   6.002,
   6.014,
   6.026,
   6.038,
   6.05,
   6.062,
   6.074,
   6.086,
   6.098,
   6.11,
   6.122,
   6.134,
   6.146,
   6.158,
   6.17,
   6.182,
   6.194,
   6.206,
   6.218,
   6.23,
   6.242,
   6.254,
   6.266,
   6.278,
   6.29,
   6.302,
   6.314,
   6.326,
   6.338,
   6.35,
   6.362,
   6.374,
   6.386,
   6.398,
   6.41,
   6.422,
   6.434,
   6.446,
   6.458,
   6.47,
   6.482,
   6.494,
   6.506,
   6.518,
   6.53,
   6.542,
   6.554,
   6.566,
   6.578,
   6.59,
   6.602,
   6.614,
   6.626,
   6.638,
   6.65,
   6.662,
   6.674,
   6.686,
   6.698,
   6.71,
   6.722,
   6.734,
   6.746,
   6.758,
   6.77,
   6.782,
   6.794,
   6.806,
   6.818,
   6.83,
   6.842,
   6.854,
   6.866,
   6.878,
   6.89,
   6.902,
   6.914,
   6.926,
   6.938,
   6.95,
   6.962,
   6.974,
   6.986,
   6.998,
   7.01,
   7.022,
   7.034,
   7.046,
   7.058,
   7.07,
   7.082,
   7.094,
   7.106,
   7.118,
   7.13,
   7.142,
   7.154,
   7.166,
   7.178,
   7.19,
   7.202,
   7.214,
   7.226,
   7.238,
   7.25,
   7.262,
   7.274,
   7.286,
   7.298,
   7.31,
   7.322,
   7.334,
   7.346,
   7.358,
   7.37,
   7.382,
   7.394,
   7.406,
   7.418,
   7.43,
   7.442,
   7.454,
   7.466,
   7.478,
   7.49,
   7.502,
   7.514,
   7.526,
   7.538,
   7.55,
   7.562,
   7.574,
   7.586,
   7.598,
   7.61,
   7.622,
   7.634,
   7.646,
   7.658,
   7.67,
   7.682,
   7.694,
   7.706,
   7.718,
   7.73,
   7.742,
   7.754,
   7.766,
   7.778,
   7.79,
   7.802,
   7.814,
   7.826,
   7.838,
   7.85,
   7.862,
   7.874,
   7.886,
   7.898,
   7.91,
   7.922,
   7.934,
   7.946,
   7.958,
   7.97,
   7.982,
   7.994,
   8.006,
   8.018,
   8.03,
   8.042,
   8.054,
   8.066,
   8.078,
   8.09,
   8.102,
   8.114,
   8.126,
   8.138,
   8.15,
   8.162,
   8.174,
   8.186,
   8.198,
   8.21,
   8.222,
   8.234,
   8.246,
   8.258,
   8.27,
   8.282,
   8.294,
   8.306,
   8.318,
   8.33,
   8.342,
   8.354,
   8.366,
   8.378,
   8.39,
   8.402,
   8.414,
   8.426,
   8.438,
   8.45,
   8.462,
   8.474,
   8.486,
   8.498,
   8.51,
   8.522,
   8.534,
   8.546,
   8.558,
   8.57,
   8.582,
   8.594,
   8.606,
   8.618,
   8.63,
   8.642,
   8.654,
   8.666,
   8.678,
   8.69,
   8.702,
   8.714,
   8.726,
   8.738,
   8.75,
   8.762,
   8.774,
   8.786,
   8.798,
   8.81,
   8.822,
   8.834,
   8.846,
   8.858,
   8.87,
   8.882,
   8.894,
   8.906,
   8.918,
   8.93,
   8.942,
   8.954,
   8.966,
   8.978,
   8.99,
   9.002,
   9.014,
   9.026,
   9.038,
   9.05,
   9.062,
   9.074,
   9.086,
   9.098,
   9.11,
   9.122,
   9.134,
   9.146,
   9.158,
   9.17,
   9.182,
   9.194,
   9.206,
   9.218,
   9.23,
   9.242,
   9.254,
   9.266,
   9.278,
   9.29,
   9.302,
   9.314,
   9.326,
   9.338,
   9.35,
   9.362,
   9.374,
   9.386,
   9.398,
   9.41,
   9.422,
   9.434,
   9.446,
   9.458,
   9.47,
   9.482,
   9.494,
   9.506,
   9.518,
   9.53,
   9.542,
   9.554,
   9.566,
   9.578,
   9.59,
   9.602,
   9.614,
   9.626,
   9.638,
   9.65,
   9.662,
   9.674,
   9.686,
   9.698,
   9.71,
   9.722,
   9.734,
   9.746,
   9.758,
   9.77,
   9.782,
   9.794,
   9.806,
   9.818,
   9.83,
   9.842,
   9.854,
   9.866,
   9.878,
   9.89,
   9.902,
   9.914,
   9.926,
   9.938,
   9.95,
   9.962,
   9.974,
   9.986,
   9.998,
   10.01,
   10.022,
   10.034,
   10.046,
   10.058,
   10.07,
   10.082,
   10.094,
   10.106,
   10.118,
   10.13,
   10.142,
   10.154,
   10.166,
   10.178,
   10.19,
   10.202,
   10.214,
   10.226,
   10.238,
   10.25,
   10.262,
   10.274,
   10.286,
   10.298,
   10.31,
   10.322,
   10.334,
   10.346,
   10.358,
   10.37,
   10.382,
   10.394,
   10.406,
   10.418,
   10.43,
   10.442,
   10.454,
   10.466,
   10.478,
   10.49,
   10.502,
   10.514,
   10.526,
   10.538,
   10.55,
   10.562,
   10.574,
   10.586,
   10.598,
   10.61,
   10.622,
   10.634,
   10.646,
   10.658,
   10.67,
   10.682,
   10.694,
   10.706,
   10.718,
   10.73,
   10.742,
   10.754,
   10.766,
   10.778,
   10.79,
   10.802,
   10.814,
   10.826,
   10.838,
   10.85,
   10.862,
   10.874,
   10.886,
   10.898,
   10.91,
   10.922,
   10.934,
   10.946,
   10.958,
   10.97,
   10.982,
   10.994,
   11.006,
   11.018,
   11.03,
   11.042,
   11.054,
   11.066,
   11.078,
   11.09,
   11.102,
   11.114,
   11.126,
   11.138,
   11.15,
   11.162,
   11.174,
   11.186,
   11.198,
   11.21,
   11.222,
   11.234,
   11.246,
   11.258,
   11.27,
   11.282,
   11.294,
   11.306,
   11.318,
   11.33,
   11.342,
   11.354,
   11.366,
   11.378,
   11.39,
   11.402,
   11.414,
   11.426,
   11.438,
   11.45,
   11.462,
   11.474,
   11.486,
   11.498,
   11.51,
   11.522,
   11.534,
   11.546,
   11.558,
   11.57,
   11.582,
   11.594,
   11.606,
   11.618,
   11.63,
   11.642,
   11.654,
   11.666,
   11.678,
   11.69,
   11.702,
   11.714,
   11.726,
   11.738,
   11.75,
   11.762,
   11.774,
   11.786,
   11.798,
   11.81,
   11.822,
   11.834,
   11.846,
   11.858,
   11.87,
   11.882,
   11.894,
   11.906,
   11.918,
   11.93,
   11.942,
   11.954,
   11.966,
   11.978,
   11.99,
   12.002,
   12.014,
   12.026,
   12.038,
   12.05,
   12.062,
   12.074,
   12.086,
   12.098,
   12.11,
   12.122,
   12.134,
   12.146,
   12.158,
   12.17,
   12.182,
   12.194,
   12.206,
   12.218,
   12.23,
   12.242,
   12.254,
   12.266,
   12.278,
   12.29,
   12.302,
   12.314,
   12.326,
   12.338,
   12.35,
   12.362,
   12.374,
   12.386,
   12.398,
   12.41,
   12.422,
   12.434,
   12.446,
   12.458,
   12.47,
   12.482,
   12.494,
   12.506,
   12.518,
   12.53,
   12.542,
   12.554,
   12.566,
   12.578,
   12.59,
   12.602,
   12.614,
   12.626,
   12.638};
   Double_t Graph0_fy1[1001] = {
   0,
   0.08597868,
   0.08590533,
   0.0858292,
   0.08574928,
   0.08566475,
   0.08557508,
   0.08547986,
   0.08537892,
   0.08527211,
   0.08515938,
   0.08504076,
   0.08491613,
   0.08478587,
   0.08465028,
   0.08450968,
   0.08436446,
   0.08421481,
   0.08406124,
   0.083904,
   0.08374329,
   0.08357921,
   0.08341161,
   0.08324052,
   0.0830657,
   0.08288683,
   0.08270351,
   0.08251515,
   0.08232151,
   0.08212219,
   0.08191681,
   0.08170496,
   0.08148613,
   0.08126021,
   0.081027,
   0.0807864,
   0.08053842,
   0.08028303,
   0.08002064,
   0.0797516,
   0.07947636,
   0.07919545,
   0.0789092,
   0.07861884,
   0.07832461,
   0.07802717,
   0.07772723,
   0.07742499,
   0.07712117,
   0.07681597,
   0.07650964,
   0.07620229,
   0.07589387,
   0.07558426,
   0.07527319,
   0.07496027,
   0.07464517,
   0.07432716,
   0.07400591,
   0.07368075,
   0.07335109,
   0.0730167,
   0.07267666,
   0.07233115,
   0.07197966,
   0.07162209,
   0.07125869,
   0.07088909,
   0.07051401,
   0.07013359,
   0.06974831,
   0.06935875,
   0.06896544,
   0.06856917,
   0.06817041,
   0.0677696,
   0.0673672,
   0.06696268,
   0.06656056,
   0.06615688,
   0.06575188,
   0.06535014,
   0.06494688,
   0.06454301,
   0.06413823,
   0.06373222,
   0.0633246,
   0.06291533,
   0.06250315,
   0.06208762,
   0.06166828,
   0.06124471,
   0.06081635,
   0.06038293,
   0.05994429,
   0.05950035,
   0.05905107,
   0.05859659,
   0.05813732,
   0.05767357,
   0.05720567,
   0.05673401,
   0.05626014,
   0.05578396,
   0.0553059,
   0.05482638,
   0.05434583,
   0.05386659,
   0.05338722,
   0.05290785,
   0.05242855,
   0.05194931,
   0.0514748,
   0.05099754,
   0.05051857,
   0.05003824,
   0.04955608,
   0.04907474,
   0.04859067,
   0.04810344,
   0.04761266,
   0.04711795,
   0.04661969,
   0.04611664,
   0.04560877,
   0.04509654,
   0.04457964,
   0.04405868,
   0.04353054,
   0.04300563,
   0.04247383,
   0.04193913,
   0.04140386,
   0.0408671,
   0.04032791,
   0.03978807,
   0.0392522,
   0.03872043,
   0.03818147,
   0.03764184,
   0.03710634,
   0.03657804,
   0.03604733,
   0.03551659,
   0.03498367,
   0.03444995,
   0.03392043,
   0.03339108,
   0.03285385,
   0.03231367,
   0.03177203,
   0.03122675,
   0.03067885,
   0.03012672,
   0.02957033,
   0.02900933,
   0.02844492,
   0.02787745,
   0.02730653,
   0.02673306,
   0.02615761,
   0.02558022,
   0.02500263,
   0.02442119,
   0.02384774,
   0.02327009,
   0.02269303,
   0.02211988,
   0.02154794,
   0.02097559,
   0.02040446,
   0.01983949,
   0.01928251,
   0.01871783,
   0.0181533,
   0.01758895,
   0.01701666,
   0.01645891,
   0.01589316,
   0.01532356,
   0.01475,
   0.01416802,
   0.01359387,
   0.01301119,
   0.01242429,
   0.0118354,
   0.01124458,
   0.01064737,
   0.01005388,
   0.00945827,
   0.008858844,
   0.008258183,
   0.007659885,
   0.007061766,
   0.006464238,
   0.005867682,
   0.00527244,
   0.004682423,
   0.00409422,
   0.003507835,
   0.002923209,
   0.002340224,
   0.001761905,
   0.00118435,
   0.0006071675,
   2.994019e-05,
   -0.0005477733,
   -0.001124054,
   -0.001702118,
   -0.00228233,
   -0.002865018,
   -0.003450472,
   -0.004036904,
   -0.004626432,
   -0.005219001,
   -0.005814492,
   -0.006412722,
   -0.007010875,
   -0.007610745,
   -0.008211892,
   -0.008813852,
   -0.009416142,
   -0.01001476,
   -0.01061235,
   -0.0112085,
   -0.01180287,
   -0.01239514,
   -0.01298118,
   -0.01356478,
   -0.01414599,
   -0.01472489,
   -0.01530166,
   -0.01587317,
   -0.01644354,
   -0.01701317,
   -0.0175825,
   -0.01815194,
   -0.01871954,
   -0.01928855,
   -0.0198593,
   -0.02043206,
   -0.02100706,
   -0.02158248,
   -0.02216037,
   -0.02274061,
   -0.02332301,
   -0.02390735,
   -0.02449076,
   -0.02507498,
   -0.02566568,
   -0.02625632,
   -0.02682779,
   -0.02740208,
   -0.02798475,
   -0.02855946,
   -0.02912599,
   -0.02970092,
   -0.03025498,
   -0.03081735,
   -0.03137381,
   -0.03192425,
   -0.03248318,
   -0.03302462,
   -0.03357456,
   -0.03411736,
   -0.03465283,
   -0.03519686,
   -0.03573078,
   -0.03627328,
   -0.0368171,
   -0.03735989,
   -0.03790442,
   -0.03844853,
   -0.03899445,
   -0.03954202,
   -0.04009104,
   -0.04064122,
   -0.04118935,
   -0.04173746,
   -0.04228507,
   -0.0428317,
   -0.04337683,
   -0.04391629,
   -0.04445302,
   -0.04498668,
   -0.04551699,
   -0.04604372,
   -0.0465787,
   -0.04708632,
   -0.04758676,
   -0.04809178,
   -0.04860462,
   -0.04909792,
   -0.04959883,
   -0.05009561,
   -0.05058808,
   -0.05108823,
   -0.05157566,
   -0.05207069,
   -0.05256443,
   -0.05305676,
   -0.05355685,
   -0.05404717,
   -0.05454524,
   -0.05504176,
   -0.0555366,
   -0.05603938,
   -0.05652821,
   -0.05702491,
   -0.05751685,
   -0.05800384,
   -0.05849879,
   -0.05897266,
   -0.0594543,
   -0.05992827,
   -0.0603943,
   -0.06086803,
   -0.06131793,
   -0.06177525,
   -0.06222873,
   -0.06267463,
   -0.06311713,
   -0.06355351,
   -0.06398776,
   -0.06442032,
   -0.06485161,
   -0.06528206,
   -0.06570994,
   -0.06613809,
   -0.06655231,
   -0.0669669,
   -0.06742583,
   -0.06785035,
   -0.06828148,
   -0.06871056,
   -0.06913742,
   -0.06957097,
   -0.06999602,
   -0.07042773,
   -0.07084856,
   -0.0712582,
   -0.07167437,
   -0.07207046,
   -0.07247291,
   -0.07287186,
   -0.0732672,
   -0.07366904,
   -0.07404294,
   -0.07442301,
   -0.07479562,
   -0.07516048,
   -0.07553142,
   -0.07588427,
   -0.07624296,
   -0.07658323,
   -0.07691892,
   -0.07730373,
   -0.07761454,
   -0.07798221,
   -0.07833949,
   -0.07867765,
   -0.07904896,
   -0.07936192,
   -0.0797271,
   -0.08009007,
   -0.08043465,
   -0.08078459,
   -0.08112101,
   -0.0814626,
   -0.08179832,
   -0.08212797,
   -0.0824627,
   -0.08277806,
   -0.08309827,
   -0.08340944,
   -0.08371135,
   -0.084018,
   -0.08430526,
   -0.08459706,
   -0.08488012,
   -0.08515422,
   -0.08543274,
   -0.0856967,
   -0.0859649,
   -0.08622918,
   -0.08648938,
   -0.08675381,
   -0.08700909,
   -0.08726848,
   -0.08752624,
   -0.08778225,
   -0.08804237,
   -0.08829478,
   -0.08855119,
   -0.08880481,
   -0.08905549,
   -0.08931011,
   -0.0895518,
   -0.08979726,
   -0.09003647,
   -0.09026922,
   -0.09050562,
   -0.09071505,
   -0.09092774,
   -0.09114376,
   -0.09136321,
   -0.09158615,
   -0.0917595,
   -0.09193564,
   -0.09211462,
   -0.09229652,
   -0.09248141,
   -0.09264005,
   -0.09280132,
   -0.09296528,
   -0.093132,
   -0.09330155,
   -0.09345743,
   -0.09361595,
   -0.09377288,
   -0.09392815,
   -0.09408606,
   -0.09423752,
   -0.09439154,
   -0.09454255,
   -0.09469043,
   -0.09484078,
   -0.09497932,
   -0.09512013,
   -0.0952546,
   -0.09538253,
   -0.09551254,
   -0.09562516,
   -0.09573958,
   -0.09584593,
   -0.09594397,
   -0.09604356,
   -0.09612629,
   -0.0962103,
   -0.09628798,
   -0.09635914,
   -0.0964314,
   -0.09649327,
   -0.0965561,
   -0.09661602,
   -0.09667294,
   -0.09673075,
   -0.0967687,
   -0.09680723,
   -0.09686001,
   -0.09692735,
   -0.09699575,
   -0.09703982,
   -0.09708458,
   -0.09713003,
   -0.0971762,
   -0.0972231,
   -0.09724852,
   -0.09727435,
   -0.09730059,
   -0.09732726,
   -0.09735436,
   -0.09735079,
   -0.09734716,
   -0.09734348,
   -0.09733973,
   -0.09733592,
   -0.09727006,
   -0.0972031,
   -0.09717025,
   -0.09717237,
   -0.09717452,
   -0.09712867,
   -0.09708204,
   -0.09703323,
   -0.09698217,
   -0.09693026,
   -0.09687707,
   -0.09682299,
   -0.09676808,
   -0.09671234,
   -0.09665568,
   -0.09659692,
   -0.0965372,
   -0.09647458,
   -0.096409,
   -0.09634236,
   -0.09626751,
   -0.09619148,
   -0.09610928,
   -0.0960208,
   -0.09593092,
   -0.09580227,
   -0.09567163,
   -0.09555975,
   -0.09546709,
   -0.09537301,
   -0.0952387,
   -0.09510236,
   -0.09496396,
   -0.09482344,
   -0.09468075,
   -0.09453509,
   -0.09438722,
   -0.0942371,
   -0.09408467,
   -0.09392988,
   -0.09377267,
   -0.093613,
   -0.09345078,
   -0.09328598,
   -0.09311852,
   -0.09295593,
   -0.0927907,
   -0.09262278,
   -0.09245209,
   -0.09227857,
   -0.092096,
   -0.09191044,
   -0.09172183,
   -0.09153008,
   -0.09133512,
   -0.09105898,
   -0.09077834,
   -0.09055977,
   -0.09040482,
   -0.09024734,
   -0.08995051,
   -0.08964901,
   -0.089406,
   -0.08922295,
   -0.08903699,
   -0.08875906,
   -0.08847685,
   -0.08819026,
   -0.08789918,
   -0.08760352,
   -0.08738475,
   -0.08716251,
   -0.08693673,
   -0.08670732,
   -0.08647418,
   -0.08621681,
   -0.08595522,
   -0.08568928,
   -0.0854189,
   -0.08514395,
   -0.08486434,
   -0.08457992,
   -0.08429058,
   -0.08399619,
   -0.08369662,
   -0.08339127,
   -0.0830807,
   -0.08276478,
   -0.08244337,
   -0.08211632,
   -0.08169367,
   -0.08126395,
   -0.08092464,
   -0.08067813,
   -0.08042749,
   -0.0800069,
   -0.07957964,
   -0.07923211,
   -0.07896631,
   -0.0786963,
   -0.07835913,
   -0.07801687,
   -0.0776694,
   -0.07731659,
   -0.07695831,
   -0.07661405,
   -0.07626466,
   -0.07591005,
   -0.07555009,
   -0.07518465,
   -0.07482124,
   -0.07445243,
   -0.07407809,
   -0.0736981,
   -0.07331233,
   -0.07292955,
   -0.07254105,
   -0.07214671,
   -0.07174637,
   -0.07133992,
   -0.07092721,
   -0.07050808,
   -0.0700824,
   -0.06965,
   -0.06921073,
   -0.06881441,
   -0.06841184,
   -0.06800285,
   -0.06758731,
   -0.06716505,
   -0.0667359,
   -0.06629971,
   -0.06585628,
   -0.06540544,
   -0.064947,
   -0.06452829,
   -0.06410267,
   -0.06366997,
   -0.06323001,
   -0.06278261,
   -0.0623461,
   -0.06190242,
   -0.06145138,
   -0.06099281,
   -0.06052652,
   -0.06006763,
   -0.05960131,
   -0.05912735,
   -0.05864558,
   -0.0581558,
   -0.05768226,
   -0.05720114,
   -0.05671226,
   -0.05621542,
   -0.05571043,
   -0.05523472,
   -0.05475149,
   -0.05426056,
   -0.05376175,
   -0.05325486,
   -0.0527818,
   -0.05230134,
   -0.05181331,
   -0.05131752,
   -0.05081379,
   -0.05027086,
   -0.04971954,
   -0.04915965,
   -0.04859098,
   -0.04801332,
   -0.04758459,
   -0.04714912,
   -0.04670676,
   -0.04625732,
   -0.04580065,
   -0.04522966,
   -0.04464977,
   -0.04406076,
   -0.04346242,
   -0.04285453,
   -0.04238864,
   -0.04191535,
   -0.04143447,
   -0.04094582,
   -0.04044921,
   -0.03984862,
   -0.03923865,
   -0.03861909,
   -0.0379897,
   -0.03735025,
   -0.03691209,
   -0.036467,
   -0.03601483,
   -0.03555541,
   -0.03508855,
   -0.03453413,
   -0.03397123,
   -0.03339967,
   -0.03281924,
   -0.03222974,
   -0.0317305,
   -0.03122343,
   -0.03070836,
   -0.03018509,
   -0.02965341,
   -0.02912214,
   -0.02858273,
   -0.02803499,
   -0.02747874,
   -0.02691378,
   -0.02633989,
   -0.02575686,
   -0.02516448,
   -0.02456252,
   -0.02395074,
   -0.02342633,
   -0.02289377,
   -0.02235286,
   -0.02180341,
   -0.0212452,
   -0.02067803,
   -0.02010168,
   -0.01951593,
   -0.01892055,
   -0.01831528,
   -0.01778826,
   -0.01725301,
   -0.01670935,
   -0.01615706,
   -0.01559594,
   -0.01502579,
   -0.01444637,
   -0.01385747,
   -0.01325884,
   -0.01265025,
   -0.01210572,
   -0.01155266,
   -0.01099087,
   -0.01042015,
   -0.009840276,
   -0.009251031,
   -0.008652185,
   -0.008043501,
   -0.007424735,
   -0.006795634,
   -0.006264769,
   -0.00572561,
   -0.005177961,
   -0.004621618,
   -0.004056375,
   -0.003482014,
   -0.002898314,
   -0.002305045,
   -0.001701971,
   -0.001088845,
   -0.0005584133,
   -1.996333e-05,
   0.0005266882,
   0.00108173,
   0.001645357,
   0.00221777,
   0.002799176,
   0.003389788,
   0.003989827,
   0.004599521,
   0.005141093,
   0.005690702,
   0.006248529,
   0.006814758,
   0.007389582,
   0.007973197,
   0.008565807,
   0.00916762,
   0.009778854,
   0.01039973,
   0.01091884,
   0.01144596,
   0.01198127,
   0.01252498,
   0.01307727,
   0.01363836,
   0.01420845,
   0.01478777,
   0.01537653,
   0.01597498,
   0.01648678,
   0.01700667,
   0.01753483,
   0.01807147,
   0.0186168,
   0.01917101,
   0.01973435,
   0.02030702,
   0.02088927,
   0.02148134,
   0.02199631,
   0.02251933,
   0.02305058,
   0.02359027,
   0.02413859,
   0.02469577,
   0.025262,
   0.02583751,
   0.02642255,
   0.02701733,
   0.02750547,
   0.02800111,
   0.02850443,
   0.0290156,
   0.02953481,
   0.03006225,
   0.03059812,
   0.03114262,
   0.03169596,
   0.03225836,
   0.03273648,
   0.03322188,
   0.03371474,
   0.03421523,
   0.03472352,
   0.0352398,
   0.03576427,
   0.03629711,
   0.03683852,
   0.03738873,
   0.037862,
   0.03834253,
   0.0388305,
   0.03932608,
   0.03982944,
   0.04034077,
   0.04086026,
   0.04138811,
   0.04192452,
   0.0424697,
   0.04290928,
   0.04335559,
   0.04380881,
   0.04426909,
   0.04473661,
   0.04521152,
   0.04569402,
   0.04618427,
   0.04668248,
   0.04718883,
   0.04761478,
   0.04804719,
   0.04848621,
   0.048932,
   0.04938471,
   0.04984451,
   0.05031156,
   0.05078603,
   0.05126811,
   0.05175798,
   0.05217322,
   0.0525947,
   0.05302258,
   0.05345698,
   0.05389808,
   0.05434601,
   0.05480095,
   0.05526305,
   0.05573249,
   0.05620944,
   0.0565861,
   0.05696839,
   0.05735646,
   0.05775043,
   0.05815044,
   0.05855664,
   0.05896916,
   0.05938815,
   0.05981377,
   0.06024617,
   0.06060539,
   0.06097,
   0.06134011,
   0.06171587,
   0.06209739,
   0.06248482,
   0.06287829,
   0.06327794,
   0.06368391,
   0.06409637,
   0.06443761,
   0.06478402,
   0.06513572,
   0.06549283,
   0.06585548,
   0.06622381,
   0.06659793,
   0.06697799,
   0.06736414,
   0.06775652,
   0.06805387,
   0.06835577,
   0.06866236,
   0.06897372,
   0.06928998,
   0.06961126,
   0.06993766,
   0.07026932,
   0.07060637,
   0.07094893,
   0.07122668,
   0.07150867,
   0.07179501,
   0.07208579,
   0.07238111,
   0.0726811,
   0.07298584,
   0.07329547,
   0.0736101,
   0.07392985,
   0.07418634,
   0.07444667,
   0.07471094,
   0.07497924,
   0.07525166,
   0.07552829,
   0.07580924,
   0.0760946,
   0.07638449,
   0.076679,
   0.0768911,
   0.07710632,
   0.07732474,
   0.07754643,
   0.07777147,
   0.07799992,
   0.07823187,
   0.07846739,
   0.07870658,
   0.07894952,
   0.07914095,
   0.07933519,
   0.0795323,
   0.07973234,
   0.07993537,
   0.08014147,
   0.0803507,
   0.08056313,
   0.08077885,
   0.08099792,
   0.08116273,
   0.08132995,
   0.08149965,
   0.08167188,
   0.08184669,
   0.08202416,
   0.08220433,
   0.08238727,
   0.08257304,
   0.08276172,
   0.0828795,
   0.08299901,
   0.0831203,
   0.08324339,
   0.08336832,
   0.08349515,
   0.08362392,
   0.08375466,
   0.08388743,
   0.08402227,
   0.08411904,
   0.08421723,
   0.08431686,
   0.08441797,
   0.08452059,
   0.08462475,
   0.08473048,
   0.08483783,
   0.08494683,
   0.08505753,
   0.08512576,
   0.08519498,
   0.08526522,
   0.08533648,
   0.0854088,
   0.08548221,
   0.08555671,
   0.08563234,
   0.08570913,
   0.0857871,
   0.0858052,
   0.08582357,
   0.08584222,
   0.08586116,
   0.08588038,
   0.08589991,
   0.08591974,
   0.08593988,
   0.08596034,
   0.08598113,
   0.08597399,
   0.08596673,
   0.08595936,
   0.08595188,
   0.08594427,
   0.08593654,
   0.08592868,
   0.08592069,
   0.08591257,
   0.08590432,
   0.08587217,
   0.08583955,
   0.08580645,
   0.08577285,
   0.08573874,
   0.08570411,
   0.08566896,
   0.08563326,
   0.085597,
   0.08556017,
   0.08549134,
   0.08542158,
   0.08535089,
   0.08527923,
   0.08520658,
   0.08513294,
   0.08505828,
   0.08498257,
   0.08490579,
   0.08482793,
   0.08474285,
   0.08465666,
   0.08456934,
   0.08448085,
   0.08439119,
   0.08430033,
   0.08420823,
   0.08411488,
   0.08402026};
   TGraph *graph = new TGraph(1001,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph96111 = new TH1F("Graph_Graph_Graph_Graph_Graph96111","Graph",1001,0,13.9018);
   Graph_Graph_Graph_Graph_Graph96111->SetMinimum(-0.1156879);
   Graph_Graph_Graph_Graph_Graph96111->SetMaximum(0.1043147);
   Graph_Graph_Graph_Graph_Graph96111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph96111->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph96111->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph96111->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph96111->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph96111->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph96111->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph96111->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph96111->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph96111->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph96111->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph96111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph96111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph96111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph96111->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph96111);
   
   graph->Draw("pc");
   Double_t xAxis2[18] = {0.65, 1.25, 1.85, 2.45, 3.05, 3.65, 4.25, 4.85, 5.45, 6.05, 6.65, 7.25, 7.85, 8.45, 9.05, 9.65, 10.85, 12.65}; 
   
   TH1D *h__2 = new TH1D("h__2","",17, xAxis2);
   h__2->SetBinContent(1,0.09518286);
   h__2->SetBinContent(2,0.0699943);
   h__2->SetBinContent(3,0.03907455);
   h__2->SetBinContent(4,-0.008236434);
   h__2->SetBinContent(5,0.009869011);
   h__2->SetBinContent(6,-0.05405405);
   h__2->SetBinContent(7,-0.0488959);
   h__2->SetBinContent(8,-0.1141176);
   h__2->SetBinContent(9,-0.0523416);
   h__2->SetBinContent(10,-0.06683168);
   h__2->SetBinContent(11,-0.08429119);
   h__2->SetBinContent(12,-0.09090909);
   h__2->SetBinContent(13,0.03703704);
   h__2->SetBinContent(14,-0.007407407);
   h__2->SetBinContent(15,-0.01694915);
   h__2->SetBinContent(16,0.08047976);
   h__2->SetBinContent(17,-0.1137256);
   h__2->SetBinError(1,0.007849008);
   h__2->SetBinError(2,0.00797832);
   h__2->SetBinError(3,0.009263943);
   h__2->SetBinError(4,0.01100601);
   h__2->SetBinError(5,0.01339605);
   h__2->SetBinError(6,0.0164639);
   h__2->SetBinError(7,0.01988126);
   h__2->SetBinError(8,0.02441098);
   h__2->SetBinError(9,0.03034451);
   h__2->SetBinError(10,0.03525835);
   h__2->SetBinError(11,0.04392402);
   h__2->SetBinError(12,0.05351997);
   h__2->SetBinError(13,0.06419401);
   h__2->SetBinError(14,0.08606866);
   h__2->SetBinError(15,0.09207068);
   h__2->SetBinError(16,0.09538198);
   h__2->SetBinError(17,0.1204244);
   h__2->SetMinimum(-0.5);
   h__2->SetMaximum(0.5);
   h__2->SetEntries(17);
   h__2->SetDirectory(0);
   h__2->SetStats(0);
   h__2->SetMarkerStyle(20);
   h__2->GetXaxis()->SetTitle("Decay time [ps]");
   h__2->GetXaxis()->SetLabelFont(132);
   h__2->GetXaxis()->SetLabelOffset(0.01);
   h__2->GetXaxis()->SetLabelSize(0.06);
   h__2->GetXaxis()->SetTitleSize(0.06);
   h__2->GetXaxis()->SetTitleFont(132);
   h__2->GetYaxis()->SetTitle("Asymmetry");
   h__2->GetYaxis()->SetLabelFont(132);
   h__2->GetYaxis()->SetLabelOffset(0.01);
   h__2->GetYaxis()->SetLabelSize(0.06);
   h__2->GetYaxis()->SetTitleSize(0.06);
   h__2->GetYaxis()->SetTitleOffset(1.5);
   h__2->GetYaxis()->SetTitleFont(132);
   h__2->GetZaxis()->SetLabelFont(42);
   h__2->GetZaxis()->SetLabelSize(0.035);
   h__2->GetZaxis()->SetTitleSize(0.035);
   h__2->GetZaxis()->SetTitleFont(42);
   h__2->Draw("pe1same");
   
   TPaveText *pt = new TPaveText(2,0.3,4,0.45,"br");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cnew->Modified();
   cnew->cd();
   cnew->SetSelected(cnew);
}


==> figs/Fig8a.C <==
void rawAsymOSPIPI()
{
//=========Macro generated from canvas: cnew/cnew
//=========  (Thu Mar 22 22:04:10 2018) by ROOT version6.10/08
   TCanvas *cnew = new TCanvas("cnew", "cnew",510,80,700,704);
   cnew->Range(-2.778572,-0.7,14.36429,0.6333333);
   cnew->SetFillColor(0);
   cnew->SetBorderMode(0);
   cnew->SetBorderSize(2);
   cnew->SetLeftMargin(0.2);
   cnew->SetBottomMargin(0.15);
   cnew->SetFrameBorderMode(0);
   cnew->SetFrameBorderMode(0);
   Double_t xAxis1[8] = {0.65, 1.85, 3.05, 4.25, 5.45, 6.65, 9.05, 12.65}; 
   
   TH1D *h__1 = new TH1D("h__1","",7, xAxis1);
   h__1->SetBinContent(1,0.005865103);
   h__1->SetBinContent(2,-0.09090909);
   h__1->SetBinContent(3,-0.1455782);
   h__1->SetBinContent(4,-0.105036);
   h__1->SetBinContent(5,-0.04316547);
   h__1->SetBinContent(6,0.07757725);
   h__1->SetBinContent(7,0.2935729);
   h__1->SetBinError(1,0.01276421);
   h__1->SetBinError(2,0.01727912);
   h__1->SetBinError(3,0.02635696);
   h__1->SetBinError(4,0.03814083);
   h__1->SetBinError(5,0.06003186);
   h__1->SetBinError(6,0.07224155);
   h__1->SetBinError(7,0.1345867);
   h__1->SetMinimum(-0.5);
   h__1->SetMaximum(0.5);
   h__1->SetEntries(7);
   h__1->SetDirectory(0);
   h__1->SetStats(0);
   h__1->SetMarkerStyle(20);
   h__1->GetXaxis()->SetTitle("Decay time [ps]");
   h__1->GetXaxis()->SetLabelFont(132);
   h__1->GetXaxis()->SetLabelOffset(0.01);
   h__1->GetXaxis()->SetLabelSize(0.06);
   h__1->GetXaxis()->SetTitleSize(0.06);
   h__1->GetXaxis()->SetTitleFont(132);
   h__1->GetYaxis()->SetTitle("Asymmetry");
   h__1->GetYaxis()->SetLabelFont(132);
   h__1->GetYaxis()->SetLabelOffset(0.01);
   h__1->GetYaxis()->SetLabelSize(0.06);
   h__1->GetYaxis()->SetTitleSize(0.06);
   h__1->GetYaxis()->SetTitleOffset(1.5);
   h__1->GetYaxis()->SetTitleFont(132);
   h__1->GetZaxis()->SetLabelFont(42);
   h__1->GetZaxis()->SetLabelSize(0.035);
   h__1->GetZaxis()->SetTitleSize(0.035);
   h__1->GetZaxis()->SetTitleFont(42);
   h__1->Draw("pe1");
   
   Double_t Graph0_fx1[1001] = {
   0,
   0.65,
   0.662,
   0.674,
   0.686,
   0.698,
   0.71,
   0.722,
   0.734,
   0.746,
   0.758,
   0.77,
   0.782,
   0.794,
   0.806,
   0.818,
   0.83,
   0.842,
   0.854,
   0.866,
   0.878,
   0.89,
   0.902,
   0.914,
   0.926,
   0.938,
   0.95,
   0.962,
   0.974,
   0.986,
   0.998,
   1.01,
   1.022,
   1.034,
   1.046,
   1.058,
   1.07,
   1.082,
   1.094,
   1.106,
   1.118,
   1.13,
   1.142,
   1.154,
   1.166,
   1.178,
   1.19,
   1.202,
   1.214,
   1.226,
   1.238,
   1.25,
   1.262,
   1.274,
   1.286,
   1.298,
   1.31,
   1.322,
   1.334,
   1.346,
   1.358,
   1.37,
   1.382,
   1.394,
   1.406,
   1.418,
   1.43,
   1.442,
   1.454,
   1.466,
   1.478,
   1.49,
   1.502,
   1.514,
   1.526,
   1.538,
   1.55,
   1.562,
   1.574,
   1.586,
   1.598,
   1.61,
   1.622,
   1.634,
   1.646,
   1.658,
   1.67,
   1.682,
   1.694,
   1.706,
   1.718,
   1.73,
   1.742,
   1.754,
   1.766,
   1.778,
   1.79,
   1.802,
   1.814,
   1.826,
   1.838,
   1.85,
   1.862,
   1.874,
   1.886,
   1.898,
   1.91,
   1.922,
   1.934,
   1.946,
   1.958,
   1.97,
   1.982,
   1.994,
   2.006,
   2.018,
   2.03,
   2.042,
   2.054,
   2.066,
   2.078,
   2.09,
   2.102,
   2.114,
   2.126,
   2.138,
   2.15,
   2.162,
   2.174,
   2.186,
   2.198,
   2.21,
   2.222,
   2.234,
   2.246,
   2.258,
   2.27,
   2.282,
   2.294,
   2.306,
   2.318,
   2.33,
   2.342,
   2.354,
   2.366,
   2.378,
   2.39,
   2.402,
   2.414,
   2.426,
   2.438,
   2.45,
   2.462,
   2.474,
   2.486,
   2.498,
   2.51,
   2.522,
   2.534,
   2.546,
   2.558,
   2.57,
   2.582,
   2.594,
   2.606,
   2.618,
   2.63,
   2.642,
   2.654,
   2.666,
   2.678,
   2.69,
   2.702,
   2.714,
   2.726,
   2.738,
   2.75,
   2.762,
   2.774,
   2.786,
   2.798,
   2.81,
   2.822,
   2.834,
   2.846,
   2.858,
   2.87,
   2.882,
   2.894,
   2.906,
   2.918,
   2.93,
   2.942,
   2.954,
   2.966,
   2.978,
   2.99,
   3.002,
   3.014,
   3.026,
   3.038,
   3.05,
   3.062,
   3.074,
   3.086,
   3.098,
   3.11,
   3.122,
   3.134,
   3.146,
   3.158,
   3.17,
   3.182,
   3.194,
   3.206,
   3.218,
   3.23,
   3.242,
   3.254,
   3.266,
   3.278,
   3.29,
   3.302,
   3.314,
   3.326,
   3.338,
   3.35,
   3.362,
   3.374,
   3.386,
   3.398,
   3.41,
   3.422,
   3.434,
   3.446,
   3.458,
   3.47,
   3.482,
   3.494,
   3.506,
   3.518,
   3.53,
   3.542,
   3.554,
   3.566,
   3.578,
   3.59,
   3.602,
   3.614,
   3.626,
   3.638,
   3.65,
   3.662,
   3.674,
   3.686,
   3.698,
   3.71,
   3.722,
   3.734,
   3.746,
   3.758,
   3.77,
   3.782,
   3.794,
   3.806,
   3.818,
   3.83,
   3.842,
   3.854,
   3.866,
   3.878,
   3.89,
   3.902,
   3.914,
   3.926,
   3.938,
   3.95,
   3.962,
   3.974,
   3.986,
   3.998,
   4.01,
   4.022,
   4.034,
   4.046,
   4.058,
   4.07,
   4.082,
   4.094,
   4.106,
   4.118,
   4.13,
   4.142,
   4.154,
   4.166,
   4.178,
   4.19,
   4.202,
   4.214,
   4.226,
   4.238,
   4.25,
   4.262,
   4.274,
   4.286,
   4.298,
   4.31,
   4.322,
   4.334,
   4.346,
   4.358,
   4.37,
   4.382,
   4.394,
   4.406,
   4.418,
   4.43,
   4.442,
   4.454,
   4.466,
   4.478,
   4.49,
   4.502,
   4.514,
   4.526,
   4.538,
   4.55,
   4.562,
   4.574,
   4.586,
   4.598,
   4.61,
   4.622,
   4.634,
   4.646,
   4.658,
   4.67,
   4.682,
   4.694,
   4.706,
   4.718,
   4.73,
   4.742,
   4.754,
   4.766,
   4.778,
   4.79,
   4.802,
   4.814,
   4.826,
   4.838,
   4.85,
   4.862,
   4.874,
   4.886,
   4.898,
   4.91,
   4.922,
   4.934,
   4.946,
   4.958,
   4.97,
   4.982,
   4.994,
   5.006,
   5.018,
   5.03,
   5.042,
   5.054,
   5.066,
   5.078,
   5.09,
   5.102,
   5.114,
   5.126,
   5.138,
   5.15,
   5.162,
   5.174,
   5.186,
   5.198,
   5.21,
   5.222,
   5.234,
   5.246,
   5.258,
   5.27,
   5.282,
   5.294,
   5.306,
   5.318,
   5.33,
   5.342,
   5.354,
   5.366,
   5.378,
   5.39,
   5.402,
   5.414,
   5.426,
   5.438,
   5.45,
   5.462,
   5.474,
   5.486,
   5.498,
   5.51,
   5.522,
   5.534,
   5.546,
   5.558,
   5.57,
   5.582,
   5.594,
   5.606,
   5.618,
   5.63,
   5.642,
   5.654,
   5.666,
   5.678,
   5.69,
   5.702,
   5.714,
   5.726,
   5.738,
   5.75,
   5.762,
   5.774,
   5.786,
   5.798,
   5.81,
   5.822,
   5.834,
   5.846,
   5.858,
   5.87,
   5.882,
   5.894,
   5.906,
   5.918,
   5.93,
   5.942,
   5.954,
   5.966,
   5.978,
   5.99,
   6.002,
   6.014,
   6.026,
   6.038,
   6.05,
   6.062,
   6.074,
   6.086,
   6.098,
   6.11,
   6.122,
   6.134,
   6.146,
   6.158,
   6.17,
   6.182,
   6.194,
   6.206,
   6.218,
   6.23,
   6.242,
   6.254,
   6.266,
   6.278,
   6.29,
   6.302,
   6.314,
   6.326,
   6.338,
   6.35,
   6.362,
   6.374,
   6.386,
   6.398,
   6.41,
   6.422,
   6.434,
   6.446,
   6.458,
   6.47,
   6.482,
   6.494,
   6.506,
   6.518,
   6.53,
   6.542,
   6.554,
   6.566,
   6.578,
   6.59,
   6.602,
   6.614,
   6.626,
   6.638,
   6.65,
   6.662,
   6.674,
   6.686,
   6.698,
   6.71,
   6.722,
   6.734,
   6.746,
   6.758,
   6.77,
   6.782,
   6.794,
   6.806,
   6.818,
   6.83,
   6.842,
   6.854,
   6.866,
   6.878,
   6.89,
   6.902,
   6.914,
   6.926,
   6.938,
   6.95,
   6.962,
   6.974,
   6.986,
   6.998,
   7.01,
   7.022,
   7.034,
   7.046,
   7.058,
   7.07,
   7.082,
   7.094,
   7.106,
   7.118,
   7.13,
   7.142,
   7.154,
   7.166,
   7.178,
   7.19,
   7.202,
   7.214,
   7.226,
   7.238,
   7.25,
   7.262,
   7.274,
   7.286,
   7.298,
   7.31,
   7.322,
   7.334,
   7.346,
   7.358,
   7.37,
   7.382,
   7.394,
   7.406,
   7.418,
   7.43,
   7.442,
   7.454,
   7.466,
   7.478,
   7.49,
   7.502,
   7.514,
   7.526,
   7.538,
   7.55,
   7.562,
   7.574,
   7.586,
   7.598,
   7.61,
   7.622,
   7.634,
   7.646,
   7.658,
   7.67,
   7.682,
   7.694,
   7.706,
   7.718,
   7.73,
   7.742,
   7.754,
   7.766,
   7.778,
   7.79,
   7.802,
   7.814,
   7.826,
   7.838,
   7.85,
   7.862,
   7.874,
   7.886,
   7.898,
   7.91,
   7.922,
   7.934,
   7.946,
   7.958,
   7.97,
   7.982,
   7.994,
   8.006,
   8.018,
   8.03,
   8.042,
   8.054,
   8.066,
   8.078,
   8.09,
   8.102,
   8.114,
   8.126,
   8.138,
   8.15,
   8.162,
   8.174,
   8.186,
   8.198,
   8.21,
   8.222,
   8.234,
   8.246,
   8.258,
   8.27,
   8.282,
   8.294,
   8.306,
   8.318,
   8.33,
   8.342,
   8.354,
   8.366,
   8.378,
   8.39,
   8.402,
   8.414,
   8.426,
   8.438,
   8.45,
   8.462,
   8.474,
   8.486,
   8.498,
   8.51,
   8.522,
   8.534,
   8.546,
   8.558,
   8.57,
   8.582,
   8.594,
   8.606,
   8.618,
   8.63,
   8.642,
   8.654,
   8.666,
   8.678,
   8.69,
   8.702,
   8.714,
   8.726,
   8.738,
   8.75,
   8.762,
   8.774,
   8.786,
   8.798,
   8.81,
   8.822,
   8.834,
   8.846,
   8.858,
   8.87,
   8.882,
   8.894,
   8.906,
   8.918,
   8.93,
   8.942,
   8.954,
   8.966,
   8.978,
   8.99,
   9.002,
   9.014,
   9.026,
   9.038,
   9.05,
   9.062,
   9.074,
   9.086,
   9.098,
   9.11,
   9.122,
   9.134,
   9.146,
   9.158,
   9.17,
   9.182,
   9.194,
   9.206,
   9.218,
   9.23,
   9.242,
   9.254,
   9.266,
   9.278,
   9.29,
   9.302,
   9.314,
   9.326,
   9.338,
   9.35,
   9.362,
   9.374,
   9.386,
   9.398,
   9.41,
   9.422,
   9.434,
   9.446,
   9.458,
   9.47,
   9.482,
   9.494,
   9.506,
   9.518,
   9.53,
   9.542,
   9.554,
   9.566,
   9.578,
   9.59,
   9.602,
   9.614,
   9.626,
   9.638,
   9.65,
   9.662,
   9.674,
   9.686,
   9.698,
   9.71,
   9.722,
   9.734,
   9.746,
   9.758,
   9.77,
   9.782,
   9.794,
   9.806,
   9.818,
   9.83,
   9.842,
   9.854,
   9.866,
   9.878,
   9.89,
   9.902,
   9.914,
   9.926,
   9.938,
   9.95,
   9.962,
   9.974,
   9.986,
   9.998,
   10.01,
   10.022,
   10.034,
   10.046,
   10.058,
   10.07,
   10.082,
   10.094,
   10.106,
   10.118,
   10.13,
   10.142,
   10.154,
   10.166,
   10.178,
   10.19,
   10.202,
   10.214,
   10.226,
   10.238,
   10.25,
   10.262,
   10.274,
   10.286,
   10.298,
   10.31,
   10.322,
   10.334,
   10.346,
   10.358,
   10.37,
   10.382,
   10.394,
   10.406,
   10.418,
   10.43,
   10.442,
   10.454,
   10.466,
   10.478,
   10.49,
   10.502,
   10.514,
   10.526,
   10.538,
   10.55,
   10.562,
   10.574,
   10.586,
   10.598,
   10.61,
   10.622,
   10.634,
   10.646,
   10.658,
   10.67,
   10.682,
   10.694,
   10.706,
   10.718,
   10.73,
   10.742,
   10.754,
   10.766,
   10.778,
   10.79,
   10.802,
   10.814,
   10.826,
   10.838,
   10.85,
   10.862,
   10.874,
   10.886,
   10.898,
   10.91,
   10.922,
   10.934,
   10.946,
   10.958,
   10.97,
   10.982,
   10.994,
   11.006,
   11.018,
   11.03,
   11.042,
   11.054,
   11.066,
   11.078,
   11.09,
   11.102,
   11.114,
   11.126,
   11.138,
   11.15,
   11.162,
   11.174,
   11.186,
   11.198,
   11.21,
   11.222,
   11.234,
   11.246,
   11.258,
   11.27,
   11.282,
   11.294,
   11.306,
   11.318,
   11.33,
   11.342,
   11.354,
   11.366,
   11.378,
   11.39,
   11.402,
   11.414,
   11.426,
   11.438,
   11.45,
   11.462,
   11.474,
   11.486,
   11.498,
   11.51,
   11.522,
   11.534,
   11.546,
   11.558,
   11.57,
   11.582,
   11.594,
   11.606,
   11.618,
   11.63,
   11.642,
   11.654,
   11.666,
   11.678,
   11.69,
   11.702,
   11.714,
   11.726,
   11.738,
   11.75,
   11.762,
   11.774,
   11.786,
   11.798,
   11.81,
   11.822,
   11.834,
   11.846,
   11.858,
   11.87,
   11.882,
   11.894,
   11.906,
   11.918,
   11.93,
   11.942,
   11.954,
   11.966,
   11.978,
   11.99,
   12.002,
   12.014,
   12.026,
   12.038,
   12.05,
   12.062,
   12.074,
   12.086,
   12.098,
   12.11,
   12.122,
   12.134,
   12.146,
   12.158,
   12.17,
   12.182,
   12.194,
   12.206,
   12.218,
   12.23,
   12.242,
   12.254,
   12.266,
   12.278,
   12.29,
   12.302,
   12.314,
   12.326,
   12.338,
   12.35,
   12.362,
   12.374,
   12.386,
   12.398,
   12.41,
   12.422,
   12.434,
   12.446,
   12.458,
   12.47,
   12.482,
   12.494,
   12.506,
   12.518,
   12.53,
   12.542,
   12.554,
   12.566,
   12.578,
   12.59,
   12.602,
   12.614,
   12.626,
   12.638};
   Double_t Graph0_fy1[1001] = {
   0,
   0.02524234,
   0.02479245,
   0.02433574,
   0.02387168,
   0.02339986,
   0.02291993,
   0.02243122,
   0.02193394,
   0.02142794,
   0.02091309,
   0.02038931,
   0.01985615,
   0.01931401,
   0.01876292,
   0.018203,
   0.01763437,
   0.0170569,
   0.01647111,
   0.01587723,
   0.01527551,
   0.0146662,
   0.01404935,
   0.0134255,
   0.01279496,
   0.01215802,
   0.01151501,
   0.01086608,
   0.01021167,
   0.009552029,
   0.008887375,
   0.008217912,
   0.00754375,
   0.006865166,
   0.006182324,
   0.005495371,
   0.004804446,
   0.004109645,
   0.00341111,
   0.002708994,
   0.002003367,
   0.001294334,
   0.0005819601,
   -0.0001336699,
   -0.0008524595,
   -0.001574249,
   -0.002299018,
   -0.003026392,
   -0.003756487,
   -0.004489037,
   -0.005223878,
   -0.005961127,
   -0.006700141,
   -0.007441308,
   -0.008184232,
   -0.008928751,
   -0.009675121,
   -0.01042243,
   -0.01117135,
   -0.01192134,
   -0.01267225,
   -0.01342453,
   -0.01417707,
   -0.01493087,
   -0.01568537,
   -0.01644263,
   -0.01719681,
   -0.01795482,
   -0.01870925,
   -0.01946713,
   -0.02022612,
   -0.02098622,
   -0.02174466,
   -0.02250431,
   -0.02326517,
   -0.02402702,
   -0.02478942,
   -0.02555289,
   -0.0263136,
   -0.02707586,
   -0.02784019,
   -0.02860317,
   -0.02936542,
   -0.03012767,
   -0.03089037,
   -0.03165396,
   -0.03241889,
   -0.03317382,
   -0.03393839,
   -0.03469991,
   -0.03545831,
   -0.03622657,
   -0.03697822,
   -0.03773976,
   -0.03849771,
   -0.03925198,
   -0.04001639,
   -0.04076286,
   -0.0415195,
   -0.04227204,
   -0.04302038,
   -0.04377915,
   -0.04451867,
   -0.04526866,
   -0.04601403,
   -0.04675472,
   -0.04750612,
   -0.048237,
   -0.04897862,
   -0.04971517,
   -0.05044654,
   -0.05118893,
   -0.05191933,
   -0.05264665,
   -0.05337288,
   -0.05409869,
   -0.05482345,
   -0.05554314,
   -0.05626186,
   -0.05697962,
   -0.05769643,
   -0.05841231,
   -0.05912705,
   -0.05984155,
   -0.0605449,
   -0.06125251,
   -0.06195935,
   -0.06266351,
   -0.06337305,
   -0.06406621,
   -0.06476641,
   -0.06546536,
   -0.06615905,
   -0.06685121,
   -0.06754174,
   -0.06823051,
   -0.06891742,
   -0.06959766,
   -0.07027323,
   -0.07094463,
   -0.07161679,
   -0.07229919,
   -0.07296065,
   -0.07361872,
   -0.07427342,
   -0.07492933,
   -0.0755957,
   -0.07624755,
   -0.07688969,
   -0.07752937,
   -0.07816911,
   -0.07880653,
   -0.07943755,
   -0.08006645,
   -0.08069328,
   -0.08132272,
   -0.08194085,
   -0.0825588,
   -0.08317493,
   -0.08378834,
   -0.08439911,
   -0.08500811,
   -0.08561337,
   -0.08621473,
   -0.08681489,
   -0.08741276,
   -0.08800825,
   -0.08859744,
   -0.08918399,
   -0.08976775,
   -0.09034864,
   -0.09092652,
   -0.09150672,
   -0.09207551,
   -0.09263195,
   -0.09318252,
   -0.09374143,
   -0.09428396,
   -0.09483481,
   -0.09537828,
   -0.09591416,
   -0.09645841,
   -0.09699031,
   -0.09751165,
   -0.09803314,
   -0.09855341,
   -0.0990585,
   -0.09956378,
   -0.1000655,
   -0.1005636,
   -0.1010582,
   -0.1015492,
   -0.1020328,
   -0.1025129,
   -0.1029895,
   -0.1034624,
   -0.1039317,
   -0.1043937,
   -0.104852,
   -0.1053066,
   -0.1057574,
   -0.1062045,
   -0.1066441,
   -0.1070798,
   -0.1075117,
   -0.1079397,
   -0.1083637,
   -0.1087801,
   -0.1091926,
   -0.1096011,
   -0.1100055,
   -0.1104058,
   -0.1107985,
   -0.1111872,
   -0.1115718,
   -0.1119522,
   -0.1123285,
   -0.1126972,
   -0.1130618,
   -0.1134223,
   -0.1137786,
   -0.1141307,
   -0.1144753,
   -0.1148158,
   -0.115152,
   -0.115484,
   -0.1158118,
   -0.1161322,
   -0.1164484,
   -0.1167603,
   -0.1170681,
   -0.1173716,
   -0.1176679,
   -0.11796,
   -0.118248,
   -0.1185318,
   -0.1188114,
   -0.119084,
   -0.1193524,
   -0.1196168,
   -0.1198769,
   -0.1201329,
   -0.1203821,
   -0.1206273,
   -0.1208682,
   -0.1211049,
   -0.1213373,
   -0.1215626,
   -0.1217835,
   -0.1220072,
   -0.1222262,
   -0.1224182,
   -0.1226123,
   -0.1228094,
   -0.1229989,
   -0.1231806,
   -0.1233651,
   -0.1235208,
   -0.1236789,
   -0.1238394,
   -0.1240025,
   -0.1241681,
   -0.1243049,
   -0.1244439,
   -0.1245752,
   -0.1246988,
   -0.1248243,
   -0.124933,
   -0.1250435,
   -0.1251378,
   -0.1252246,
   -0.1253405,
   -0.1254268,
   -0.1255083,
   -0.125585,
   -0.125657,
   -0.1257242,
   -0.125785,
   -0.1258411,
   -0.1258925,
   -0.1259391,
   -0.125981,
   -0.1260163,
   -0.1260467,
   -0.12606,
   -0.1260681,
   -0.1261087,
   -0.1261143,
   -0.12612,
   -0.126119,
   -0.1261113,
   -0.1261034,
   -0.1260822,
   -0.1260607,
   -0.1260324,
   -0.1259974,
   -0.1259617,
   -0.1259133,
   -0.125864,
   -0.1258082,
   -0.1257455,
   -0.1256818,
   -0.1256059,
   -0.1255288,
   -0.1254451,
   -0.1253547,
   -0.1252629,
   -0.1251594,
   -0.1250543,
   -0.1249427,
   -0.1248245,
   -0.1247043,
   -0.1245734,
   -0.1244404,
   -0.1243012,
   -0.1241558,
   -0.124008,
   -0.1238508,
   -0.123691,
   -0.1235254,
   -0.1233541,
   -0.1231799,
   -0.1229681,
   -0.1227973,
   -0.1226051,
   -0.1223925,
   -0.122226,
   -0.1219879,
   -0.1217938,
   -0.1215947,
   -0.1213744,
   -0.1211506,
   -0.1209196,
   -0.120685,
   -0.1204449,
   -0.1201994,
   -0.11995,
   -0.1196935,
   -0.1194329,
   -0.1191668,
   -0.118895,
   -0.1186189,
   -0.1183351,
   -0.1180468,
   -0.1177538,
   -0.117456,
   -0.1171533,
   -0.1168442,
   -0.11653,
   -0.1162109,
   -0.1158867,
   -0.1155572,
   -0.1152236,
   -0.1148846,
   -0.1145412,
   -0.1141933,
   -0.1138397,
   -0.1134835,
   -0.1131215,
   -0.1127364,
   -0.112347,
   -0.1120101,
   -0.1116324,
   -0.1112488,
   -0.1108612,
   -0.1104696,
   -0.110072,
   -0.1096722,
   -0.1092663,
   -0.1088563,
   -0.108442,
   -0.1080214,
   -0.1076011,
   -0.1071743,
   -0.1067409,
   -0.1063009,
   -0.1058539,
   -0.1054108,
   -0.1049608,
   -0.1045037,
   -0.1040393,
   -0.1035676,
   -0.1030988,
   -0.1026225,
   -0.1021427,
   -0.1016593,
   -0.1011681,
   -0.1006782,
   -0.1001804,
   -0.09967942,
   -0.09917544,
   -0.09866343,
   -0.09815366,
   -0.0976359,
   -0.09711529,
   -0.09659196,
   -0.09606048,
   -0.0955315,
   -0.09499437,
   -0.09445433,
   -0.09391145,
   -0.09336018,
   -0.09281718,
   -0.09226584,
   -0.09170595,
   -0.09113732,
   -0.09055974,
   -0.08999735,
   -0.08942609,
   -0.08884573,
   -0.08825605,
   -0.08765684,
   -0.08707565,
   -0.086485,
   -0.08588467,
   -0.0852744,
   -0.08465395,
   -0.08404711,
   -0.0834302,
   -0.08281148,
   -0.08219108,
   -0.08156034,
   -0.08093697,
   -0.0803033,
   -0.0796683,
   -0.07903218,
   -0.07838563,
   -0.07774735,
   -0.07709882,
   -0.07644917,
   -0.07579867,
   -0.07513782,
   -0.0744853,
   -0.07382259,
   -0.07315882,
   -0.07249423,
   -0.07181932,
   -0.07115285,
   -0.07047618,
   -0.06979854,
   -0.06912013,
   -0.06843137,
   -0.06771613,
   -0.06699013,
   -0.06629842,
   -0.06564187,
   -0.06497536,
   -0.06429167,
   -0.06359776,
   -0.0628934,
   -0.06217837,
   -0.06145242,
   -0.06074053,
   -0.0600179,
   -0.05928428,
   -0.05853942,
   -0.05778305,
   -0.05709061,
   -0.05638743,
   -0.05567324,
   -0.0549478,
   -0.05421083,
   -0.05349168,
   -0.0527611,
   -0.05201883,
   -0.05126458,
   -0.05049806,
   -0.04976903,
   -0.0490283,
   -0.04827557,
   -0.04751056,
   -0.04673295,
   -0.04593869,
   -0.04513162,
   -0.04436892,
   -0.04365181,
   -0.04292302,
   -0.04211387,
   -0.04129186,
   -0.04052141,
   -0.03980391,
   -0.03907492,
   -0.03825834,
   -0.03742904,
   -0.03665188,
   -0.03592826,
   -0.03519329,
   -0.03437021,
   -0.0335346,
   -0.03275156,
   -0.03202247,
   -0.03128222,
   -0.03045744,
   -0.02962039,
   -0.0288323,
   -0.02809441,
   -0.02734549,
   -0.02657629,
   -0.02579588,
   -0.02500404,
   -0.0242005,
   -0.02338501,
   -0.02263853,
   -0.02188114,
   -0.02111262,
   -0.02033272,
   -0.01954117,
   -0.01873771,
   -0.01792208,
   -0.017094,
   -0.01625318,
   -0.01539931,
   -0.01462057,
   -0.01382972,
   -0.01302648,
   -0.01221057,
   -0.01138167,
   -0.01060176,
   -0.009809622,
   -0.009004981,
   -0.008187535,
   -0.007356977,
   -0.006576626,
   -0.005784238,
   -0.004979534,
   -0.004162223,
   -0.003332007,
   -0.002551798,
   -0.00175992,
   -0.0009561106,
   -0.0001400982,
   0.0006883974,
   0.001487914,
   0.002299221,
   0.003122581,
   0.003958265,
   0.004806553,
   0.00556304,
   0.00633095,
   0.007110542,
   0.007902086,
   0.008705858,
   0.009445923,
   0.01019756,
   0.01096104,
   0.01173664,
   0.01252467,
   0.01332541,
   0.01413918,
   0.0149663,
   0.0158071,
   0.01666192,
   0.01742463,
   0.01819966,
   0.01898733,
   0.01978794,
   0.02060182,
   0.02135949,
   0.02212899,
   0.02291061,
   0.02370463,
   0.02451135,
   0.02526403,
   0.02602788,
   0.02680316,
   0.02759012,
   0.02838903,
   0.02913584,
   0.02989333,
   0.03066174,
   0.0314413,
   0.03223227,
   0.03301977,
   0.03381826,
   0.03462795,
   0.0354491,
   0.03628194,
   0.03696548,
   0.03765869,
   0.03836175,
   0.03907489,
   0.03979833,
   0.04048881,
   0.04118901,
   0.04189912,
   0.04261937,
   0.04334998,
   0.04409116,
   0.04484315,
   0.04560618,
   0.04638051,
   0.04716638,
   0.04783124,
   0.04850592,
   0.04919064,
   0.04988564,
   0.05059115,
   0.05130739,
   0.05203463,
   0.05277312,
   0.05352312,
   0.05428489,
   0.05495487,
   0.05563513,
   0.05632592,
   0.05702749,
   0.05774008,
   0.05839643,
   0.0590628,
   0.05973943,
   0.06042654,
   0.06112439,
   0.06176712,
   0.06241952,
   0.06308182,
   0.06375423,
   0.06443699,
   0.06506558,
   0.06570349,
   0.06635093,
   0.06700812,
   0.06767527,
   0.06836154,
   0.06905774,
   0.06976409,
   0.07048079,
   0.0712081,
   0.07173427,
   0.07226813,
   0.07280984,
   0.07335957,
   0.07391752,
   0.07447063,
   0.07503153,
   0.07560038,
   0.07617736,
   0.07676263,
   0.07735639,
   0.07795881,
   0.07857009,
   0.07919042,
   0.07982001,
   0.08033726,
   0.08086184,
   0.08139391,
   0.08193361,
   0.08248113,
   0.08303662,
   0.08360027,
   0.08417225,
   0.08475276,
   0.08534198,
   0.0858227,
   0.08631018,
   0.08680456,
   0.08730599,
   0.08781462,
   0.08833062,
   0.08885413,
   0.08938533,
   0.08992439,
   0.09047148,
   0.09091548,
   0.09136561,
   0.091822,
   0.09228477,
   0.09275407,
   0.09323003,
   0.09371279,
   0.0942025,
   0.09469932,
   0.09520339,
   0.09560585,
   0.09601389,
   0.09642762,
   0.09684717,
   0.09727265,
   0.09770419,
   0.09814193,
   0.09858599,
   0.09903652,
   0.09949366,
   0.09985175,
   0.1002148,
   0.1005831,
   0.1009565,
   0.1013353,
   0.1017195,
   0.1021093,
   0.1025048,
   0.1029061,
   0.1033134,
   0.1036275,
   0.1039461,
   0.1042691,
   0.1045967,
   0.104929,
   0.105266,
   0.1056079,
   0.1059548,
   0.1063068,
   0.106664,
   0.1069331,
   0.1072059,
   0.1074826,
   0.1077631,
   0.1080477,
   0.1083363,
   0.1086291,
   0.1089261,
   0.1092275,
   0.1095334,
   0.1097575,
   0.1099848,
   0.1102152,
   0.1104488,
   0.1106857,
   0.110926,
   0.1111697,
   0.111417,
   0.1116678,
   0.1119223,
   0.1121071,
   0.1122944,
   0.1124842,
   0.1126765,
   0.1128714,
   0.113069,
   0.1132694,
   0.1134725,
   0.1136784,
   0.1138873,
   0.1140303,
   0.1141751,
   0.1143219,
   0.1144706,
   0.1146212,
   0.1147739,
   0.1149286,
   0.1150854,
   0.1152444,
   0.1154055,
   0.1154956,
   0.1155869,
   0.1156795,
   0.1157733,
   0.1158684,
   0.1159648,
   0.1160625,
   0.1161616,
   0.1162621,
   0.116364,
   0.1164039,
   0.1164442,
   0.1164851,
   0.1165266,
   0.1165687,
   0.1166114,
   0.1166546,
   0.1166985,
   0.116743,
   0.1167881,
   0.1167852,
   0.1167822,
   0.1167792,
   0.1167761,
   0.116773,
   0.1167699,
   0.1167667,
   0.1167635,
   0.1167602,
   0.1167569,
   0.1167138,
   0.1166701,
   0.1166259,
   0.116581,
   0.1165356,
   0.1164896,
   0.1164429,
   0.1163956,
   0.1163476,
   0.116299,
   0.1162152,
   0.1161304,
   0.1160444,
   0.1159573,
   0.115869,
   0.1157796,
   0.115689,
   0.1155972,
   0.1155042,
   0.1154099,
   0.1152832,
   0.1151549,
   0.1150249,
   0.1148932,
   0.1147598,
   0.1146246,
   0.1144877,
   0.1143489,
   0.1142082,
   0.1140656,
   0.1138994,
   0.113731,
   0.1135605,
   0.1133877,
   0.1132127,
   0.1130354,
   0.1128558,
   0.1126737,
   0.1124893,
   0.1123023,
   0.1121011,
   0.1118973,
   0.111691,
   0.111482,
   0.1112704,
   0.111056,
   0.1108389,
   0.1106189,
   0.110396,
   0.1101702,
   0.1099353,
   0.1096976,
   0.1094568,
   0.1092131,
   0.1089662,
   0.1087163,
   0.1084632,
   0.1082068,
   0.1079471,
   0.107684,
   0.1074166,
   0.107146,
   0.1068721,
   0.1065947,
   0.1063139,
   0.1060296,
   0.1057417,
   0.1054502,
   0.1051549,
   0.1048558,
   0.1045573,
   0.1042552,
   0.1039494,
   0.1036398,
   0.1033264,
   0.1030091,
   0.1026878,
   0.1023625,
   0.1020331,
   0.1016994,
   0.1013701,
   0.1010367,
   0.1006992,
   0.1003576,
   0.1000117,
   0.09966161,
   0.09930709,
   0.0989481,
   0.09858456,
   0.09821638,
   0.09785824,
   0.09749574,
   0.0971288,
   0.09675734,
   0.09638128,
   0.09600053,
   0.09561499,
   0.09522459,
   0.09482922,
   0.0944288,
   0.0940492,
   0.09366504,
   0.09327624,
   0.09288272,
   0.09248439,
   0.09208116,
   0.09167294,
   0.09125964,
   0.09084117,
   0.09041741,
   0.09002192,
   0.08962179,
   0.08921694,
   0.0888073,
   0.08839277,
   0.08797327,
   0.08754871,
   0.08711899,
   0.08668402,
   0.08624371,
   0.08583506,
   0.08542175,
   0.08500367,
   0.08458077,
   0.08415294,
   0.08372011,
   0.08328218,
   0.08283907,
   0.08239068,
   0.08193692,
   0.08151542,
   0.08108917,
   0.08065809,
   0.0802221,
   0.07978111,
   0.07933503,
   0.07888379,
   0.07842728,
   0.07796541,
   0.0774981,
   0.07706461,
   0.07662625,
   0.07618297,
   0.07573466,
   0.07528125,
   0.07482264,
   0.07435875,
   0.07388948,
   0.07341474,
   0.07293444,
   0.07249274,
   0.07204614,
   0.07159455,
   0.0711379,
   0.07067611,
   0.07020907,
   0.06973671,
   0.06925892,
   0.06877563,
   0.06828672,
   0.06784083,
   0.06739007,
   0.06693436,
   0.06647361,
   0.06600774,
   0.06553667,
   0.06506031,
   0.06457856,
   0.06409134,
   0.06359856,
   0.06315115,
   0.06269893,
   0.06224181,
   0.06177971,
   0.06131256,
   0.06084027,
   0.06036276,
   0.05987993,
   0.0593917,
   0.05889798,
   0.05844537,
   0.0579878,
   0.05752518,
   0.05705742,
   0.05658444,
   0.05610614,
   0.05562246,
   0.05513328,
   0.05463851,
   0.05413806,
   0.05368335,
   0.05322353,
   0.0527585,
   0.05228817,
   0.05181247,
   0.05133129,
   0.05084454,
   0.05035211,
   0.04985393,
   0.04934987,
   0.04891058,
   0.04846663,
   0.04801796,
   0.04756449,
   0.04710614,
   0.04664282,
   0.04617447,
   0.045701,
   0.04522231,
   0.04473834,
   0.04431671,
   0.04389098,
   0.04346107,
   0.04302694,
   0.04258851,
   0.04214572,
   0.0416985,
   0.0412468,
   0.04079053,
   0.04032964,
   0.03991789,
   0.03950223,
   0.03908261,
   0.03865896,
   0.03823125,
   0.03779939,
   0.03736334,
   0.03692304,
   0.03647841};
   TGraph *graph = new TGraph(1001,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph93111 = new TH1F("Graph_Graph_Graph_Graph_Graph93111","Graph",1001,0,13.9018);
   Graph_Graph_Graph_Graph_Graph93111->SetMinimum(-0.1504108);
   Graph_Graph_Graph_Graph_Graph93111->SetMaximum(0.1410789);
   Graph_Graph_Graph_Graph_Graph93111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph93111->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph93111->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph93111->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph93111->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph93111->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph93111->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph93111->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph93111->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph93111->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph93111->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph93111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph93111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph93111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph93111->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph93111);
   
   graph->Draw("pc");
   Double_t xAxis2[8] = {0.65, 1.85, 3.05, 4.25, 5.45, 6.65, 9.05, 12.65}; 
   
   TH1D *h__2 = new TH1D("h__2","",7, xAxis2);
   h__2->SetBinContent(1,0.005865103);
   h__2->SetBinContent(2,-0.09090909);
   h__2->SetBinContent(3,-0.1455782);
   h__2->SetBinContent(4,-0.105036);
   h__2->SetBinContent(5,-0.04316547);
   h__2->SetBinContent(6,0.07757725);
   h__2->SetBinContent(7,0.2935729);
   h__2->SetBinError(1,0.01276421);
   h__2->SetBinError(2,0.01727912);
   h__2->SetBinError(3,0.02635696);
   h__2->SetBinError(4,0.03814083);
   h__2->SetBinError(5,0.06003186);
   h__2->SetBinError(6,0.07224155);
   h__2->SetBinError(7,0.1345867);
   h__2->SetMinimum(-0.5);
   h__2->SetMaximum(0.5);
   h__2->SetEntries(7);
   h__2->SetDirectory(0);
   h__2->SetStats(0);
   h__2->SetMarkerStyle(20);
   h__2->GetXaxis()->SetTitle("Decay time [ps]");
   h__2->GetXaxis()->SetLabelFont(132);
   h__2->GetXaxis()->SetLabelOffset(0.01);
   h__2->GetXaxis()->SetLabelSize(0.06);
   h__2->GetXaxis()->SetTitleSize(0.06);
   h__2->GetXaxis()->SetTitleFont(132);
   h__2->GetYaxis()->SetTitle("Asymmetry");
   h__2->GetYaxis()->SetLabelFont(132);
   h__2->GetYaxis()->SetLabelOffset(0.01);
   h__2->GetYaxis()->SetLabelSize(0.06);
   h__2->GetYaxis()->SetTitleSize(0.06);
   h__2->GetYaxis()->SetTitleOffset(1.5);
   h__2->GetYaxis()->SetTitleFont(132);
   h__2->GetZaxis()->SetLabelFont(42);
   h__2->GetZaxis()->SetLabelSize(0.035);
   h__2->GetZaxis()->SetTitleSize(0.035);
   h__2->GetZaxis()->SetTitleFont(42);
   h__2->Draw("pe1same");
   
   TPaveText *pt = new TPaveText(2,0.3,4,0.45,"br");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cnew->Modified();
   cnew->cd();
   cnew->SetSelected(cnew);
}


==> figs/Fig8b.C <==
void rawAsymSSPIPI()
{
//=========Macro generated from canvas: cnew/cnew
//=========  (Thu Mar 22 22:05:22 2018) by ROOT version6.10/08
   TCanvas *cnew = new TCanvas("cnew", "cnew",510,101,700,704);
   cnew->Range(-2.778572,-0.7,14.36429,0.6333333);
   cnew->SetFillColor(0);
   cnew->SetBorderMode(0);
   cnew->SetBorderSize(2);
   cnew->SetLeftMargin(0.2);
   cnew->SetBottomMargin(0.15);
   cnew->SetFrameBorderMode(0);
   cnew->SetFrameBorderMode(0);
   Double_t xAxis1[8] = {0.65, 1.85, 3.05, 4.25, 5.45, 6.65, 9.05, 12.65}; 
   
   TH1D *h__1 = new TH1D("h__1","",7, xAxis1);
   h__1->SetBinContent(1,-0.007209228);
   h__1->SetBinContent(2,-0.03540697);
   h__1->SetBinContent(3,-0.05306641);
   h__1->SetBinContent(4,-0.1026878);
   h__1->SetBinContent(5,0.01812191);
   h__1->SetBinContent(6,-0.08420713);
   h__1->SetBinContent(7,-0.02235387);
   h__1->SetBinError(1,0.008950234);
   h__1->SetBinError(2,0.01188446);
   h__1->SetBinError(3,0.01785099);
   h__1->SetBinError(4,0.02639028);
   h__1->SetBinError(5,0.04059541);
   h__1->SetBinError(6,0.05009783);
   h__1->SetBinError(7,0.09720658);
   h__1->SetMinimum(-0.5);
   h__1->SetMaximum(0.5);
   h__1->SetEntries(7);
   h__1->SetDirectory(0);
   h__1->SetStats(0);
   h__1->SetMarkerStyle(20);
   h__1->GetXaxis()->SetTitle("Decay time [ps]");
   h__1->GetXaxis()->SetLabelFont(132);
   h__1->GetXaxis()->SetLabelOffset(0.01);
   h__1->GetXaxis()->SetLabelSize(0.06);
   h__1->GetXaxis()->SetTitleSize(0.06);
   h__1->GetXaxis()->SetTitleFont(132);
   h__1->GetYaxis()->SetTitle("Asymmetry");
   h__1->GetYaxis()->SetLabelFont(132);
   h__1->GetYaxis()->SetLabelOffset(0.01);
   h__1->GetYaxis()->SetLabelSize(0.06);
   h__1->GetYaxis()->SetTitleSize(0.06);
   h__1->GetYaxis()->SetTitleOffset(1.5);
   h__1->GetYaxis()->SetTitleFont(132);
   h__1->GetZaxis()->SetLabelFont(42);
   h__1->GetZaxis()->SetLabelSize(0.035);
   h__1->GetZaxis()->SetTitleSize(0.035);
   h__1->GetZaxis()->SetTitleFont(42);
   h__1->Draw("pe1");
   
   Double_t Graph0_fx1[1001] = {
   0,
   0.65,
   0.662,
   0.674,
   0.686,
   0.698,
   0.71,
   0.722,
   0.734,
   0.746,
   0.758,
   0.77,
   0.782,
   0.794,
   0.806,
   0.818,
   0.83,
   0.842,
   0.854,
   0.866,
   0.878,
   0.89,
   0.902,
   0.914,
   0.926,
   0.938,
   0.95,
   0.962,
   0.974,
   0.986,
   0.998,
   1.01,
   1.022,
   1.034,
   1.046,
   1.058,
   1.07,
   1.082,
   1.094,
   1.106,
   1.118,
   1.13,
   1.142,
   1.154,
   1.166,
   1.178,
   1.19,
   1.202,
   1.214,
   1.226,
   1.238,
   1.25,
   1.262,
   1.274,
   1.286,
   1.298,
   1.31,
   1.322,
   1.334,
   1.346,
   1.358,
   1.37,
   1.382,
   1.394,
   1.406,
   1.418,
   1.43,
   1.442,
   1.454,
   1.466,
   1.478,
   1.49,
   1.502,
   1.514,
   1.526,
   1.538,
   1.55,
   1.562,
   1.574,
   1.586,
   1.598,
   1.61,
   1.622,
   1.634,
   1.646,
   1.658,
   1.67,
   1.682,
   1.694,
   1.706,
   1.718,
   1.73,
   1.742,
   1.754,
   1.766,
   1.778,
   1.79,
   1.802,
   1.814,
   1.826,
   1.838,
   1.85,
   1.862,
   1.874,
   1.886,
   1.898,
   1.91,
   1.922,
   1.934,
   1.946,
   1.958,
   1.97,
   1.982,
   1.994,
   2.006,
   2.018,
   2.03,
   2.042,
   2.054,
   2.066,
   2.078,
   2.09,
   2.102,
   2.114,
   2.126,
   2.138,
   2.15,
   2.162,
   2.174,
   2.186,
   2.198,
   2.21,
   2.222,
   2.234,
   2.246,
   2.258,
   2.27,
   2.282,
   2.294,
   2.306,
   2.318,
   2.33,
   2.342,
   2.354,
   2.366,
   2.378,
   2.39,
   2.402,
   2.414,
   2.426,
   2.438,
   2.45,
   2.462,
   2.474,
   2.486,
   2.498,
   2.51,
   2.522,
   2.534,
   2.546,
   2.558,
   2.57,
   2.582,
   2.594,
   2.606,
   2.618,
   2.63,
   2.642,
   2.654,
   2.666,
   2.678,
   2.69,
   2.702,
   2.714,
   2.726,
   2.738,
   2.75,
   2.762,
   2.774,
   2.786,
   2.798,
   2.81,
   2.822,
   2.834,
   2.846,
   2.858,
   2.87,
   2.882,
   2.894,
   2.906,
   2.918,
   2.93,
   2.942,
   2.954,
   2.966,
   2.978,
   2.99,
   3.002,
   3.014,
   3.026,
   3.038,
   3.05,
   3.062,
   3.074,
   3.086,
   3.098,
   3.11,
   3.122,
   3.134,
   3.146,
   3.158,
   3.17,
   3.182,
   3.194,
   3.206,
   3.218,
   3.23,
   3.242,
   3.254,
   3.266,
   3.278,
   3.29,
   3.302,
   3.314,
   3.326,
   3.338,
   3.35,
   3.362,
   3.374,
   3.386,
   3.398,
   3.41,
   3.422,
   3.434,
   3.446,
   3.458,
   3.47,
   3.482,
   3.494,
   3.506,
   3.518,
   3.53,
   3.542,
   3.554,
   3.566,
   3.578,
   3.59,
   3.602,
   3.614,
   3.626,
   3.638,
   3.65,
   3.662,
   3.674,
   3.686,
   3.698,
   3.71,
   3.722,
   3.734,
   3.746,
   3.758,
   3.77,
   3.782,
   3.794,
   3.806,
   3.818,
   3.83,
   3.842,
   3.854,
   3.866,
   3.878,
   3.89,
   3.902,
   3.914,
   3.926,
   3.938,
   3.95,
   3.962,
   3.974,
   3.986,
   3.998,
   4.01,
   4.022,
   4.034,
   4.046,
   4.058,
   4.07,
   4.082,
   4.094,
   4.106,
   4.118,
   4.13,
   4.142,
   4.154,
   4.166,
   4.178,
   4.19,
   4.202,
   4.214,
   4.226,
   4.238,
   4.25,
   4.262,
   4.274,
   4.286,
   4.298,
   4.31,
   4.322,
   4.334,
   4.346,
   4.358,
   4.37,
   4.382,
   4.394,
   4.406,
   4.418,
   4.43,
   4.442,
   4.454,
   4.466,
   4.478,
   4.49,
   4.502,
   4.514,
   4.526,
   4.538,
   4.55,
   4.562,
   4.574,
   4.586,
   4.598,
   4.61,
   4.622,
   4.634,
   4.646,
   4.658,
   4.67,
   4.682,
   4.694,
   4.706,
   4.718,
   4.73,
   4.742,
   4.754,
   4.766,
   4.778,
   4.79,
   4.802,
   4.814,
   4.826,
   4.838,
   4.85,
   4.862,
   4.874,
   4.886,
   4.898,
   4.91,
   4.922,
   4.934,
   4.946,
   4.958,
   4.97,
   4.982,
   4.994,
   5.006,
   5.018,
   5.03,
   5.042,
   5.054,
   5.066,
   5.078,
   5.09,
   5.102,
   5.114,
   5.126,
   5.138,
   5.15,
   5.162,
   5.174,
   5.186,
   5.198,
   5.21,
   5.222,
   5.234,
   5.246,
   5.258,
   5.27,
   5.282,
   5.294,
   5.306,
   5.318,
   5.33,
   5.342,
   5.354,
   5.366,
   5.378,
   5.39,
   5.402,
   5.414,
   5.426,
   5.438,
   5.45,
   5.462,
   5.474,
   5.486,
   5.498,
   5.51,
   5.522,
   5.534,
   5.546,
   5.558,
   5.57,
   5.582,
   5.594,
   5.606,
   5.618,
   5.63,
   5.642,
   5.654,
   5.666,
   5.678,
   5.69,
   5.702,
   5.714,
   5.726,
   5.738,
   5.75,
   5.762,
   5.774,
   5.786,
   5.798,
   5.81,
   5.822,
   5.834,
   5.846,
   5.858,
   5.87,
   5.882,
   5.894,
   5.906,
   5.918,
   5.93,
   5.942,
   5.954,
   5.966,
   5.978,
   5.99,
   6.002,
   6.014,
   6.026,
   6.038,
   6.05,
   6.062,
   6.074,
   6.086,
   6.098,
   6.11,
   6.122,
   6.134,
   6.146,
   6.158,
   6.17,
   6.182,
   6.194,
   6.206,
   6.218,
   6.23,
   6.242,
   6.254,
   6.266,
   6.278,
   6.29,
   6.302,
   6.314,
   6.326,
   6.338,
   6.35,
   6.362,
   6.374,
   6.386,
   6.398,
   6.41,
   6.422,
   6.434,
   6.446,
   6.458,
   6.47,
   6.482,
   6.494,
   6.506,
   6.518,
   6.53,
   6.542,
   6.554,
   6.566,
   6.578,
   6.59,
   6.602,
   6.614,
   6.626,
   6.638,
   6.65,
   6.662,
   6.674,
   6.686,
   6.698,
   6.71,
   6.722,
   6.734,
   6.746,
   6.758,
   6.77,
   6.782,
   6.794,
   6.806,
   6.818,
   6.83,
   6.842,
   6.854,
   6.866,
   6.878,
   6.89,
   6.902,
   6.914,
   6.926,
   6.938,
   6.95,
   6.962,
   6.974,
   6.986,
   6.998,
   7.01,
   7.022,
   7.034,
   7.046,
   7.058,
   7.07,
   7.082,
   7.094,
   7.106,
   7.118,
   7.13,
   7.142,
   7.154,
   7.166,
   7.178,
   7.19,
   7.202,
   7.214,
   7.226,
   7.238,
   7.25,
   7.262,
   7.274,
   7.286,
   7.298,
   7.31,
   7.322,
   7.334,
   7.346,
   7.358,
   7.37,
   7.382,
   7.394,
   7.406,
   7.418,
   7.43,
   7.442,
   7.454,
   7.466,
   7.478,
   7.49,
   7.502,
   7.514,
   7.526,
   7.538,
   7.55,
   7.562,
   7.574,
   7.586,
   7.598,
   7.61,
   7.622,
   7.634,
   7.646,
   7.658,
   7.67,
   7.682,
   7.694,
   7.706,
   7.718,
   7.73,
   7.742,
   7.754,
   7.766,
   7.778,
   7.79,
   7.802,
   7.814,
   7.826,
   7.838,
   7.85,
   7.862,
   7.874,
   7.886,
   7.898,
   7.91,
   7.922,
   7.934,
   7.946,
   7.958,
   7.97,
   7.982,
   7.994,
   8.006,
   8.018,
   8.03,
   8.042,
   8.054,
   8.066,
   8.078,
   8.09,
   8.102,
   8.114,
   8.126,
   8.138,
   8.15,
   8.162,
   8.174,
   8.186,
   8.198,
   8.21,
   8.222,
   8.234,
   8.246,
   8.258,
   8.27,
   8.282,
   8.294,
   8.306,
   8.318,
   8.33,
   8.342,
   8.354,
   8.366,
   8.378,
   8.39,
   8.402,
   8.414,
   8.426,
   8.438,
   8.45,
   8.462,
   8.474,
   8.486,
   8.498,
   8.51,
   8.522,
   8.534,
   8.546,
   8.558,
   8.57,
   8.582,
   8.594,
   8.606,
   8.618,
   8.63,
   8.642,
   8.654,
   8.666,
   8.678,
   8.69,
   8.702,
   8.714,
   8.726,
   8.738,
   8.75,
   8.762,
   8.774,
   8.786,
   8.798,
   8.81,
   8.822,
   8.834,
   8.846,
   8.858,
   8.87,
   8.882,
   8.894,
   8.906,
   8.918,
   8.93,
   8.942,
   8.954,
   8.966,
   8.978,
   8.99,
   9.002,
   9.014,
   9.026,
   9.038,
   9.05,
   9.062,
   9.074,
   9.086,
   9.098,
   9.11,
   9.122,
   9.134,
   9.146,
   9.158,
   9.17,
   9.182,
   9.194,
   9.206,
   9.218,
   9.23,
   9.242,
   9.254,
   9.266,
   9.278,
   9.29,
   9.302,
   9.314,
   9.326,
   9.338,
   9.35,
   9.362,
   9.374,
   9.386,
   9.398,
   9.41,
   9.422,
   9.434,
   9.446,
   9.458,
   9.47,
   9.482,
   9.494,
   9.506,
   9.518,
   9.53,
   9.542,
   9.554,
   9.566,
   9.578,
   9.59,
   9.602,
   9.614,
   9.626,
   9.638,
   9.65,
   9.662,
   9.674,
   9.686,
   9.698,
   9.71,
   9.722,
   9.734,
   9.746,
   9.758,
   9.77,
   9.782,
   9.794,
   9.806,
   9.818,
   9.83,
   9.842,
   9.854,
   9.866,
   9.878,
   9.89,
   9.902,
   9.914,
   9.926,
   9.938,
   9.95,
   9.962,
   9.974,
   9.986,
   9.998,
   10.01,
   10.022,
   10.034,
   10.046,
   10.058,
   10.07,
   10.082,
   10.094,
   10.106,
   10.118,
   10.13,
   10.142,
   10.154,
   10.166,
   10.178,
   10.19,
   10.202,
   10.214,
   10.226,
   10.238,
   10.25,
   10.262,
   10.274,
   10.286,
   10.298,
   10.31,
   10.322,
   10.334,
   10.346,
   10.358,
   10.37,
   10.382,
   10.394,
   10.406,
   10.418,
   10.43,
   10.442,
   10.454,
   10.466,
   10.478,
   10.49,
   10.502,
   10.514,
   10.526,
   10.538,
   10.55,
   10.562,
   10.574,
   10.586,
   10.598,
   10.61,
   10.622,
   10.634,
   10.646,
   10.658,
   10.67,
   10.682,
   10.694,
   10.706,
   10.718,
   10.73,
   10.742,
   10.754,
   10.766,
   10.778,
   10.79,
   10.802,
   10.814,
   10.826,
   10.838,
   10.85,
   10.862,
   10.874,
   10.886,
   10.898,
   10.91,
   10.922,
   10.934,
   10.946,
   10.958,
   10.97,
   10.982,
   10.994,
   11.006,
   11.018,
   11.03,
   11.042,
   11.054,
   11.066,
   11.078,
   11.09,
   11.102,
   11.114,
   11.126,
   11.138,
   11.15,
   11.162,
   11.174,
   11.186,
   11.198,
   11.21,
   11.222,
   11.234,
   11.246,
   11.258,
   11.27,
   11.282,
   11.294,
   11.306,
   11.318,
   11.33,
   11.342,
   11.354,
   11.366,
   11.378,
   11.39,
   11.402,
   11.414,
   11.426,
   11.438,
   11.45,
   11.462,
   11.474,
   11.486,
   11.498,
   11.51,
   11.522,
   11.534,
   11.546,
   11.558,
   11.57,
   11.582,
   11.594,
   11.606,
   11.618,
   11.63,
   11.642,
   11.654,
   11.666,
   11.678,
   11.69,
   11.702,
   11.714,
   11.726,
   11.738,
   11.75,
   11.762,
   11.774,
   11.786,
   11.798,
   11.81,
   11.822,
   11.834,
   11.846,
   11.858,
   11.87,
   11.882,
   11.894,
   11.906,
   11.918,
   11.93,
   11.942,
   11.954,
   11.966,
   11.978,
   11.99,
   12.002,
   12.014,
   12.026,
   12.038,
   12.05,
   12.062,
   12.074,
   12.086,
   12.098,
   12.11,
   12.122,
   12.134,
   12.146,
   12.158,
   12.17,
   12.182,
   12.194,
   12.206,
   12.218,
   12.23,
   12.242,
   12.254,
   12.266,
   12.278,
   12.29,
   12.302,
   12.314,
   12.326,
   12.338,
   12.35,
   12.362,
   12.374,
   12.386,
   12.398,
   12.41,
   12.422,
   12.434,
   12.446,
   12.458,
   12.47,
   12.482,
   12.494,
   12.506,
   12.518,
   12.53,
   12.542,
   12.554,
   12.566,
   12.578,
   12.59,
   12.602,
   12.614,
   12.626,
   12.638};
   Double_t Graph0_fy1[1001] = {
   0,
   0.007268749,
   0.007035989,
   0.006800936,
   0.006563301,
   0.006322845,
   0.006079374,
   0.005832522,
   0.005582384,
   0.005328867,
   0.005071903,
   0.004811407,
   0.004547111,
   0.004279173,
   0.004007579,
   0.003732338,
   0.003453481,
   0.00317089,
   0.002884803,
   0.002595297,
   0.002302456,
   0.002006372,
   0.001707014,
   0.001404631,
   0.001099334,
   0.0007912346,
   0.0004804474,
   0.000167003,
   -0.0001488577,
   -0.0004670052,
   -0.0007873191,
   -0.001109688,
   -0.001434062,
   -0.001760279,
   -0.002088251,
   -0.002417895,
   -0.002749134,
   -0.003081921,
   -0.003416155,
   -0.003751774,
   -0.004088745,
   -0.004426936,
   -0.004766395,
   -0.005106998,
   -0.005448733,
   -0.005791535,
   -0.006135377,
   -0.006480162,
   -0.006825893,
   -0.007172492,
   -0.007519896,
   -0.00786814,
   -0.008217004,
   -0.008566615,
   -0.008916836,
   -0.009267605,
   -0.00961902,
   -0.009970739,
   -0.01032302,
   -0.01067565,
   -0.01102859,
   -0.011382,
   -0.01173542,
   -0.01208926,
   -0.01244328,
   -0.01279742,
   -0.01315193,
   -0.01350627,
   -0.01386092,
   -0.01421507,
   -0.01457004,
   -0.01492531,
   -0.01529222,
   -0.01564969,
   -0.01599931,
   -0.01634545,
   -0.01669533,
   -0.01704298,
   -0.01739444,
   -0.01774974,
   -0.01810897,
   -0.01847219,
   -0.01882379,
   -0.01917934,
   -0.01953292,
   -0.0198845,
   -0.02024011,
   -0.02058947,
   -0.0209429,
   -0.02129741,
   -0.0216504,
   -0.02199969,
   -0.02235277,
   -0.02270105,
   -0.02305075,
   -0.02340176,
   -0.02374745,
   -0.02409819,
   -0.02444332,
   -0.0247899,
   -0.02513793,
   -0.02548004,
   -0.02582759,
   -0.02616902,
   -0.02651191,
   -0.02685626,
   -0.02719427,
   -0.0275379,
   -0.02787506,
   -0.02821301,
   -0.0285524,
   -0.02888706,
   -0.02921849,
   -0.02955473,
   -0.02989041,
   -0.03022368,
   -0.03055636,
   -0.03088664,
   -0.03121632,
   -0.03154541,
   -0.0318739,
   -0.03220179,
   -0.03252729,
   -0.03285309,
   -0.03317739,
   -0.03350066,
   -0.03382332,
   -0.0341445,
   -0.03446504,
   -0.0347836,
   -0.03510232,
   -0.03542027,
   -0.0357357,
   -0.03605029,
   -0.03636402,
   -0.03667684,
   -0.03698874,
   -0.03729125,
   -0.0375981,
   -0.03790511,
   -0.03821229,
   -0.03852397,
   -0.03880724,
   -0.03909476,
   -0.03939478,
   -0.0397076,
   -0.04002522,
   -0.04034001,
   -0.04064724,
   -0.04094264,
   -0.04122186,
   -0.04148051,
   -0.04176705,
   -0.04205251,
   -0.04233687,
   -0.04262061,
   -0.04290236,
   -0.04318215,
   -0.04346089,
   -0.04373814,
   -0.04401393,
   -0.04428866,
   -0.04456144,
   -0.04483223,
   -0.04510228,
   -0.04537113,
   -0.04563872,
   -0.04590334,
   -0.04616665,
   -0.0464286,
   -0.04668917,
   -0.04694832,
   -0.04720086,
   -0.04745705,
   -0.04771002,
   -0.04795967,
   -0.04821299,
   -0.04845535,
   -0.04870132,
   -0.04894456,
   -0.04918501,
   -0.04942912,
   -0.04966223,
   -0.04989893,
   -0.05013794,
   -0.05037361,
   -0.0505958,
   -0.05082249,
   -0.05104755,
   -0.05127096,
   -0.05149273,
   -0.05171283,
   -0.05192959,
   -0.05214471,
   -0.05235816,
   -0.05256994,
   -0.05278002,
   -0.05298674,
   -0.05319176,
   -0.05339505,
   -0.05359661,
   -0.0537964,
   -0.05399281,
   -0.05418745,
   -0.0543803,
   -0.05457136,
   -0.0547606,
   -0.05494642,
   -0.05513041,
   -0.05531256,
   -0.05549286,
   -0.05567128,
   -0.05584627,
   -0.05601939,
   -0.05619063,
   -0.05635998,
   -0.05652742,
   -0.05669144,
   -0.05685356,
   -0.05701377,
   -0.05717205,
   -0.05732839,
   -0.05748133,
   -0.05763233,
   -0.05778139,
   -0.0579285,
   -0.05807363,
   -0.05821539,
   -0.05835518,
   -0.05849302,
   -0.05862888,
   -0.05876276,
   -0.0588933,
   -0.05902189,
   -0.0591485,
   -0.05927313,
   -0.05939577,
   -0.05951513,
   -0.05963253,
   -0.05974794,
   -0.05986137,
   -0.0599728,
   -0.06008101,
   -0.06018725,
   -0.06029149,
   -0.06039369,
   -0.06049385,
   -0.06059074,
   -0.06068555,
   -0.06077823,
   -0.06086876,
   -0.06095712,
   -0.06103984,
   -0.06112378,
   -0.06120437,
   -0.06128152,
   -0.06135983,
   -0.06142569,
   -0.06149254,
   -0.06156043,
   -0.06162936,
   -0.06169937,
   -0.06175695,
   -0.06181544,
   -0.06187058,
   -0.06192229,
   -0.06197485,
   -0.06201997,
   -0.06206583,
   -0.06210943,
   -0.06214976,
   -0.06218782,
   -0.0622227,
   -0.06225536,
   -0.06228581,
   -0.06231404,
   -0.06234006,
   -0.06236303,
   -0.06238381,
   -0.06240239,
   -0.06241874,
   -0.06243286,
   -0.06244392,
   -0.06245275,
   -0.06245932,
   -0.06246362,
   -0.06246563,
   -0.06246309,
   -0.06246052,
   -0.06245492,
   -0.06244625,
   -0.06243744,
   -0.06242272,
   -0.06240777,
   -0.06238983,
   -0.06236881,
   -0.06234746,
   -0.06232046,
   -0.06229304,
   -0.06226266,
   -0.06222924,
   -0.0621953,
   -0.062156,
   -0.06211607,
   -0.06207322,
   -0.0620274,
   -0.06198083,
   -0.06192922,
   -0.06187676,
   -0.06182145,
   -0.06176322,
   -0.06170403,
   -0.06164016,
   -0.06157525,
   -0.06150759,
   -0.06143713,
   -0.06136551,
   -0.06128969,
   -0.06121261,
   -0.06111978,
   -0.06102408,
   -0.06096687,
   -0.06087996,
   -0.0607908,
   -0.06069938,
   -0.06060571,
   -0.0605098,
   -0.06041143,
   -0.06031084,
   -0.06020779,
   -0.0601025,
   -0.05999554,
   -0.05988533,
   -0.05977341,
   -0.05965902,
   -0.05954215,
   -0.05942344,
   -0.05930166,
   -0.05917797,
   -0.05905183,
   -0.0589232,
   -0.05879253,
   -0.05865883,
   -0.05852299,
   -0.05838496,
   -0.05824468,
   -0.0581021,
   -0.05795702,
   -0.05780955,
   -0.05765986,
   -0.05750793,
   -0.05735348,
   -0.0571973,
   -0.05703853,
   -0.05687771,
   -0.05671484,
   -0.05654928,
   -0.05634628,
   -0.0561947,
   -0.05602204,
   -0.05582892,
   -0.05569208,
   -0.05551498,
   -0.05533512,
   -0.05515335,
   -0.0549697,
   -0.05478321,
   -0.05459577,
   -0.05440547,
   -0.05421327,
   -0.05401917,
   -0.0538221,
   -0.05362546,
   -0.05342582,
   -0.05322311,
   -0.05301725,
   -0.05280818,
   -0.05260146,
   -0.0523915,
   -0.05217824,
   -0.05196159,
   -0.05174146,
   -0.05152306,
   -0.05130117,
   -0.05107768,
   -0.0508526,
   -0.0506239,
   -0.05039581,
   -0.05016406,
   -0.04993086,
   -0.04969624,
   -0.04945788,
   -0.04922051,
   -0.04897942,
   -0.04873696,
   -0.04849321,
   -0.04824565,
   -0.04799926,
   -0.04774906,
   -0.04749754,
   -0.04724473,
   -0.046988,
   -0.04673536,
   -0.04647883,
   -0.0462183,
   -0.04595369,
   -0.0456849,
   -0.04542371,
   -0.04515837,
   -0.04488878,
   -0.04461485,
   -0.04433647,
   -0.04406701,
   -0.04379315,
   -0.04351476,
   -0.04323175,
   -0.04294398,
   -0.04266277,
   -0.04237686,
   -0.04209013,
   -0.04180263,
   -0.04151031,
   -0.04122138,
   -0.04092766,
   -0.04063325,
   -0.04033826,
   -0.04003841,
   -0.03974225,
   -0.03944129,
   -0.03913974,
   -0.03883771,
   -0.03853084,
   -0.03822773,
   -0.03791986,
   -0.03761144,
   -0.03730258,
   -0.0369889,
   -0.03667907,
   -0.03636448,
   -0.0360494,
   -0.03573393,
   -0.03541362,
   -0.03509732,
   -0.03477621,
   -0.0344547,
   -0.03413285,
   -0.0338061,
   -0.03348816,
   -0.03316543,
   -0.03283781,
   -0.03250518,
   -0.03216744,
   -0.0318234,
   -0.03147414,
   -0.03111952,
   -0.03075943,
   -0.03039373,
   -0.03008515,
   -0.02977173,
   -0.02945336,
   -0.02912993,
   -0.0288013,
   -0.02846741,
   -0.02812817,
   -0.02778344,
   -0.02743308,
   -0.02707697,
   -0.02673851,
   -0.02639456,
   -0.02604498,
   -0.02568962,
   -0.02532835,
   -0.02497961,
   -0.02462515,
   -0.02427105,
   -0.02391742,
   -0.02355799,
   -0.02320527,
   -0.02284683,
   -0.02248883,
   -0.02213142,
   -0.02176825,
   -0.0214119,
   -0.02104989,
   -0.02068839,
   -0.02032756,
   -0.01996103,
   -0.0196014,
   -0.01923618,
   -0.01887154,
   -0.01850763,
   -0.01813813,
   -0.01772343,
   -0.01730249,
   -0.01693432,
   -0.01662017,
   -0.01630126,
   -0.0159422,
   -0.01557785,
   -0.01520808,
   -0.01483279,
   -0.01445185,
   -0.01410345,
   -0.01374989,
   -0.01339107,
   -0.01302685,
   -0.01265713,
   -0.01228176,
   -0.01190063,
   -0.01151359,
   -0.01112051,
   -0.01072125,
   -0.01035756,
   -0.009988134,
   -0.009612827,
   -0.009231499,
   -0.008844004,
   -0.008479517,
   -0.008109224,
   -0.007732985,
   -0.007350656,
   -0.006962086,
   -0.006528374,
   -0.006087794,
   -0.005709913,
   -0.005396311,
   -0.005077713,
   -0.004712091,
   -0.004340906,
   -0.003964031,
   -0.003581335,
   -0.003192681,
   -0.002799331,
   -0.002400083,
   -0.001994804,
   -0.001583356,
   -0.001165597,
   -0.0008286445,
   -0.0004865034,
   -0.0001390528,
   0.0002138319,
   0.0005722793,
   0.0009198206,
   0.001272912,
   0.001631686,
   0.001996282,
   0.002366843,
   0.002743516,
   0.003126454,
   0.003515814,
   0.003911759,
   0.004314458,
   0.004673689,
   0.005038863,
   0.00541013,
   0.005787644,
   0.006171564,
   0.006623945,
   0.007083645,
   0.00745438,
   0.007733876,
   0.008017896,
   0.008373789,
   0.008735088,
   0.009101916,
   0.009474402,
   0.009852677,
   0.0102064,
   0.0105653,
   0.01092949,
   0.01129909,
   0.01167422,
   0.01202514,
   0.01238111,
   0.01274222,
   0.01310861,
   0.01348037,
   0.01382782,
   0.01418026,
   0.01453781,
   0.01490056,
   0.01526864,
   0.01559724,
   0.01593059,
   0.01626879,
   0.01661193,
   0.01696013,
   0.01731351,
   0.01767218,
   0.01803625,
   0.01840586,
   0.01878112,
   0.01909887,
   0.01942145,
   0.01974897,
   0.02008155,
   0.0204193,
   0.02076235,
   0.02111083,
   0.02146485,
   0.02182456,
   0.02219009,
   0.02251191,
   0.02283883,
   0.02317097,
   0.02350845,
   0.02385141,
   0.02416753,
   0.02448864,
   0.02481485,
   0.02514629,
   0.02548307,
   0.02579346,
   0.02610868,
   0.02642884,
   0.02675405,
   0.02708444,
   0.02738883,
   0.02769789,
   0.02801172,
   0.02833044,
   0.02865416,
   0.02895226,
   0.02925487,
   0.0295621,
   0.02987405,
   0.03019082,
   0.03048232,
   0.03077818,
   0.0310785,
   0.03138338,
   0.03169292,
   0.03196327,
   0.03223757,
   0.0325159,
   0.03279836,
   0.03308502,
   0.033376,
   0.03367138,
   0.03397126,
   0.03427576,
   0.03458498,
   0.03483984,
   0.03509844,
   0.03536088,
   0.03562723,
   0.0358976,
   0.03617206,
   0.03645071,
   0.03673366,
   0.03702099,
   0.03731281,
   0.03755173,
   0.03779415,
   0.03804014,
   0.03828978,
   0.03854317,
   0.03880037,
   0.03906148,
   0.0393266,
   0.0395958,
   0.03986919,
   0.04009188,
   0.04031778,
   0.04054695,
   0.04077947,
   0.04101541,
   0.04125485,
   0.04149787,
   0.04174454,
   0.04199495,
   0.04224919,
   0.04245357,
   0.0426609,
   0.04287126,
   0.04308472,
   0.04330134,
   0.04352119,
   0.04374435,
   0.04397089,
   0.04420088,
   0.04443442,
   0.04461919,
   0.04480668,
   0.04499694,
   0.04519004,
   0.04538603,
   0.04558499,
   0.04578698,
   0.04599208,
   0.04620035,
   0.04641186,
   0.04657699,
   0.04674454,
   0.04691457,
   0.04708714,
   0.04726229,
   0.0474401,
   0.04762062,
   0.0478039,
   0.04799003,
   0.04817906,
   0.04832387,
   0.04847081,
   0.04861993,
   0.04877127,
   0.04892488,
   0.04908081,
   0.04923913,
   0.04939987,
   0.04956311,
   0.04972889,
   0.0498532,
   0.04997932,
   0.0501073,
   0.05023718,
   0.050369,
   0.0505028,
   0.05063864,
   0.05077655,
   0.05091659,
   0.0510588,
   0.0511644,
   0.05127149,
   0.05138011,
   0.05149028,
   0.05160204,
   0.05171542,
   0.05183046,
   0.05194719,
   0.05206565,
   0.05218589,
   0.05227165,
   0.05235859,
   0.05244674,
   0.05253613,
   0.05262678,
   0.05271872,
   0.05281198,
   0.05290657,
   0.05300255,
   0.05309992,
   0.05316159,
   0.05322414,
   0.0532876,
   0.05335197,
   0.05341728,
   0.05348356,
   0.05355082,
   0.05361908,
   0.05368837,
   0.05375872,
   0.05379703,
   0.0538359,
   0.05387534,
   0.05391537,
   0.05395599,
   0.05399722,
   0.05403907,
   0.05408157,
   0.05412471,
   0.05416852,
   0.05418599,
   0.05420371,
   0.05422169,
   0.05423993,
   0.05425844,
   0.05427722,
   0.05429628,
   0.05431563,
   0.05433527,
   0.05435521,
   0.0543526,
   0.05434995,
   0.05434726,
   0.05434453,
   0.05434177,
   0.05433896,
   0.05433612,
   0.05433323,
   0.0543303,
   0.05432733,
   0.05430429,
   0.05428093,
   0.05425725,
   0.05423323,
   0.05420888,
   0.05418417,
   0.05415911,
   0.05413368,
   0.05410788,
   0.0540817,
   0.05403729,
   0.05399225,
   0.05394659,
   0.05390028,
   0.0538533,
   0.05380566,
   0.05375732,
   0.05370828,
   0.05365852,
   0.05360803,
   0.05354331,
   0.0534777,
   0.05341117,
   0.0533437,
   0.05327528,
   0.05320587,
   0.05313547,
   0.05306405,
   0.05299159,
   0.05291805,
   0.05283463,
   0.05275007,
   0.05266434,
   0.05257742,
   0.05248929,
   0.05239992,
   0.05230929,
   0.05221736,
   0.05212411,
   0.05202951,
   0.05192782,
   0.05182476,
   0.05172029,
   0.05161439,
   0.05150704,
   0.05139819,
   0.05128782,
   0.0511759,
   0.05106239,
   0.05094726,
   0.05082769,
   0.05070651,
   0.05058371,
   0.05045923,
   0.05033305,
   0.05020514,
   0.05007545,
   0.04994395,
   0.0498106,
   0.04967537,
   0.04953838,
   0.04939956,
   0.04925888,
   0.0491163,
   0.04897178,
   0.04882527,
   0.04867674,
   0.04852615,
   0.04837345,
   0.0482186,
   0.04806426,
   0.04790786,
   0.04774934,
   0.04758867,
   0.04742581,
   0.04726069,
   0.04709329,
   0.04692355,
   0.04675143,
   0.04657686,
   0.04640596,
   0.04623276,
   0.0460572,
   0.04587924,
   0.04569883,
   0.04551592,
   0.04533045,
   0.04514237,
   0.04495162,
   0.04475816,
   0.04457356,
   0.04438649,
   0.0441969,
   0.04400475,
   0.04380999,
   0.04361255,
   0.04341238,
   0.04320943,
   0.04300363,
   0.04279494,
   0.04259893,
   0.04240036,
   0.04219919,
   0.04199535,
   0.04178879,
   0.04157946,
   0.04136731,
   0.04115228,
   0.0409343,
   0.04071331,
   0.04050716,
   0.04029837,
   0.0400869,
   0.03987269,
   0.0396557,
   0.03943586,
   0.03921312,
   0.03898742,
   0.03875871,
   0.03852691,
   0.03831089,
   0.03809213,
   0.0378706,
   0.03764624,
   0.03741899,
   0.03718881,
   0.03695562,
   0.03671937,
   0.03648,
   0.03623746,
   0.03601204,
   0.03578379,
   0.03555265,
   0.03531856,
   0.03508147,
   0.03484132,
   0.03459805,
   0.03435159,
   0.0341019,
   0.03384889,
   0.03361582,
   0.03337983,
   0.03314087,
   0.03289889,
   0.03265383,
   0.03240562,
   0.03215421,
   0.03189954,
   0.03164153,
   0.03138014,
   0.03114131,
   0.03089953,
   0.03065475,
   0.03040691,
   0.03015595,
   0.02990181,
   0.02964444,
   0.02938377,
   0.02911974,
   0.02885228,
   0.02860907,
   0.0283629,
   0.0281137,
   0.02786144,
   0.02760604,
   0.02734745,
   0.02708561,
   0.02682045,
   0.02655192,
   0.02627995,
   0.02603081,
   0.02577855,
   0.02552311,
   0.02526444,
   0.02500248,
   0.02473715,
   0.02446839,
   0.02419614,
   0.02392033,
   0.02364089,
   0.02338719,
   0.02313022,
   0.0228699,
   0.02260618,
   0.02233898,
   0.02206824,
   0.02179389,
   0.02151586,
   0.02123406,
   0.02094842,
   0.02069877,
   0.02044609,
   0.02019033,
   0.01993143,
   0.01966934,
   0.01940399,
   0.01913533,
   0.01886328,
   0.0185878,
   0.0183088,
   0.01806503,
   0.01781856,
   0.01756935,
   0.01731734,
   0.0170625,
   0.01680478,
   0.01654412,
   0.01628048,
   0.0160138,
   0.01574403,
   0.01550271,
   0.01525879,
   0.01501223,
   0.01476299,
   0.01451102,
   0.01425629,
   0.01399873,
   0.01373831,
   0.01347498};
   TGraph *graph = new TGraph(1001,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph94111 = new TH1F("Graph_Graph_Graph_Graph_Graph94111","Graph",1001,0,13.9018);
   Graph_Graph_Graph_Graph_Graph94111->SetMinimum(-0.07414772);
   Graph_Graph_Graph_Graph_Graph94111->SetMaximum(0.06603729);
   Graph_Graph_Graph_Graph_Graph94111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph94111->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph94111->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph94111->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph94111->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph94111->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph94111->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph94111->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph94111->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph94111->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph94111->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph94111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph94111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph94111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph94111->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph94111);
   
   graph->Draw("pc");
   Double_t xAxis2[8] = {0.65, 1.85, 3.05, 4.25, 5.45, 6.65, 9.05, 12.65}; 
   
   TH1D *h__2 = new TH1D("h__2","",7, xAxis2);
   h__2->SetBinContent(1,-0.007209228);
   h__2->SetBinContent(2,-0.03540697);
   h__2->SetBinContent(3,-0.05306641);
   h__2->SetBinContent(4,-0.1026878);
   h__2->SetBinContent(5,0.01812191);
   h__2->SetBinContent(6,-0.08420713);
   h__2->SetBinContent(7,-0.02235387);
   h__2->SetBinError(1,0.008950234);
   h__2->SetBinError(2,0.01188446);
   h__2->SetBinError(3,0.01785099);
   h__2->SetBinError(4,0.02639028);
   h__2->SetBinError(5,0.04059541);
   h__2->SetBinError(6,0.05009783);
   h__2->SetBinError(7,0.09720658);
   h__2->SetMinimum(-0.5);
   h__2->SetMaximum(0.5);
   h__2->SetEntries(7);
   h__2->SetDirectory(0);
   h__2->SetStats(0);
   h__2->SetMarkerStyle(20);
   h__2->GetXaxis()->SetTitle("Decay time [ps]");
   h__2->GetXaxis()->SetLabelFont(132);
   h__2->GetXaxis()->SetLabelOffset(0.01);
   h__2->GetXaxis()->SetLabelSize(0.06);
   h__2->GetXaxis()->SetTitleSize(0.06);
   h__2->GetXaxis()->SetTitleFont(132);
   h__2->GetYaxis()->SetTitle("Asymmetry");
   h__2->GetYaxis()->SetLabelFont(132);
   h__2->GetYaxis()->SetLabelOffset(0.01);
   h__2->GetYaxis()->SetLabelSize(0.06);
   h__2->GetYaxis()->SetTitleSize(0.06);
   h__2->GetYaxis()->SetTitleOffset(1.5);
   h__2->GetYaxis()->SetTitleFont(132);
   h__2->GetZaxis()->SetLabelFont(42);
   h__2->GetZaxis()->SetLabelSize(0.035);
   h__2->GetZaxis()->SetTitleSize(0.035);
   h__2->GetZaxis()->SetTitleFont(42);
   h__2->Draw("pe1same");
   
   TPaveText *pt = new TPaveText(2,0.3,4,0.45,"br");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cnew->Modified();
   cnew->cd();
   cnew->SetSelected(cnew);
}


==> figs/Fig8c.C <==
void rawAsymOSKK()
{
//=========Macro generated from canvas: cACPBs2KK_OS_asymKK/cACPBs2KK_OS_asymKK
//=========  (Thu Mar 22 22:07:17 2018) by ROOT version6.10/08
   TCanvas *cACPBs2KK_OS_asymKK = new TCanvas("cACPBs2KK_OS_asymKK", "cACPBs2KK_OS_asymKK",510,67,700,704);
   cACPBs2KK_OS_asymKK->SetHighLightColor(2);
   cACPBs2KK_OS_asymKK->Range(-0.1010979,-0.21,0.4043917,0.19);
   cACPBs2KK_OS_asymKK->SetFillColor(0);
   cACPBs2KK_OS_asymKK->SetBorderMode(0);
   cACPBs2KK_OS_asymKK->SetBorderSize(0);
   cACPBs2KK_OS_asymKK->SetLeftMargin(0.2);
   cACPBs2KK_OS_asymKK->SetBottomMargin(0.15);
   cACPBs2KK_OS_asymKK->SetFrameBorderMode(0);
   cACPBs2KK_OS_asymKK->SetFrameBorderMode(0);
   
   TH1D *h_sub__1 = new TH1D("h_sub__1","",6,0,0.3538427);
   h_sub__1->SetBinContent(0,-0.1066667);
   h_sub__1->SetBinContent(1,-0.05635541);
   h_sub__1->SetBinContent(2,0.01898188);
   h_sub__1->SetBinContent(3,0.01487463);
   h_sub__1->SetBinContent(4,0.04982206);
   h_sub__1->SetBinContent(5,0.0469549);
   h_sub__1->SetBinContent(6,-0.04039946);
   h_sub__1->SetBinError(0,0.08211284);
   h_sub__1->SetBinError(1,0.02031403);
   h_sub__1->SetBinError(2,0.02077407);
   h_sub__1->SetBinError(3,0.02061755);
   h_sub__1->SetBinError(4,0.02111739);
   h_sub__1->SetBinError(5,0.0215853);
   h_sub__1->SetBinError(6,0.02132293);
   h_sub__1->SetMinimum(-0.15);
   h_sub__1->SetMaximum(0.15);
   h_sub__1->SetEntries(0.4354437);
   h_sub__1->SetDirectory(0);
   h_sub__1->SetStats(0);
   h_sub__1->SetMarkerStyle(20);
   h_sub__1->GetXaxis()->SetTitle("(#it{t}-#it{t}_{0})mod(2#pi/#Delta#it{m_{s}}) [ps]");
   h_sub__1->GetXaxis()->SetNdivisions(506);
   h_sub__1->GetXaxis()->SetLabelFont(132);
   h_sub__1->GetXaxis()->SetLabelOffset(0.01);
   h_sub__1->GetXaxis()->SetLabelSize(0.06);
   h_sub__1->GetXaxis()->SetTitleSize(0.06);
   h_sub__1->GetXaxis()->SetTitleOffset(1.08);
   h_sub__1->GetXaxis()->SetTitleFont(132);
   h_sub__1->GetYaxis()->SetTitle("Asymmetry");
   h_sub__1->GetYaxis()->SetLabelFont(132);
   h_sub__1->GetYaxis()->SetLabelOffset(0.01);
   h_sub__1->GetYaxis()->SetLabelSize(0.06);
   h_sub__1->GetYaxis()->SetTitleSize(0.06);
   h_sub__1->GetYaxis()->SetTitleOffset(1.5);
   h_sub__1->GetYaxis()->SetTitleFont(132);
   h_sub__1->GetZaxis()->SetLabelFont(42);
   h_sub__1->GetZaxis()->SetLabelSize(0.035);
   h_sub__1->GetZaxis()->SetTitleSize(0.035);
   h_sub__1->GetZaxis()->SetTitleFont(42);
   h_sub__1->Draw("PE1");
   
   Double_t Graph0_fx1[1001] = {
   0,
   0,
   0.0003538427,
   0.0007076855,
   0.001061528,
   0.001415371,
   0.001769214,
   0.002123056,
   0.002476899,
   0.002830742,
   0.003184585,
   0.003538427,
   0.00389227,
   0.004246113,
   0.004599955,
   0.004953798,
   0.005307641,
   0.005661484,
   0.006015326,
   0.006369169,
   0.006723012,
   0.007076855,
   0.007430697,
   0.00778454,
   0.008138383,
   0.008492225,
   0.008846068,
   0.009199911,
   0.009553754,
   0.009907596,
   0.01026144,
   0.01061528,
   0.01096912,
   0.01132297,
   0.01167681,
   0.01203065,
   0.0123845,
   0.01273834,
   0.01309218,
   0.01344602,
   0.01379987,
   0.01415371,
   0.01450755,
   0.01486139,
   0.01521524,
   0.01556908,
   0.01592292,
   0.01627677,
   0.01663061,
   0.01698445,
   0.01733829,
   0.01769214,
   0.01804598,
   0.01839982,
   0.01875366,
   0.01910751,
   0.01946135,
   0.01981519,
   0.02016904,
   0.02052288,
   0.02087672,
   0.02123056,
   0.02158441,
   0.02193825,
   0.02229209,
   0.02264593,
   0.02299978,
   0.02335362,
   0.02370746,
   0.02406131,
   0.02441515,
   0.02476899,
   0.02512283,
   0.02547668,
   0.02583052,
   0.02618436,
   0.0265382,
   0.02689205,
   0.02724589,
   0.02759973,
   0.02795358,
   0.02830742,
   0.02866126,
   0.0290151,
   0.02936895,
   0.02972279,
   0.03007663,
   0.03043047,
   0.03078432,
   0.03113816,
   0.031492,
   0.03184585,
   0.03219969,
   0.03255353,
   0.03290737,
   0.03326122,
   0.03361506,
   0.0339689,
   0.03432274,
   0.03467659,
   0.03503043,
   0.03538427,
   0.03573812,
   0.03609196,
   0.0364458,
   0.03679964,
   0.03715349,
   0.03750733,
   0.03786117,
   0.03821501,
   0.03856886,
   0.0389227,
   0.03927654,
   0.03963039,
   0.03998423,
   0.04033807,
   0.04069191,
   0.04104576,
   0.0413996,
   0.04175344,
   0.04210728,
   0.04246113,
   0.04281497,
   0.04316881,
   0.04352266,
   0.0438765,
   0.04423034,
   0.04458418,
   0.04493803,
   0.04529187,
   0.04564571,
   0.04599955,
   0.0463534,
   0.04670724,
   0.04706108,
   0.04741493,
   0.04776877,
   0.04812261,
   0.04847645,
   0.0488303,
   0.04918414,
   0.04953798,
   0.04989182,
   0.05024567,
   0.05059951,
   0.05095335,
   0.0513072,
   0.05166104,
   0.05201488,
   0.05236872,
   0.05272257,
   0.05307641,
   0.05343025,
   0.05378409,
   0.05413794,
   0.05449178,
   0.05484562,
   0.05519947,
   0.05555331,
   0.05590715,
   0.05626099,
   0.05661484,
   0.05696868,
   0.05732252,
   0.05767636,
   0.05803021,
   0.05838405,
   0.05873789,
   0.05909174,
   0.05944558,
   0.05979942,
   0.06015326,
   0.06050711,
   0.06086095,
   0.06121479,
   0.06156863,
   0.06192248,
   0.06227632,
   0.06263016,
   0.06298401,
   0.06333785,
   0.06369169,
   0.06404553,
   0.06439938,
   0.06475322,
   0.06510706,
   0.0654609,
   0.06581475,
   0.06616859,
   0.06652243,
   0.06687628,
   0.06723012,
   0.06758396,
   0.0679378,
   0.06829165,
   0.06864549,
   0.06899933,
   0.06935317,
   0.06970702,
   0.07006086,
   0.0704147,
   0.07076855,
   0.07112239,
   0.07147623,
   0.07183007,
   0.07218392,
   0.07253776,
   0.0728916,
   0.07324544,
   0.07359929,
   0.07395313,
   0.07430697,
   0.07466082,
   0.07501466,
   0.0753685,
   0.07572234,
   0.07607619,
   0.07643003,
   0.07678387,
   0.07713771,
   0.07749156,
   0.0778454,
   0.07819924,
   0.07855309,
   0.07890693,
   0.07926077,
   0.07961461,
   0.07996846,
   0.0803223,
   0.08067614,
   0.08102998,
   0.08138383,
   0.08173767,
   0.08209151,
   0.08244536,
   0.0827992,
   0.08315304,
   0.08350688,
   0.08386073,
   0.08421457,
   0.08456841,
   0.08492225,
   0.0852761,
   0.08562994,
   0.08598378,
   0.08633763,
   0.08669147,
   0.08704531,
   0.08739915,
   0.087753,
   0.08810684,
   0.08846068,
   0.08881452,
   0.08916837,
   0.08952221,
   0.08987605,
   0.0902299,
   0.09058374,
   0.09093758,
   0.09129142,
   0.09164527,
   0.09199911,
   0.09235295,
   0.09270679,
   0.09306064,
   0.09341448,
   0.09376832,
   0.09412217,
   0.09447601,
   0.09482985,
   0.09518369,
   0.09553754,
   0.09589138,
   0.09624522,
   0.09659906,
   0.09695291,
   0.09730675,
   0.09766059,
   0.09801444,
   0.09836828,
   0.09872212,
   0.09907596,
   0.09942981,
   0.09978365,
   0.1001375,
   0.1004913,
   0.1008452,
   0.101199,
   0.1015529,
   0.1019067,
   0.1022605,
   0.1026144,
   0.1029682,
   0.1033221,
   0.1036759,
   0.1040298,
   0.1043836,
   0.1047374,
   0.1050913,
   0.1054451,
   0.105799,
   0.1061528,
   0.1065067,
   0.1068605,
   0.1072143,
   0.1075682,
   0.107922,
   0.1082759,
   0.1086297,
   0.1089836,
   0.1093374,
   0.1096912,
   0.1100451,
   0.1103989,
   0.1107528,
   0.1111066,
   0.1114605,
   0.1118143,
   0.1121681,
   0.112522,
   0.1128758,
   0.1132297,
   0.1135835,
   0.1139374,
   0.1142912,
   0.114645,
   0.1149989,
   0.1153527,
   0.1157066,
   0.1160604,
   0.1164143,
   0.1167681,
   0.1171219,
   0.1174758,
   0.1178296,
   0.1181835,
   0.1185373,
   0.1188912,
   0.119245,
   0.1195988,
   0.1199527,
   0.1203065,
   0.1206604,
   0.1210142,
   0.1213681,
   0.1217219,
   0.1220757,
   0.1224296,
   0.1227834,
   0.1231373,
   0.1234911,
   0.123845,
   0.1241988,
   0.1245526,
   0.1249065,
   0.1252603,
   0.1256142,
   0.125968,
   0.1263219,
   0.1266757,
   0.1270295,
   0.1273834,
   0.1277372,
   0.1280911,
   0.1284449,
   0.1287988,
   0.1291526,
   0.1295064,
   0.1298603,
   0.1302141,
   0.130568,
   0.1309218,
   0.1312757,
   0.1316295,
   0.1319833,
   0.1323372,
   0.132691,
   0.1330449,
   0.1333987,
   0.1337526,
   0.1341064,
   0.1344602,
   0.1348141,
   0.1351679,
   0.1355218,
   0.1358756,
   0.1362294,
   0.1365833,
   0.1369371,
   0.137291,
   0.1376448,
   0.1379987,
   0.1383525,
   0.1387063,
   0.1390602,
   0.139414,
   0.1397679,
   0.1401217,
   0.1404756,
   0.1408294,
   0.1411832,
   0.1415371,
   0.1418909,
   0.1422448,
   0.1425986,
   0.1429525,
   0.1433063,
   0.1436601,
   0.144014,
   0.1443678,
   0.1447217,
   0.1450755,
   0.1454294,
   0.1457832,
   0.146137,
   0.1464909,
   0.1468447,
   0.1471986,
   0.1475524,
   0.1479063,
   0.1482601,
   0.1486139,
   0.1489678,
   0.1493216,
   0.1496755,
   0.1500293,
   0.1503832,
   0.150737,
   0.1510908,
   0.1514447,
   0.1517985,
   0.1521524,
   0.1525062,
   0.1528601,
   0.1532139,
   0.1535677,
   0.1539216,
   0.1542754,
   0.1546293,
   0.1549831,
   0.155337,
   0.1556908,
   0.1560446,
   0.1563985,
   0.1567523,
   0.1571062,
   0.15746,
   0.1578139,
   0.1581677,
   0.1585215,
   0.1588754,
   0.1592292,
   0.1595831,
   0.1599369,
   0.1602908,
   0.1606446,
   0.1609984,
   0.1613523,
   0.1617061,
   0.16206,
   0.1624138,
   0.1627677,
   0.1631215,
   0.1634753,
   0.1638292,
   0.164183,
   0.1645369,
   0.1648907,
   0.1652446,
   0.1655984,
   0.1659522,
   0.1663061,
   0.1666599,
   0.1670138,
   0.1673676,
   0.1677215,
   0.1680753,
   0.1684291,
   0.168783,
   0.1691368,
   0.1694907,
   0.1698445,
   0.1701984,
   0.1705522,
   0.170906,
   0.1712599,
   0.1716137,
   0.1719676,
   0.1723214,
   0.1726753,
   0.1730291,
   0.1733829,
   0.1737368,
   0.1740906,
   0.1744445,
   0.1747983,
   0.1751521,
   0.175506,
   0.1758598,
   0.1762137,
   0.1765675,
   0.1769214,
   0.1772752,
   0.177629,
   0.1779829,
   0.1783367,
   0.1786906,
   0.1790444,
   0.1793983,
   0.1797521,
   0.1801059,
   0.1804598,
   0.1808136,
   0.1811675,
   0.1815213,
   0.1818752,
   0.182229,
   0.1825828,
   0.1829367,
   0.1832905,
   0.1836444,
   0.1839982,
   0.1843521,
   0.1847059,
   0.1850597,
   0.1854136,
   0.1857674,
   0.1861213,
   0.1864751,
   0.186829,
   0.1871828,
   0.1875366,
   0.1878905,
   0.1882443,
   0.1885982,
   0.188952,
   0.1893059,
   0.1896597,
   0.1900135,
   0.1903674,
   0.1907212,
   0.1910751,
   0.1914289,
   0.1917828,
   0.1921366,
   0.1924904,
   0.1928443,
   0.1931981,
   0.193552,
   0.1939058,
   0.1942597,
   0.1946135,
   0.1949673,
   0.1953212,
   0.195675,
   0.1960289,
   0.1963827,
   0.1967366,
   0.1970904,
   0.1974442,
   0.1977981,
   0.1981519,
   0.1985058,
   0.1988596,
   0.1992135,
   0.1995673,
   0.1999211,
   0.200275,
   0.2006288,
   0.2009827,
   0.2013365,
   0.2016904,
   0.2020442,
   0.202398,
   0.2027519,
   0.2031057,
   0.2034596,
   0.2038134,
   0.2041673,
   0.2045211,
   0.2048749,
   0.2052288,
   0.2055826,
   0.2059365,
   0.2062903,
   0.2066442,
   0.206998,
   0.2073518,
   0.2077057,
   0.2080595,
   0.2084134,
   0.2087672,
   0.2091211,
   0.2094749,
   0.2098287,
   0.2101826,
   0.2105364,
   0.2108903,
   0.2112441,
   0.211598,
   0.2119518,
   0.2123056,
   0.2126595,
   0.2130133,
   0.2133672,
   0.213721,
   0.2140748,
   0.2144287,
   0.2147825,
   0.2151364,
   0.2154902,
   0.2158441,
   0.2161979,
   0.2165517,
   0.2169056,
   0.2172594,
   0.2176133,
   0.2179671,
   0.218321,
   0.2186748,
   0.2190286,
   0.2193825,
   0.2197363,
   0.2200902,
   0.220444,
   0.2207979,
   0.2211517,
   0.2215055,
   0.2218594,
   0.2222132,
   0.2225671,
   0.2229209,
   0.2232748,
   0.2236286,
   0.2239824,
   0.2243363,
   0.2246901,
   0.225044,
   0.2253978,
   0.2257517,
   0.2261055,
   0.2264593,
   0.2268132,
   0.227167,
   0.2275209,
   0.2278747,
   0.2282286,
   0.2285824,
   0.2289362,
   0.2292901,
   0.2296439,
   0.2299978,
   0.2303516,
   0.2307055,
   0.2310593,
   0.2314131,
   0.231767,
   0.2321208,
   0.2324747,
   0.2328285,
   0.2331824,
   0.2335362,
   0.23389,
   0.2342439,
   0.2345977,
   0.2349516,
   0.2353054,
   0.2356593,
   0.2360131,
   0.2363669,
   0.2367208,
   0.2370746,
   0.2374285,
   0.2377823,
   0.2381362,
   0.23849,
   0.2388438,
   0.2391977,
   0.2395515,
   0.2399054,
   0.2402592,
   0.2406131,
   0.2409669,
   0.2413207,
   0.2416746,
   0.2420284,
   0.2423823,
   0.2427361,
   0.24309,
   0.2434438,
   0.2437976,
   0.2441515,
   0.2445053,
   0.2448592,
   0.245213,
   0.2455669,
   0.2459207,
   0.2462745,
   0.2466284,
   0.2469822,
   0.2473361,
   0.2476899,
   0.2480438,
   0.2483976,
   0.2487514,
   0.2491053,
   0.2494591,
   0.249813,
   0.2501668,
   0.2505207,
   0.2508745,
   0.2512283,
   0.2515822,
   0.251936,
   0.2522899,
   0.2526437,
   0.2529975,
   0.2533514,
   0.2537052,
   0.2540591,
   0.2544129,
   0.2547668,
   0.2551206,
   0.2554744,
   0.2558283,
   0.2561821,
   0.256536,
   0.2568898,
   0.2572437,
   0.2575975,
   0.2579513,
   0.2583052,
   0.258659,
   0.2590129,
   0.2593667,
   0.2597206,
   0.2600744,
   0.2604282,
   0.2607821,
   0.2611359,
   0.2614898,
   0.2618436,
   0.2621975,
   0.2625513,
   0.2629051,
   0.263259,
   0.2636128,
   0.2639667,
   0.2643205,
   0.2646744,
   0.2650282,
   0.265382,
   0.2657359,
   0.2660897,
   0.2664436,
   0.2667974,
   0.2671513,
   0.2675051,
   0.2678589,
   0.2682128,
   0.2685666,
   0.2689205,
   0.2692743,
   0.2696282,
   0.269982,
   0.2703358,
   0.2706897,
   0.2710435,
   0.2713974,
   0.2717512,
   0.2721051,
   0.2724589,
   0.2728127,
   0.2731666,
   0.2735204,
   0.2738743,
   0.2742281,
   0.274582,
   0.2749358,
   0.2752896,
   0.2756435,
   0.2759973,
   0.2763512,
   0.276705,
   0.2770589,
   0.2774127,
   0.2777665,
   0.2781204,
   0.2784742,
   0.2788281,
   0.2791819,
   0.2795358,
   0.2798896,
   0.2802434,
   0.2805973,
   0.2809511,
   0.281305,
   0.2816588,
   0.2820127,
   0.2823665,
   0.2827203,
   0.2830742,
   0.283428,
   0.2837819,
   0.2841357,
   0.2844896,
   0.2848434,
   0.2851972,
   0.2855511,
   0.2859049,
   0.2862588,
   0.2866126,
   0.2869665,
   0.2873203,
   0.2876741,
   0.288028,
   0.2883818,
   0.2887357,
   0.2890895,
   0.2894434,
   0.2897972,
   0.290151,
   0.2905049,
   0.2908587,
   0.2912126,
   0.2915664,
   0.2919202,
   0.2922741,
   0.2926279,
   0.2929818,
   0.2933356,
   0.2936895,
   0.2940433,
   0.2943971,
   0.294751,
   0.2951048,
   0.2954587,
   0.2958125,
   0.2961664,
   0.2965202,
   0.296874,
   0.2972279,
   0.2975817,
   0.2979356,
   0.2982894,
   0.2986433,
   0.2989971,
   0.2993509,
   0.2997048,
   0.3000586,
   0.3004125,
   0.3007663,
   0.3011202,
   0.301474,
   0.3018278,
   0.3021817,
   0.3025355,
   0.3028894,
   0.3032432,
   0.3035971,
   0.3039509,
   0.3043047,
   0.3046586,
   0.3050124,
   0.3053663,
   0.3057201,
   0.306074,
   0.3064278,
   0.3067816,
   0.3071355,
   0.3074893,
   0.3078432,
   0.308197,
   0.3085509,
   0.3089047,
   0.3092585,
   0.3096124,
   0.3099662,
   0.3103201,
   0.3106739,
   0.3110278,
   0.3113816,
   0.3117354,
   0.3120893,
   0.3124431,
   0.312797,
   0.3131508,
   0.3135047,
   0.3138585,
   0.3142123,
   0.3145662,
   0.31492,
   0.3152739,
   0.3156277,
   0.3159816,
   0.3163354,
   0.3166892,
   0.3170431,
   0.3173969,
   0.3177508,
   0.3181046,
   0.3184585,
   0.3188123,
   0.3191661,
   0.31952,
   0.3198738,
   0.3202277,
   0.3205815,
   0.3209354,
   0.3212892,
   0.321643,
   0.3219969,
   0.3223507,
   0.3227046,
   0.3230584,
   0.3234123,
   0.3237661,
   0.3241199,
   0.3244738,
   0.3248276,
   0.3251815,
   0.3255353,
   0.3258892,
   0.326243,
   0.3265968,
   0.3269507,
   0.3273045,
   0.3276584,
   0.3280122,
   0.3283661,
   0.3287199,
   0.3290737,
   0.3294276,
   0.3297814,
   0.3301353,
   0.3304891,
   0.3308429,
   0.3311968,
   0.3315506,
   0.3319045,
   0.3322583,
   0.3326122,
   0.332966,
   0.3333198,
   0.3336737,
   0.3340275,
   0.3343814,
   0.3347352,
   0.3350891,
   0.3354429,
   0.3357967,
   0.3361506,
   0.3365044,
   0.3368583,
   0.3372121,
   0.337566,
   0.3379198,
   0.3382736,
   0.3386275,
   0.3389813,
   0.3393352,
   0.339689,
   0.3400429,
   0.3403967,
   0.3407505,
   0.3411044,
   0.3414582,
   0.3418121,
   0.3421659,
   0.3425198,
   0.3428736,
   0.3432274,
   0.3435813,
   0.3439351,
   0.344289,
   0.3446428,
   0.3449967,
   0.3453505,
   0.3457043,
   0.3460582,
   0.346412,
   0.3467659,
   0.3471197,
   0.3474736,
   0.3478274,
   0.3481812,
   0.3485351,
   0.3488889,
   0.3492428,
   0.3495966,
   0.3499505,
   0.3503043,
   0.3506581,
   0.351012,
   0.3513658,
   0.3517197,
   0.3520735,
   0.3524274,
   0.3527812,
   0.353135,
   0.3534889};
   Double_t Graph0_fy1[1001] = {
   0,
   -0.02347776,
   -0.02354803,
   -0.02361658,
   -0.02368379,
   -0.02374965,
   -0.02381482,
   -0.02387839,
   -0.02394059,
   -0.02400139,
   -0.02406064,
   -0.0241181,
   -0.02417425,
   -0.02422885,
   -0.02428142,
   -0.02433288,
   -0.02438337,
   -0.02443233,
   -0.02447963,
   -0.02452571,
   -0.02457023,
   -0.02461281,
   -0.02465406,
   -0.02469402,
   -0.02473222,
   -0.02476888,
   -0.02480422,
   -0.0248389,
   -0.02487183,
   -0.02490348,
   -0.02493341,
   -0.02496188,
   -0.02498885,
   -0.02501433,
   -0.02503825,
   -0.02506031,
   -0.02508087,
   -0.02510018,
   -0.02511815,
   -0.02513434,
   -0.02514939,
   -0.02516306,
   -0.02517476,
   -0.02518513,
   -0.02519423,
   -0.02520165,
   -0.02520712,
   -0.02521139,
   -0.02521495,
   -0.02521682,
   -0.02521735,
   -0.02521635,
   -0.02521388,
   -0.02520957,
   -0.02520396,
   -0.0251965,
   -0.02518733,
   -0.02517683,
   -0.02516496,
   -0.0251521,
   -0.02513756,
   -0.02512146,
   -0.02510397,
   -0.02508471,
   -0.02506373,
   -0.02504139,
   -0.02501763,
   -0.02499178,
   -0.02496476,
   -0.024937,
   -0.02490773,
   -0.02487687,
   -0.02484468,
   -0.02481107,
   -0.0247756,
   -0.02473893,
   -0.02470069,
   -0.02466072,
   -0.02461907,
   -0.02457618,
   -0.02453225,
   -0.02448648,
   -0.02443935,
   -0.02439064,
   -0.02434038,
   -0.02428854,
   -0.02423524,
   -0.02418072,
   -0.02412429,
   -0.02406637,
   -0.02400749,
   -0.02394764,
   -0.02388577,
   -0.02382265,
   -0.02375854,
   -0.02369264,
   -0.02362537,
   -0.02355683,
   -0.02348675,
   -0.02341479,
   -0.02334168,
   -0.02326762,
   -0.02319187,
   -0.0231145,
   -0.02303579,
   -0.02295565,
   -0.02287392,
   -0.02279098,
   -0.02270672,
   -0.02262078,
   -0.02253337,
   -0.02244463,
   -0.02235523,
   -0.02226397,
   -0.02217131,
   -0.02207746,
   -0.02198234,
   -0.02188572,
   -0.02178792,
   -0.02168892,
   -0.02158793,
   -0.02148568,
   -0.02138257,
   -0.02127802,
   -0.02117183,
   -0.0210646,
   -0.02095608,
   -0.02084592,
   -0.02073454,
   -0.020622,
   -0.02050779,
   -0.02039203,
   -0.02027502,
   -0.02015739,
   -0.02003816,
   -0.01991758,
   -0.01979562,
   -0.01967271,
   -0.01954836,
   -0.01942273,
   -0.01929596,
   -0.01916781,
   -0.0190382,
   -0.01890769,
   -0.01877622,
   -0.0186431,
   -0.0185087,
   -0.01837342,
   -0.01823659,
   -0.0180987,
   -0.01795969,
   -0.01781933,
   -0.01767731,
   -0.01753403,
   -0.01739022,
   -0.01724499,
   -0.01709851,
   -0.01695078,
   -0.01680244,
   -0.01665283,
   -0.01650226,
   -0.01635028,
   -0.01619731,
   -0.01604284,
   -0.01588727,
   -0.01573099,
   -0.01557347,
   -0.01541471,
   -0.01525507,
   -0.0150944,
   -0.01493249,
   -0.01476949,
   -0.01460536,
   -0.01443966,
   -0.01427283,
   -0.01410552,
   -0.01393697,
   -0.01376719,
   -0.01359622,
   -0.01342473,
   -0.01325192,
   -0.01307817,
   -0.01290314,
   -0.01272747,
   -0.01255054,
   -0.01237264,
   -0.01219428,
   -0.01201518,
   -0.01183472,
   -0.01165309,
   -0.0114708,
   -0.01128758,
   -0.01110308,
   -0.01091767,
   -0.01073147,
   -0.01054413,
   -0.01035616,
   -0.01016778,
   -0.009978207,
   -0.009787458,
   -0.009596116,
   -0.00940361,
   -0.009210157,
   -0.009015426,
   -0.008820198,
   -0.008623962,
   -0.008426835,
   -0.008229222,
   -0.008031285,
   -0.007832354,
   -0.007632317,
   -0.007431678,
   -0.007230525,
   -0.007028207,
   -0.006824862,
   -0.006620945,
   -0.006416243,
   -0.006210557,
   -0.00600463,
   -0.005797958,
   -0.005590188,
   -0.005381706,
   -0.005172846,
   -0.004963278,
   -0.004752722,
   -0.004541719,
   -0.004329841,
   -0.004117142,
   -0.003903744,
   -0.003690145,
   -0.003475645,
   -0.00326032,
   -0.003044716,
   -0.00282888,
   -0.002612344,
   -0.002394958,
   -0.002177149,
   -0.001958815,
   -0.001739519,
   -0.001519964,
   -0.001299961,
   -0.001079183,
   -0.0008576085,
   -0.00063581,
   -0.0004137017,
   -0.0001908098,
   3.260808e-05,
   0.0002563515,
   0.0004805903,
   0.0007053328,
   0.0009301242,
   0.001155624,
   0.001381699,
   0.001608288,
   0.001835007,
   0.00206223,
   0.00229017,
   0.002518461,
   0.002746982,
   0.002976108,
   0.003205472,
   0.003434999,
   0.003664722,
   0.003895001,
   0.004125428,
   0.004355974,
   0.004586936,
   0.004818492,
   0.005050187,
   0.005282003,
   0.005514297,
   0.005746669,
   0.005979172,
   0.006211843,
   0.006444888,
   0.00667797,
   0.006911208,
   0.007144762,
   0.007378728,
   0.007612737,
   0.007846783,
   0.008080865,
   0.008314981,
   0.008549185,
   0.008783683,
   0.009018324,
   0.009253021,
   0.009487809,
   0.009723022,
   0.009958329,
   0.01019367,
   0.01042914,
   0.01066465,
   0.01090019,
   0.01113576,
   0.01137144,
   0.01160712,
   0.01184284,
   0.01207868,
   0.01231476,
   0.01255086,
   0.01278683,
   0.01302284,
   0.01325883,
   0.01349485,
   0.01373089,
   0.01396694,
   0.01420294,
   0.01443886,
   0.01467487,
   0.01491098,
   0.015147,
   0.01538283,
   0.01561846,
   0.01585401,
   0.01608943,
   0.01632471,
   0.01656,
   0.01679506,
   0.01702986,
   0.01726462,
   0.01749933,
   0.01773386,
   0.01796812,
   0.01820231,
   0.01843644,
   0.01866994,
   0.01890322,
   0.01913633,
   0.01936929,
   0.0196018,
   0.01983424,
   0.02006633,
   0.02029799,
   0.02052938,
   0.0207607,
   0.02099157,
   0.02122189,
   0.02145197,
   0.02168189,
   0.02191116,
   0.02214011,
   0.02236891,
   0.02259738,
   0.02282513,
   0.02305269,
   0.02328003,
   0.02350682,
   0.02373281,
   0.02395859,
   0.02418386,
   0.02440835,
   0.0246326,
   0.02485652,
   0.02507971,
   0.02530221,
   0.02552465,
   0.02574654,
   0.02596763,
   0.02618833,
   0.02640894,
   0.02662889,
   0.02684819,
   0.02706704,
   0.02728532,
   0.02750255,
   0.02771938,
   0.02793574,
   0.02815143,
   0.02836638,
   0.02858109,
   0.02879527,
   0.02900844,
   0.02922086,
   0.02943287,
   0.02964395,
   0.02985403,
   0.03006403,
   0.03027366,
   0.0304823,
   0.03069022,
   0.03089764,
   0.03110414,
   0.03130957,
   0.03151439,
   0.03171823,
   0.03192117,
   0.03212367,
   0.03232557,
   0.03252649,
   0.03272623,
   0.03292556,
   0.03312403,
   0.03332153,
   0.03351827,
   0.03371468,
   0.03391015,
   0.03410465,
   0.03429878,
   0.03449221,
   0.0346843,
   0.0348753,
   0.03506546,
   0.03525461,
   0.0354427,
   0.03563012,
   0.03581668,
   0.03600207,
   0.03618687,
   0.036371,
   0.03655378,
   0.0367353,
   0.03691632,
   0.03709614,
   0.03727508,
   0.03745302,
   0.03763051,
   0.03780658,
   0.03798163,
   0.038156,
   0.03832926,
   0.03850132,
   0.03867232,
   0.03884251,
   0.03901154,
   0.03917945,
   0.03934635,
   0.03951204,
   0.03967635,
   0.0398397,
   0.04000243,
   0.04016382,
   0.04032406,
   0.04048361,
   0.04064215,
   0.04079942,
   0.04095567,
   0.04111087,
   0.04126436,
   0.04141674,
   0.04156842,
   0.04171878,
   0.04186787,
   0.04201597,
   0.04216316,
   0.04230896,
   0.04245383,
   0.04259749,
   0.04273955,
   0.04288009,
   0.04301938,
   0.04315814,
   0.04329543,
   0.0434316,
   0.04356666,
   0.0437009,
   0.04383382,
   0.04396554,
   0.04409608,
   0.04422505,
   0.04435235,
   0.0444788,
   0.04460417,
   0.04472797,
   0.04485083,
   0.04497281,
   0.04509316,
   0.04521232,
   0.04533027,
   0.04544641,
   0.04556074,
   0.04567368,
   0.04578602,
   0.04589687,
   0.04600655,
   0.0461149,
   0.04622258,
   0.0463287,
   0.0464336,
   0.04653691,
   0.04663872,
   0.04673885,
   0.04683779,
   0.0469358,
   0.04703215,
   0.04712716,
   0.04722114,
   0.04731359,
   0.04740462,
   0.04749441,
   0.04758266,
   0.04766884,
   0.04775379,
   0.04783815,
   0.04792093,
   0.04800228,
   0.04808233,
   0.04816113,
   0.04823829,
   0.04831434,
   0.04838863,
   0.04846138,
   0.04853261,
   0.04860261,
   0.04867165,
   0.04873902,
   0.04880512,
   0.04886968,
   0.04893267,
   0.04899411,
   0.04905415,
   0.04911279,
   0.04916944,
   0.04922484,
   0.04927941,
   0.04933289,
   0.04938427,
   0.04943441,
   0.04948341,
   0.04953045,
   0.04957625,
   0.04962065,
   0.04966324,
   0.04970416,
   0.04974399,
   0.04978285,
   0.04981994,
   0.04985534,
   0.04988922,
   0.04992148,
   0.04995216,
   0.04998147,
   0.05000939,
   0.05003558,
   0.05006042,
   0.0500841,
   0.05010697,
   0.0501277,
   0.050147,
   0.05016496,
   0.0501813,
   0.05019616,
   0.05020966,
   0.05022167,
   0.05023149,
   0.05024024,
   0.0502481,
   0.05025422,
   0.0502586,
   0.05026177,
   0.05026319,
   0.05026292,
   0.05026134,
   0.05025831,
   0.05025348,
   0.05024718,
   0.05023953,
   0.05023119,
   0.05022096,
   0.0502092,
   0.05019591,
   0.05018129,
   0.05016498,
   0.0501473,
   0.05012821,
   0.05010724,
   0.0500851,
   0.05006197,
   0.05003759,
   0.05001094,
   0.04998305,
   0.04995364,
   0.04992216,
   0.04988949,
   0.04985555,
   0.04981976,
   0.04978224,
   0.04974345,
   0.04970404,
   0.04966278,
   0.04961996,
   0.04957561,
   0.04953027,
   0.0494834,
   0.04943525,
   0.04938553,
   0.04933419,
   0.04928102,
   0.04922664,
   0.04917119,
   0.04911369,
   0.04905492,
   0.04899506,
   0.04893372,
   0.0488709,
   0.04880682,
   0.04874115,
   0.04867323,
   0.04860387,
   0.04853391,
   0.04846233,
   0.04838908,
   0.04831449,
   0.04823921,
   0.04816228,
   0.04808422,
   0.04800455,
   0.04792345,
   0.04784065,
   0.04775651,
   0.0476715,
   0.04758469,
   0.04749634,
   0.04740675,
   0.04731602,
   0.04722389,
   0.04713061,
   0.04703587,
   0.04693922,
   0.04684095,
   0.04674192,
   0.04664182,
   0.04653966,
   0.04643635,
   0.04633232,
   0.04622672,
   0.0461201,
   0.04601204,
   0.0459026,
   0.04579135,
   0.04567884,
   0.04556548,
   0.04545066,
   0.04533456,
   0.04521717,
   0.04509882,
   0.04497914,
   0.04485812,
   0.04473556,
   0.04461148,
   0.04448581,
   0.04435909,
   0.04423156,
   0.0441024,
   0.04397184,
   0.04384049,
   0.04370797,
   0.04357423,
   0.04343918,
   0.04330315,
   0.0431654,
   0.04302653,
   0.04288696,
   0.04274633,
   0.04260415,
   0.04246071,
   0.04231632,
   0.04217058,
   0.04202396,
   0.0418759,
   0.04172681,
   0.0415763,
   0.0414246,
   0.04127226,
   0.04111838,
   0.04096294,
   0.04080648,
   0.04064928,
   0.04049095,
   0.04033137,
   0.04017092,
   0.04000924,
   0.03984627,
   0.03968259,
   0.03951838,
   0.03935273,
   0.03918589,
   0.03901831,
   0.03884946,
   0.03867958,
   0.03850839,
   0.03833625,
   0.03816279,
   0.03798842,
   0.03781362,
   0.03763772,
   0.03746055,
   0.03728206,
   0.03710297,
   0.03692273,
   0.03674124,
   0.03655865,
   0.03637547,
   0.03619123,
   0.0360061,
   0.0358208,
   0.03563448,
   0.03544684,
   0.03525832,
   0.03506935,
   0.03487949,
   0.03468847,
   0.03449666,
   0.03430389,
   0.03411,
   0.0339155,
   0.03372032,
   0.033524,
   0.03332663,
   0.03312884,
   0.03293042,
   0.03273108,
   0.03253054,
   0.03232952,
   0.03212757,
   0.03192441,
   0.031721,
   0.03151693,
   0.0313118,
   0.03110576,
   0.03089952,
   0.03069272,
   0.03048479,
   0.03027614,
   0.03006695,
   0.02985693,
   0.02964626,
   0.02943524,
   0.02922336,
   0.02901056,
   0.0287973,
   0.02858355,
   0.02836917,
   0.02815409,
   0.02793862,
   0.02772237,
   0.02750529,
   0.02728779,
   0.02706982,
   0.02685095,
   0.02663121,
   0.02641137,
   0.02619117,
   0.02597021,
   0.02574855,
   0.02552672,
   0.0253043,
   0.02508117,
   0.02485784,
   0.02463397,
   0.02440918,
   0.02418387,
   0.02395824,
   0.02373236,
   0.0235058,
   0.02327893,
   0.02305175,
   0.02282419,
   0.0225963,
   0.02236815,
   0.02213943,
   0.02191019,
   0.0216806,
   0.02145077,
   0.02122062,
   0.02099012,
   0.02075955,
   0.02052864,
   0.02029739,
   0.02006602,
   0.01983432,
   0.01960223,
   0.01936976,
   0.01913723,
   0.01890459,
   0.01867159,
   0.0184383,
   0.0182049,
   0.01797132,
   0.01773746,
   0.01750353,
   0.01726923,
   0.01703475,
   0.01680009,
   0.01656536,
   0.01633054,
   0.01609554,
   0.01586042,
   0.01562523,
   0.01538997,
   0.01515465,
   0.01491925,
   0.01468383,
   0.01444818,
   0.01421246,
   0.01397669,
   0.0137408,
   0.01350466,
   0.01326845,
   0.0130322,
   0.01279601,
   0.01255976,
   0.01232351,
   0.01208725,
   0.01185106,
   0.01161484,
   0.01137868,
   0.01114241,
   0.01090604,
   0.0106697,
   0.01043346,
   0.01019718,
   0.009960935,
   0.009724704,
   0.009488693,
   0.009252708,
   0.009016723,
   0.008781001,
   0.0085454,
   0.008309872,
   0.008074401,
   0.007839353,
   0.007604351,
   0.007369521,
   0.007134964,
   0.006900678,
   0.006666323,
   0.006432334,
   0.006198753,
   0.005965394,
   0.005732078,
   0.005499272,
   0.005266772,
   0.005034396,
   0.004802167,
   0.004570552,
   0.00433915,
   0.004108011,
   0.003877208,
   0.003646931,
   0.003416788,
   0.003187084,
   0.002957989,
   0.002728992,
   0.002500308,
   0.002272301,
   0.002045114,
   0.001818042,
   0.001591212,
   0.001365168,
   0.001139377,
   0.0009136293,
   0.0006883622,
   0.0004637063,
   0.0002392041,
   1.527541e-05,
   -0.0002077438,
   -0.0004301804,
   -0.000652235,
   -0.0008736658,
   -0.00109447,
   -0.001315106,
   -0.001535232,
   -0.001754556,
   -0.00197333,
   -0.002191908,
   -0.002409556,
   -0.002626254,
   -0.002842618,
   -0.003058795,
   -0.003274173,
   -0.003488806,
   -0.003703049,
   -0.00391665,
   -0.004129005,
   -0.004341176,
   -0.004552578,
   -0.004762927,
   -0.004972609,
   -0.005182027,
   -0.005390743,
   -0.005598404,
   -0.005805752,
   -0.006012353,
   -0.006217948,
   -0.006422818,
   -0.006627596,
   -0.006831354,
   -0.007034099,
   -0.007236206,
   -0.007437716,
   -0.007638198,
   -0.007837586,
   -0.00803626,
   -0.008234011,
   -0.008430898,
   -0.008627506,
   -0.008823371,
   -0.009018093,
   -0.009211589,
   -0.00940457,
   -0.009596503,
   -0.009787173,
   -0.009977075,
   -0.01016624,
   -0.01035424,
   -0.01054156,
   -0.01072859,
   -0.01091444,
   -0.01109902,
   -0.01128293,
   -0.0114658,
   -0.01164772,
   -0.0118286,
   -0.01200864,
   -0.01218729,
   -0.01236487,
   -0.01254203,
   -0.01271815,
   -0.01289296,
   -0.01306662,
   -0.01323978,
   -0.01341176,
   -0.01358282,
   -0.01375257,
   -0.0139217,
   -0.0140894,
   -0.01425606,
   -0.01442209,
   -0.01458688,
   -0.01475031,
   -0.01491282,
   -0.01507437,
   -0.01523471,
   -0.01539389,
   -0.01555189,
   -0.01570828,
   -0.01586342,
   -0.01601805,
   -0.01617154,
   -0.0163236,
   -0.01647445,
   -0.01662475,
   -0.01677363,
   -0.01692157,
   -0.01706816,
   -0.01721374,
   -0.01735777,
   -0.01750068,
   -0.0176429,
   -0.01778369,
   -0.01792289,
   -0.0180608,
   -0.0181978,
   -0.01833357,
   -0.01846825,
   -0.01860174,
   -0.01873376,
   -0.01886413,
   -0.01899358,
   -0.01912219,
   -0.01924869,
   -0.01937381,
   -0.01949818,
   -0.0196212,
   -0.01974311,
   -0.01986379,
   -0.01998354,
   -0.02010137,
   -0.02021792,
   -0.0203337,
   -0.02044803,
   -0.02056076,
   -0.02067228,
   -0.02078279,
   -0.02089186,
   -0.0209997,
   -0.02110599,
   -0.02121056,
   -0.02131345,
   -0.02141503,
   -0.02151596,
   -0.02161503,
   -0.02171268,
   -0.02180929,
   -0.02190489,
   -0.02199896,
   -0.02209176,
   -0.02218321,
   -0.02227268,
   -0.0223607,
   -0.02244786,
   -0.02253364,
   -0.02261735,
   -0.02269987,
   -0.02278133,
   -0.02286102,
   -0.02293966,
   -0.0230169,
   -0.02309239,
   -0.02316604};
   TGraph *graph = new TGraph(1001,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph91111 = new TH1F("Graph_Graph_Graph_Graph_Graph91111","Graph",1001,0,0.3888378);
   Graph_Graph_Graph_Graph_Graph91111->SetMinimum(-0.03276541);
   Graph_Graph_Graph_Graph_Graph91111->SetMaximum(0.05781125);
   Graph_Graph_Graph_Graph_Graph91111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph91111->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph91111->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph91111->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph91111->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph91111->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph91111->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph91111->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph91111->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph91111->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph91111->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph91111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph91111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph91111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph91111->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph91111);
   
   graph->Draw("pc");
   
   TH1D *h_sub__2 = new TH1D("h_sub__2","",6,0,0.3538427);
   h_sub__2->SetBinContent(0,-0.1066667);
   h_sub__2->SetBinContent(1,-0.05635541);
   h_sub__2->SetBinContent(2,0.01898188);
   h_sub__2->SetBinContent(3,0.01487463);
   h_sub__2->SetBinContent(4,0.04982206);
   h_sub__2->SetBinContent(5,0.0469549);
   h_sub__2->SetBinContent(6,-0.04039946);
   h_sub__2->SetBinError(0,0.08211284);
   h_sub__2->SetBinError(1,0.02031403);
   h_sub__2->SetBinError(2,0.02077407);
   h_sub__2->SetBinError(3,0.02061755);
   h_sub__2->SetBinError(4,0.02111739);
   h_sub__2->SetBinError(5,0.0215853);
   h_sub__2->SetBinError(6,0.02132293);
   h_sub__2->SetMinimum(-0.15);
   h_sub__2->SetMaximum(0.15);
   h_sub__2->SetEntries(0.4354437);
   h_sub__2->SetDirectory(0);
   h_sub__2->SetStats(0);
   h_sub__2->SetMarkerStyle(20);
   h_sub__2->GetXaxis()->SetTitle("(#it{t}-#it{t}_{0})mod(2#pi/#Delta#it{m_{s}}) [ps]");
   h_sub__2->GetXaxis()->SetNdivisions(506);
   h_sub__2->GetXaxis()->SetLabelFont(132);
   h_sub__2->GetXaxis()->SetLabelOffset(0.01);
   h_sub__2->GetXaxis()->SetLabelSize(0.06);
   h_sub__2->GetXaxis()->SetTitleSize(0.06);
   h_sub__2->GetXaxis()->SetTitleOffset(1.08);
   h_sub__2->GetXaxis()->SetTitleFont(132);
   h_sub__2->GetYaxis()->SetTitle("Asymmetry");
   h_sub__2->GetYaxis()->SetLabelFont(132);
   h_sub__2->GetYaxis()->SetLabelOffset(0.01);
   h_sub__2->GetYaxis()->SetLabelSize(0.06);
   h_sub__2->GetYaxis()->SetTitleSize(0.06);
   h_sub__2->GetYaxis()->SetTitleOffset(1.5);
   h_sub__2->GetYaxis()->SetTitleFont(132);
   h_sub__2->GetZaxis()->SetLabelFont(42);
   h_sub__2->GetZaxis()->SetLabelSize(0.035);
   h_sub__2->GetZaxis()->SetTitleSize(0.035);
   h_sub__2->GetZaxis()->SetTitleFont(42);
   h_sub__2->Draw("PE1same");
   
   TPaveText *pt = new TPaveText(0.27875,0.75,0.395417,0.8625,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.27875,0.75,0.395417,0.8625,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cACPBs2KK_OS_asymKK->Modified();
   cACPBs2KK_OS_asymKK->cd();
   cACPBs2KK_OS_asymKK->SetSelected(cACPBs2KK_OS_asymKK);
}


==> figs/Fig8d.C <==
void rawAsymSSKK()
{
//=========Macro generated from canvas: cACPBs2KK_SSkNN_asymKK/cACPBs2KK_SSkNN_asymKK
//=========  (Thu Mar 22 22:09:09 2018) by ROOT version6.10/08
   TCanvas *cACPBs2KK_SSkNN_asymKK = new TCanvas("cACPBs2KK_SSkNN_asymKK", "cACPBs2KK_SSkNN_asymKK",510,67,700,704);
   cACPBs2KK_SSkNN_asymKK->SetHighLightColor(2);
   cACPBs2KK_SSkNN_asymKK->Range(-0.1010979,-0.21,0.4043917,0.19);
   cACPBs2KK_SSkNN_asymKK->SetFillColor(0);
   cACPBs2KK_SSkNN_asymKK->SetBorderMode(0);
   cACPBs2KK_SSkNN_asymKK->SetBorderSize(0);
   cACPBs2KK_SSkNN_asymKK->SetLeftMargin(0.2);
   cACPBs2KK_SSkNN_asymKK->SetBottomMargin(0.15);
   cACPBs2KK_SSkNN_asymKK->SetFrameBorderMode(0);
   cACPBs2KK_SSkNN_asymKK->SetFrameBorderMode(0);
   
   TH1D *h_sub__1 = new TH1D("h_sub__1","",6,0,0.3538427);
   h_sub__1->SetBinContent(0,0.02238806);
   h_sub__1->SetBinContent(1,-0.01185771);
   h_sub__1->SetBinContent(2,-0.02348643);
   h_sub__1->SetBinContent(3,0.01548963);
   h_sub__1->SetBinContent(4,0.004095004);
   h_sub__1->SetBinContent(5,-0.02322946);
   h_sub__1->SetBinContent(6,-0.02087392);
   h_sub__1->SetBinError(0,0.06110003);
   h_sub__1->SetBinError(1,0.01623397);
   h_sub__1->SetBinError(2,0.01615872);
   h_sub__1->SetBinError(3,0.01620491);
   h_sub__1->SetBinError(4,0.01652286);
   h_sub__1->SetBinError(5,0.01683565);
   h_sub__1->SetBinError(6,0.01668653);
   h_sub__1->SetMinimum(-0.15);
   h_sub__1->SetMaximum(0.15);
   h_sub__1->SetEntries(0.05986289);
   h_sub__1->SetDirectory(0);
   h_sub__1->SetStats(0);
   h_sub__1->SetMarkerStyle(20);
   h_sub__1->GetXaxis()->SetTitle("(#it{t}-#it{t}_{0})mod(2#pi/#Delta#it{m_{s}}) [ps]");
   h_sub__1->GetXaxis()->SetNdivisions(506);
   h_sub__1->GetXaxis()->SetLabelFont(132);
   h_sub__1->GetXaxis()->SetLabelOffset(0.01);
   h_sub__1->GetXaxis()->SetLabelSize(0.06);
   h_sub__1->GetXaxis()->SetTitleSize(0.06);
   h_sub__1->GetXaxis()->SetTitleOffset(1.08);
   h_sub__1->GetXaxis()->SetTitleFont(132);
   h_sub__1->GetYaxis()->SetTitle("Asymmetry");
   h_sub__1->GetYaxis()->SetLabelFont(132);
   h_sub__1->GetYaxis()->SetLabelOffset(0.01);
   h_sub__1->GetYaxis()->SetLabelSize(0.06);
   h_sub__1->GetYaxis()->SetTitleSize(0.06);
   h_sub__1->GetYaxis()->SetTitleOffset(1.5);
   h_sub__1->GetYaxis()->SetTitleFont(132);
   h_sub__1->GetZaxis()->SetLabelFont(42);
   h_sub__1->GetZaxis()->SetLabelSize(0.035);
   h_sub__1->GetZaxis()->SetTitleSize(0.035);
   h_sub__1->GetZaxis()->SetTitleFont(42);
   h_sub__1->Draw("PE1");
   
   Double_t Graph0_fx1[1001] = {
   0,
   0,
   0.0003538427,
   0.0007076855,
   0.001061528,
   0.001415371,
   0.001769214,
   0.002123056,
   0.002476899,
   0.002830742,
   0.003184585,
   0.003538427,
   0.00389227,
   0.004246113,
   0.004599955,
   0.004953798,
   0.005307641,
   0.005661484,
   0.006015326,
   0.006369169,
   0.006723012,
   0.007076855,
   0.007430697,
   0.00778454,
   0.008138383,
   0.008492225,
   0.008846068,
   0.009199911,
   0.009553754,
   0.009907596,
   0.01026144,
   0.01061528,
   0.01096912,
   0.01132297,
   0.01167681,
   0.01203065,
   0.0123845,
   0.01273834,
   0.01309218,
   0.01344602,
   0.01379987,
   0.01415371,
   0.01450755,
   0.01486139,
   0.01521524,
   0.01556908,
   0.01592292,
   0.01627677,
   0.01663061,
   0.01698445,
   0.01733829,
   0.01769214,
   0.01804598,
   0.01839982,
   0.01875366,
   0.01910751,
   0.01946135,
   0.01981519,
   0.02016904,
   0.02052288,
   0.02087672,
   0.02123056,
   0.02158441,
   0.02193825,
   0.02229209,
   0.02264593,
   0.02299978,
   0.02335362,
   0.02370746,
   0.02406131,
   0.02441515,
   0.02476899,
   0.02512283,
   0.02547668,
   0.02583052,
   0.02618436,
   0.0265382,
   0.02689205,
   0.02724589,
   0.02759973,
   0.02795358,
   0.02830742,
   0.02866126,
   0.0290151,
   0.02936895,
   0.02972279,
   0.03007663,
   0.03043047,
   0.03078432,
   0.03113816,
   0.031492,
   0.03184585,
   0.03219969,
   0.03255353,
   0.03290737,
   0.03326122,
   0.03361506,
   0.0339689,
   0.03432274,
   0.03467659,
   0.03503043,
   0.03538427,
   0.03573812,
   0.03609196,
   0.0364458,
   0.03679964,
   0.03715349,
   0.03750733,
   0.03786117,
   0.03821501,
   0.03856886,
   0.0389227,
   0.03927654,
   0.03963039,
   0.03998423,
   0.04033807,
   0.04069191,
   0.04104576,
   0.0413996,
   0.04175344,
   0.04210728,
   0.04246113,
   0.04281497,
   0.04316881,
   0.04352266,
   0.0438765,
   0.04423034,
   0.04458418,
   0.04493803,
   0.04529187,
   0.04564571,
   0.04599955,
   0.0463534,
   0.04670724,
   0.04706108,
   0.04741493,
   0.04776877,
   0.04812261,
   0.04847645,
   0.0488303,
   0.04918414,
   0.04953798,
   0.04989182,
   0.05024567,
   0.05059951,
   0.05095335,
   0.0513072,
   0.05166104,
   0.05201488,
   0.05236872,
   0.05272257,
   0.05307641,
   0.05343025,
   0.05378409,
   0.05413794,
   0.05449178,
   0.05484562,
   0.05519947,
   0.05555331,
   0.05590715,
   0.05626099,
   0.05661484,
   0.05696868,
   0.05732252,
   0.05767636,
   0.05803021,
   0.05838405,
   0.05873789,
   0.05909174,
   0.05944558,
   0.05979942,
   0.06015326,
   0.06050711,
   0.06086095,
   0.06121479,
   0.06156863,
   0.06192248,
   0.06227632,
   0.06263016,
   0.06298401,
   0.06333785,
   0.06369169,
   0.06404553,
   0.06439938,
   0.06475322,
   0.06510706,
   0.0654609,
   0.06581475,
   0.06616859,
   0.06652243,
   0.06687628,
   0.06723012,
   0.06758396,
   0.0679378,
   0.06829165,
   0.06864549,
   0.06899933,
   0.06935317,
   0.06970702,
   0.07006086,
   0.0704147,
   0.07076855,
   0.07112239,
   0.07147623,
   0.07183007,
   0.07218392,
   0.07253776,
   0.0728916,
   0.07324544,
   0.07359929,
   0.07395313,
   0.07430697,
   0.07466082,
   0.07501466,
   0.0753685,
   0.07572234,
   0.07607619,
   0.07643003,
   0.07678387,
   0.07713771,
   0.07749156,
   0.0778454,
   0.07819924,
   0.07855309,
   0.07890693,
   0.07926077,
   0.07961461,
   0.07996846,
   0.0803223,
   0.08067614,
   0.08102998,
   0.08138383,
   0.08173767,
   0.08209151,
   0.08244536,
   0.0827992,
   0.08315304,
   0.08350688,
   0.08386073,
   0.08421457,
   0.08456841,
   0.08492225,
   0.0852761,
   0.08562994,
   0.08598378,
   0.08633763,
   0.08669147,
   0.08704531,
   0.08739915,
   0.087753,
   0.08810684,
   0.08846068,
   0.08881452,
   0.08916837,
   0.08952221,
   0.08987605,
   0.0902299,
   0.09058374,
   0.09093758,
   0.09129142,
   0.09164527,
   0.09199911,
   0.09235295,
   0.09270679,
   0.09306064,
   0.09341448,
   0.09376832,
   0.09412217,
   0.09447601,
   0.09482985,
   0.09518369,
   0.09553754,
   0.09589138,
   0.09624522,
   0.09659906,
   0.09695291,
   0.09730675,
   0.09766059,
   0.09801444,
   0.09836828,
   0.09872212,
   0.09907596,
   0.09942981,
   0.09978365,
   0.1001375,
   0.1004913,
   0.1008452,
   0.101199,
   0.1015529,
   0.1019067,
   0.1022605,
   0.1026144,
   0.1029682,
   0.1033221,
   0.1036759,
   0.1040298,
   0.1043836,
   0.1047374,
   0.1050913,
   0.1054451,
   0.105799,
   0.1061528,
   0.1065067,
   0.1068605,
   0.1072143,
   0.1075682,
   0.107922,
   0.1082759,
   0.1086297,
   0.1089836,
   0.1093374,
   0.1096912,
   0.1100451,
   0.1103989,
   0.1107528,
   0.1111066,
   0.1114605,
   0.1118143,
   0.1121681,
   0.112522,
   0.1128758,
   0.1132297,
   0.1135835,
   0.1139374,
   0.1142912,
   0.114645,
   0.1149989,
   0.1153527,
   0.1157066,
   0.1160604,
   0.1164143,
   0.1167681,
   0.1171219,
   0.1174758,
   0.1178296,
   0.1181835,
   0.1185373,
   0.1188912,
   0.119245,
   0.1195988,
   0.1199527,
   0.1203065,
   0.1206604,
   0.1210142,
   0.1213681,
   0.1217219,
   0.1220757,
   0.1224296,
   0.1227834,
   0.1231373,
   0.1234911,
   0.123845,
   0.1241988,
   0.1245526,
   0.1249065,
   0.1252603,
   0.1256142,
   0.125968,
   0.1263219,
   0.1266757,
   0.1270295,
   0.1273834,
   0.1277372,
   0.1280911,
   0.1284449,
   0.1287988,
   0.1291526,
   0.1295064,
   0.1298603,
   0.1302141,
   0.130568,
   0.1309218,
   0.1312757,
   0.1316295,
   0.1319833,
   0.1323372,
   0.132691,
   0.1330449,
   0.1333987,
   0.1337526,
   0.1341064,
   0.1344602,
   0.1348141,
   0.1351679,
   0.1355218,
   0.1358756,
   0.1362294,
   0.1365833,
   0.1369371,
   0.137291,
   0.1376448,
   0.1379987,
   0.1383525,
   0.1387063,
   0.1390602,
   0.139414,
   0.1397679,
   0.1401217,
   0.1404756,
   0.1408294,
   0.1411832,
   0.1415371,
   0.1418909,
   0.1422448,
   0.1425986,
   0.1429525,
   0.1433063,
   0.1436601,
   0.144014,
   0.1443678,
   0.1447217,
   0.1450755,
   0.1454294,
   0.1457832,
   0.146137,
   0.1464909,
   0.1468447,
   0.1471986,
   0.1475524,
   0.1479063,
   0.1482601,
   0.1486139,
   0.1489678,
   0.1493216,
   0.1496755,
   0.1500293,
   0.1503832,
   0.150737,
   0.1510908,
   0.1514447,
   0.1517985,
   0.1521524,
   0.1525062,
   0.1528601,
   0.1532139,
   0.1535677,
   0.1539216,
   0.1542754,
   0.1546293,
   0.1549831,
   0.155337,
   0.1556908,
   0.1560446,
   0.1563985,
   0.1567523,
   0.1571062,
   0.15746,
   0.1578139,
   0.1581677,
   0.1585215,
   0.1588754,
   0.1592292,
   0.1595831,
   0.1599369,
   0.1602908,
   0.1606446,
   0.1609984,
   0.1613523,
   0.1617061,
   0.16206,
   0.1624138,
   0.1627677,
   0.1631215,
   0.1634753,
   0.1638292,
   0.164183,
   0.1645369,
   0.1648907,
   0.1652446,
   0.1655984,
   0.1659522,
   0.1663061,
   0.1666599,
   0.1670138,
   0.1673676,
   0.1677215,
   0.1680753,
   0.1684291,
   0.168783,
   0.1691368,
   0.1694907,
   0.1698445,
   0.1701984,
   0.1705522,
   0.170906,
   0.1712599,
   0.1716137,
   0.1719676,
   0.1723214,
   0.1726753,
   0.1730291,
   0.1733829,
   0.1737368,
   0.1740906,
   0.1744445,
   0.1747983,
   0.1751521,
   0.175506,
   0.1758598,
   0.1762137,
   0.1765675,
   0.1769214,
   0.1772752,
   0.177629,
   0.1779829,
   0.1783367,
   0.1786906,
   0.1790444,
   0.1793983,
   0.1797521,
   0.1801059,
   0.1804598,
   0.1808136,
   0.1811675,
   0.1815213,
   0.1818752,
   0.182229,
   0.1825828,
   0.1829367,
   0.1832905,
   0.1836444,
   0.1839982,
   0.1843521,
   0.1847059,
   0.1850597,
   0.1854136,
   0.1857674,
   0.1861213,
   0.1864751,
   0.186829,
   0.1871828,
   0.1875366,
   0.1878905,
   0.1882443,
   0.1885982,
   0.188952,
   0.1893059,
   0.1896597,
   0.1900135,
   0.1903674,
   0.1907212,
   0.1910751,
   0.1914289,
   0.1917828,
   0.1921366,
   0.1924904,
   0.1928443,
   0.1931981,
   0.193552,
   0.1939058,
   0.1942597,
   0.1946135,
   0.1949673,
   0.1953212,
   0.195675,
   0.1960289,
   0.1963827,
   0.1967366,
   0.1970904,
   0.1974442,
   0.1977981,
   0.1981519,
   0.1985058,
   0.1988596,
   0.1992135,
   0.1995673,
   0.1999211,
   0.200275,
   0.2006288,
   0.2009827,
   0.2013365,
   0.2016904,
   0.2020442,
   0.202398,
   0.2027519,
   0.2031057,
   0.2034596,
   0.2038134,
   0.2041673,
   0.2045211,
   0.2048749,
   0.2052288,
   0.2055826,
   0.2059365,
   0.2062903,
   0.2066442,
   0.206998,
   0.2073518,
   0.2077057,
   0.2080595,
   0.2084134,
   0.2087672,
   0.2091211,
   0.2094749,
   0.2098287,
   0.2101826,
   0.2105364,
   0.2108903,
   0.2112441,
   0.211598,
   0.2119518,
   0.2123056,
   0.2126595,
   0.2130133,
   0.2133672,
   0.213721,
   0.2140748,
   0.2144287,
   0.2147825,
   0.2151364,
   0.2154902,
   0.2158441,
   0.2161979,
   0.2165517,
   0.2169056,
   0.2172594,
   0.2176133,
   0.2179671,
   0.218321,
   0.2186748,
   0.2190286,
   0.2193825,
   0.2197363,
   0.2200902,
   0.220444,
   0.2207979,
   0.2211517,
   0.2215055,
   0.2218594,
   0.2222132,
   0.2225671,
   0.2229209,
   0.2232748,
   0.2236286,
   0.2239824,
   0.2243363,
   0.2246901,
   0.225044,
   0.2253978,
   0.2257517,
   0.2261055,
   0.2264593,
   0.2268132,
   0.227167,
   0.2275209,
   0.2278747,
   0.2282286,
   0.2285824,
   0.2289362,
   0.2292901,
   0.2296439,
   0.2299978,
   0.2303516,
   0.2307055,
   0.2310593,
   0.2314131,
   0.231767,
   0.2321208,
   0.2324747,
   0.2328285,
   0.2331824,
   0.2335362,
   0.23389,
   0.2342439,
   0.2345977,
   0.2349516,
   0.2353054,
   0.2356593,
   0.2360131,
   0.2363669,
   0.2367208,
   0.2370746,
   0.2374285,
   0.2377823,
   0.2381362,
   0.23849,
   0.2388438,
   0.2391977,
   0.2395515,
   0.2399054,
   0.2402592,
   0.2406131,
   0.2409669,
   0.2413207,
   0.2416746,
   0.2420284,
   0.2423823,
   0.2427361,
   0.24309,
   0.2434438,
   0.2437976,
   0.2441515,
   0.2445053,
   0.2448592,
   0.245213,
   0.2455669,
   0.2459207,
   0.2462745,
   0.2466284,
   0.2469822,
   0.2473361,
   0.2476899,
   0.2480438,
   0.2483976,
   0.2487514,
   0.2491053,
   0.2494591,
   0.249813,
   0.2501668,
   0.2505207,
   0.2508745,
   0.2512283,
   0.2515822,
   0.251936,
   0.2522899,
   0.2526437,
   0.2529975,
   0.2533514,
   0.2537052,
   0.2540591,
   0.2544129,
   0.2547668,
   0.2551206,
   0.2554744,
   0.2558283,
   0.2561821,
   0.256536,
   0.2568898,
   0.2572437,
   0.2575975,
   0.2579513,
   0.2583052,
   0.258659,
   0.2590129,
   0.2593667,
   0.2597206,
   0.2600744,
   0.2604282,
   0.2607821,
   0.2611359,
   0.2614898,
   0.2618436,
   0.2621975,
   0.2625513,
   0.2629051,
   0.263259,
   0.2636128,
   0.2639667,
   0.2643205,
   0.2646744,
   0.2650282,
   0.265382,
   0.2657359,
   0.2660897,
   0.2664436,
   0.2667974,
   0.2671513,
   0.2675051,
   0.2678589,
   0.2682128,
   0.2685666,
   0.2689205,
   0.2692743,
   0.2696282,
   0.269982,
   0.2703358,
   0.2706897,
   0.2710435,
   0.2713974,
   0.2717512,
   0.2721051,
   0.2724589,
   0.2728127,
   0.2731666,
   0.2735204,
   0.2738743,
   0.2742281,
   0.274582,
   0.2749358,
   0.2752896,
   0.2756435,
   0.2759973,
   0.2763512,
   0.276705,
   0.2770589,
   0.2774127,
   0.2777665,
   0.2781204,
   0.2784742,
   0.2788281,
   0.2791819,
   0.2795358,
   0.2798896,
   0.2802434,
   0.2805973,
   0.2809511,
   0.281305,
   0.2816588,
   0.2820127,
   0.2823665,
   0.2827203,
   0.2830742,
   0.283428,
   0.2837819,
   0.2841357,
   0.2844896,
   0.2848434,
   0.2851972,
   0.2855511,
   0.2859049,
   0.2862588,
   0.2866126,
   0.2869665,
   0.2873203,
   0.2876741,
   0.288028,
   0.2883818,
   0.2887357,
   0.2890895,
   0.2894434,
   0.2897972,
   0.290151,
   0.2905049,
   0.2908587,
   0.2912126,
   0.2915664,
   0.2919202,
   0.2922741,
   0.2926279,
   0.2929818,
   0.2933356,
   0.2936895,
   0.2940433,
   0.2943971,
   0.294751,
   0.2951048,
   0.2954587,
   0.2958125,
   0.2961664,
   0.2965202,
   0.296874,
   0.2972279,
   0.2975817,
   0.2979356,
   0.2982894,
   0.2986433,
   0.2989971,
   0.2993509,
   0.2997048,
   0.3000586,
   0.3004125,
   0.3007663,
   0.3011202,
   0.301474,
   0.3018278,
   0.3021817,
   0.3025355,
   0.3028894,
   0.3032432,
   0.3035971,
   0.3039509,
   0.3043047,
   0.3046586,
   0.3050124,
   0.3053663,
   0.3057201,
   0.306074,
   0.3064278,
   0.3067816,
   0.3071355,
   0.3074893,
   0.3078432,
   0.308197,
   0.3085509,
   0.3089047,
   0.3092585,
   0.3096124,
   0.3099662,
   0.3103201,
   0.3106739,
   0.3110278,
   0.3113816,
   0.3117354,
   0.3120893,
   0.3124431,
   0.312797,
   0.3131508,
   0.3135047,
   0.3138585,
   0.3142123,
   0.3145662,
   0.31492,
   0.3152739,
   0.3156277,
   0.3159816,
   0.3163354,
   0.3166892,
   0.3170431,
   0.3173969,
   0.3177508,
   0.3181046,
   0.3184585,
   0.3188123,
   0.3191661,
   0.31952,
   0.3198738,
   0.3202277,
   0.3205815,
   0.3209354,
   0.3212892,
   0.321643,
   0.3219969,
   0.3223507,
   0.3227046,
   0.3230584,
   0.3234123,
   0.3237661,
   0.3241199,
   0.3244738,
   0.3248276,
   0.3251815,
   0.3255353,
   0.3258892,
   0.326243,
   0.3265968,
   0.3269507,
   0.3273045,
   0.3276584,
   0.3280122,
   0.3283661,
   0.3287199,
   0.3290737,
   0.3294276,
   0.3297814,
   0.3301353,
   0.3304891,
   0.3308429,
   0.3311968,
   0.3315506,
   0.3319045,
   0.3322583,
   0.3326122,
   0.332966,
   0.3333198,
   0.3336737,
   0.3340275,
   0.3343814,
   0.3347352,
   0.3350891,
   0.3354429,
   0.3357967,
   0.3361506,
   0.3365044,
   0.3368583,
   0.3372121,
   0.337566,
   0.3379198,
   0.3382736,
   0.3386275,
   0.3389813,
   0.3393352,
   0.339689,
   0.3400429,
   0.3403967,
   0.3407505,
   0.3411044,
   0.3414582,
   0.3418121,
   0.3421659,
   0.3425198,
   0.3428736,
   0.3432274,
   0.3435813,
   0.3439351,
   0.344289,
   0.3446428,
   0.3449967,
   0.3453505,
   0.3457043,
   0.3460582,
   0.346412,
   0.3467659,
   0.3471197,
   0.3474736,
   0.3478274,
   0.3481812,
   0.3485351,
   0.3488889,
   0.3492428,
   0.3495966,
   0.3499505,
   0.3503043,
   0.3506581,
   0.351012,
   0.3513658,
   0.3517197,
   0.3520735,
   0.3524274,
   0.3527812,
   0.353135,
   0.3534889};
   Double_t Graph0_fy1[1001] = {
   0,
   -0.01871597,
   -0.01874061,
   -0.01876503,
   -0.01878894,
   -0.018812,
   -0.01883489,
   -0.01885748,
   -0.0188793,
   -0.01890041,
   -0.01892123,
   -0.01894154,
   -0.01896111,
   -0.0189804,
   -0.01899935,
   -0.01901773,
   -0.01903552,
   -0.0190532,
   -0.01907032,
   -0.01908664,
   -0.01910254,
   -0.01911824,
   -0.01913326,
   -0.01914752,
   -0.01916137,
   -0.01917476,
   -0.01918715,
   -0.01919928,
   -0.01921102,
   -0.0192222,
   -0.01923252,
   -0.01924261,
   -0.01925234,
   -0.01926122,
   -0.01926968,
   -0.01927792,
   -0.01928557,
   -0.01929255,
   -0.01929948,
   -0.01930594,
   -0.01931163,
   -0.01931671,
   -0.01932165,
   -0.01932585,
   -0.01932921,
   -0.0193321,
   -0.01933456,
   -0.0193362,
   -0.0193375,
   -0.01933846,
   -0.01933896,
   -0.01933846,
   -0.01933766,
   -0.01933644,
   -0.01933456,
   -0.01933208,
   -0.01932944,
   -0.01932642,
   -0.01932251,
   -0.01931848,
   -0.01931415,
   -0.01930893,
   -0.01930303,
   -0.019297,
   -0.01929037,
   -0.01928294,
   -0.01927491,
   -0.01926653,
   -0.01925732,
   -0.01924762,
   -0.01923759,
   -0.01922714,
   -0.01921586,
   -0.01920422,
   -0.01919218,
   -0.01917959,
   -0.01916628,
   -0.01915278,
   -0.01913886,
   -0.01912418,
   -0.01910923,
   -0.01909404,
   -0.01907838,
   -0.01906182,
   -0.01904511,
   -0.01902803,
   -0.01901002,
   -0.01899143,
   -0.01897263,
   -0.0189531,
   -0.01893299,
   -0.01891266,
   -0.01889193,
   -0.01887027,
   -0.0188481,
   -0.01882551,
   -0.01880241,
   -0.01877853,
   -0.01875434,
   -0.0187298,
   -0.01870464,
   -0.01867903,
   -0.01865328,
   -0.01862705,
   -0.01860003,
   -0.01857276,
   -0.01854522,
   -0.018517,
   -0.01848805,
   -0.01845883,
   -0.0184291,
   -0.01839844,
   -0.01836764,
   -0.01833649,
   -0.01830452,
   -0.01827198,
   -0.01823916,
   -0.01820592,
   -0.01817189,
   -0.01813748,
   -0.01810274,
   -0.01806745,
   -0.01803169,
   -0.01799585,
   -0.01795959,
   -0.01792268,
   -0.01788533,
   -0.01784781,
   -0.0178096,
   -0.01777062,
   -0.01773132,
   -0.01769162,
   -0.0176512,
   -0.01761053,
   -0.01756957,
   -0.01752805,
   -0.01748564,
   -0.01744305,
   -0.01740015,
   -0.01735658,
   -0.01731271,
   -0.01726863,
   -0.01722409,
   -0.01717897,
   -0.01713378,
   -0.01708819,
   -0.01704199,
   -0.01699533,
   -0.01694853,
   -0.01690122,
   -0.01685319,
   -0.01680467,
   -0.01675586,
   -0.01670637,
   -0.0166566,
   -0.01660663,
   -0.01655625,
   -0.01650517,
   -0.01645384,
   -0.01640218,
   -0.01635001,
   -0.01629723,
   -0.01624433,
   -0.01619107,
   -0.01613717,
   -0.0160832,
   -0.01602902,
   -0.01597433,
   -0.0159191,
   -0.0158638,
   -0.01580806,
   -0.01575167,
   -0.01569484,
   -0.0156379,
   -0.01558046,
   -0.01552271,
   -0.01546469,
   -0.01540637,
   -0.01534735,
   -0.01528806,
   -0.01522851,
   -0.01516851,
   -0.01510802,
   -0.01504734,
   -0.01498631,
   -0.01492477,
   -0.01486305,
   -0.01480116,
   -0.01473889,
   -0.01467597,
   -0.01461299,
   -0.01454972,
   -0.01448601,
   -0.01442181,
   -0.01435752,
   -0.01429281,
   -0.01422769,
   -0.01416246,
   -0.01409708,
   -0.01403125,
   -0.0139652,
   -0.013899,
   -0.01383257,
   -0.01376558,
   -0.01369839,
   -0.01363095,
   -0.01356314,
   -0.01349518,
   -0.01342709,
   -0.01335866,
   -0.01328968,
   -0.01322051,
   -0.01315113,
   -0.01308135,
   -0.01301107,
   -0.0129407,
   -0.01287011,
   -0.01279913,
   -0.01272803,
   -0.01265684,
   -0.01258534,
   -0.01251356,
   -0.01244166,
   -0.01236964,
   -0.01229718,
   -0.01222454,
   -0.01215167,
   -0.01207852,
   -0.01200504,
   -0.0119315,
   -0.01185772,
   -0.01178358,
   -0.01170931,
   -0.01163491,
   -0.01156026,
   -0.01148526,
   -0.01141014,
   -0.01133489,
   -0.0112594,
   -0.01118388,
   -0.01110835,
   -0.01103258,
   -0.0109565,
   -0.01088032,
   -0.01080408,
   -0.01072742,
   -0.01065049,
   -0.01057345,
   -0.01049625,
   -0.01041876,
   -0.01034124,
   -0.01026357,
   -0.01018577,
   -0.01010775,
   -0.01002967,
   -0.009951488,
   -0.009873137,
   -0.009794693,
   -0.009716177,
   -0.009637571,
   -0.00955894,
   -0.009480241,
   -0.009401396,
   -0.009322229,
   -0.009243015,
   -0.009163792,
   -0.00908435,
   -0.009004597,
   -0.008924778,
   -0.008844906,
   -0.008764851,
   -0.008684787,
   -0.008604713,
   -0.008524621,
   -0.008444488,
   -0.008364345,
   -0.008284137,
   -0.00820387,
   -0.008123503,
   -0.00804309,
   -0.00796258,
   -0.007882062,
   -0.007801536,
   -0.007720982,
   -0.007640264,
   -0.00755945,
   -0.007478575,
   -0.00739769,
   -0.007316579,
   -0.007235422,
   -0.007154256,
   -0.00707301,
   -0.006991742,
   -0.006910475,
   -0.006829205,
   -0.00674795,
   -0.006666696,
   -0.006585435,
   -0.00650416,
   -0.006422834,
   -0.006341502,
   -0.006260266,
   -0.006179021,
   -0.006097766,
   -0.006016527,
   -0.005935363,
   -0.005854196,
   -0.00577302,
   -0.005691898,
   -0.005610799,
   -0.005529697,
   -0.005448689,
   -0.005367805,
   -0.005287025,
   -0.005206237,
   -0.005125453,
   -0.005044667,
   -0.004963873,
   -0.00488316,
   -0.004802489,
   -0.004721821,
   -0.004641194,
   -0.00456068,
   -0.00448018,
   -0.004399671,
   -0.004319163,
   -0.004238925,
   -0.004158856,
   -0.004078905,
   -0.003999014,
   -0.00391928,
   -0.003839568,
   -0.00375986,
   -0.003680271,
   -0.003600803,
   -0.003521373,
   -0.003442092,
   -0.003362847,
   -0.003283718,
   -0.003204675,
   -0.003125841,
   -0.003047101,
   -0.002968359,
   -0.0028898,
   -0.002811507,
   -0.002733307,
   -0.002655203,
   -0.002577435,
   -0.002500052,
   -0.002422705,
   -0.002345423,
   -0.00226846,
   -0.002191561,
   -0.002114845,
   -0.00203824,
   -0.001961896,
   -0.001885573,
   -0.001809462,
   -0.001733433,
   -0.0016575,
   -0.001581631,
   -0.001506074,
   -0.001430719,
   -0.001355557,
   -0.00128056,
   -0.001205998,
   -0.001131546,
   -0.001057169,
   -0.0009830677,
   -0.0009094153,
   -0.0008358892,
   -0.000762469,
   -0.0006894097,
   -0.0006166559,
   -0.0005440349,
   -0.000471514,
   -0.0003993953,
   -0.0003272673,
   -0.0002553871,
   -0.0001838037,
   -0.0001126129,
   -4.150203e-05,
   2.915166e-05,
   9.94638e-05,
   0.0001695951,
   0.0002395688,
   0.0003090444,
   0.0003783571,
   0.0004474632,
   0.0005163821,
   0.0005847144,
   0.000652849,
   0.0007208313,
   0.0007885027,
   0.0008557829,
   0.0009229194,
   0.0009899132,
   0.001056392,
   0.001122647,
   0.001188683,
   0.001254312,
   0.00131951,
   0.001384683,
   0.001449515,
   0.001513931,
   0.001578007,
   0.00164199,
   0.001705385,
   0.001768473,
   0.001831469,
   0.001894342,
   0.001956685,
   0.002018782,
   0.002080612,
   0.002142072,
   0.002202876,
   0.002263471,
   0.002323708,
   0.002383439,
   0.002442974,
   0.002502309,
   0.002561176,
   0.002619438,
   0.002677485,
   0.002735306,
   0.00279264,
   0.002849595,
   0.002906498,
   0.002963028,
   0.003019001,
   0.003074823,
   0.003130536,
   0.003185676,
   0.003240372,
   0.003294818,
   0.00334885,
   0.003402276,
   0.003455448,
   0.003508204,
   0.003560438,
   0.003612225,
   0.003663838,
   0.003714719,
   0.00376486,
   0.003814692,
   0.003864352,
   0.003913454,
   0.003962295,
   0.004010952,
   0.004059377,
   0.004107043,
   0.004154539,
   0.004201586,
   0.00424803,
   0.004294014,
   0.004339795,
   0.004385275,
   0.004430064,
   0.004474535,
   0.004518437,
   0.004561703,
   0.004604471,
   0.0046472,
   0.004689184,
   0.004730612,
   0.004771635,
   0.004812518,
   0.004852761,
   0.004892602,
   0.00493222,
   0.004971388,
   0.005009904,
   0.005048127,
   0.005085968,
   0.005123208,
   0.00515988,
   0.00519638,
   0.005232578,
   0.005268171,
   0.005303399,
   0.005338186,
   0.005372314,
   0.0054057,
   0.005438994,
   0.005471663,
   0.00550354,
   0.005534995,
   0.005566361,
   0.00559715,
   0.005627422,
   0.005657389,
   0.005686897,
   0.005715699,
   0.005744088,
   0.005772121,
   0.00579952,
   0.005826444,
   0.005853189,
   0.005879593,
   0.005905468,
   0.005930641,
   0.005955462,
   0.005979508,
   0.006002755,
   0.006025851,
   0.006048486,
   0.00607035,
   0.006091543,
   0.006112614,
   0.006133213,
   0.006153062,
   0.006172703,
   0.006192007,
   0.006210656,
   0.006228798,
   0.006246701,
   0.0062639,
   0.006280468,
   0.006296792,
   0.006312701,
   0.006328095,
   0.006342908,
   0.006357419,
   0.006371151,
   0.006384133,
   0.00639672,
   0.006408984,
   0.006420433,
   0.006431174,
   0.006441778,
   0.00645207,
   0.006461633,
   0.006470826,
   0.006479666,
   0.006487904,
   0.006495332,
   0.006502582,
   0.006509165,
   0.00651508,
   0.006520763,
   0.006526133,
   0.006531066,
   0.006535217,
   0.006539074,
   0.006542061,
   0.00654436,
   0.006546219,
   0.006547883,
   0.00654872,
   0.006548874,
   0.00654864,
   0.006548184,
   0.006546967,
   0.006545318,
   0.006543372,
   0.006540916,
   0.006537671,
   0.006534227,
   0.006530284,
   0.006525588,
   0.006520412,
   0.006515008,
   0.006509244,
   0.006502768,
   0.006496019,
   0.006488593,
   0.00648045,
   0.006471684,
   0.00646282,
   0.006453035,
   0.006442536,
   0.006431648,
   0.006420565,
   0.006408848,
   0.006396657,
   0.006384078,
   0.006371032,
   0.006357167,
   0.006342996,
   0.006328388,
   0.006313111,
   0.006297377,
   0.006281455,
   0.006265215,
   0.006248267,
   0.006230752,
   0.006212752,
   0.00619396,
   0.006174453,
   0.006154853,
   0.006134555,
   0.006113522,
   0.00609196,
   0.006070282,
   0.006047981,
   0.006025109,
   0.006002021,
   0.005978474,
   0.005954296,
   0.005929753,
   0.005904843,
   0.005879266,
   0.005853085,
   0.005826696,
   0.005799924,
   0.005772606,
   0.005744728,
   0.005716467,
   0.005687546,
   0.005657839,
   0.005627919,
   0.005597466,
   0.005566205,
   0.005534383,
   0.005502501,
   0.005470185,
   0.005437265,
   0.00540406,
   0.005370466,
   0.005336162,
   0.005301338,
   0.005266279,
   0.005230587,
   0.005194366,
   0.005157926,
   0.005121158,
   0.005083978,
   0.005046089,
   0.005007885,
   0.004969067,
   0.004929681,
   0.004890106,
   0.004850136,
   0.004809496,
   0.00476827,
   0.004726859,
   0.004685168,
   0.004642757,
   0.004600127,
   0.004557203,
   0.004513658,
   0.004469508,
   0.004425191,
   0.004380416,
   0.004334883,
   0.004288975,
   0.004242804,
   0.00419627,
   0.004149138,
   0.004101782,
   0.004054054,
   0.00400588,
   0.003957245,
   0.003908366,
   0.003858699,
   0.003808341,
   0.003757691,
   0.00370681,
   0.003655468,
   0.003603808,
   0.003551974,
   0.003499826,
   0.003446959,
   0.003393943,
   0.003340578,
   0.003286558,
   0.003232011,
   0.003177288,
   0.003122413,
   0.003066898,
   0.003011154,
   0.002955095,
   0.002898579,
   0.002841657,
   0.002784674,
   0.002726928,
   0.002668684,
   0.002609984,
   0.002551115,
   0.002491781,
   0.002432146,
   0.002372368,
   0.002312389,
   0.002251976,
   0.002191372,
   0.002130392,
   0.002068892,
   0.002006689,
   0.001944337,
   0.001881815,
   0.001818808,
   0.001755604,
   0.001692191,
   0.001628474,
   0.001564171,
   0.001499774,
   0.001434776,
   0.001369333,
   0.00130354,
   0.001237689,
   0.001171424,
   0.001104901,
   0.00103814,
   0.0009712285,
   0.000903851,
   0.0008362954,
   0.0007686233,
   0.0007004812,
   0.0006318477,
   0.0005630147,
   0.0004940062,
   0.0004246932,
   0.0003550601,
   0.0002853322,
   0.0002155172,
   0.000145267,
   7.496551e-05,
   4.269775e-06,
   -6.683682e-05,
   -0.0001384006,
   -0.0002100707,
   -0.0002820604,
   -0.0003543496,
   -0.0004267172,
   -0.0004991646,
   -0.0005719999,
   -0.000645004,
   -0.0007181287,
   -0.0007916875,
   -0.0008656705,
   -0.0009398436,
   -0.001014039,
   -0.001088442,
   -0.001163076,
   -0.001237815,
   -0.001312731,
   -0.00138792,
   -0.001463301,
   -0.001538924,
   -0.001614859,
   -0.001691057,
   -0.001767302,
   -0.001843753,
   -0.001920322,
   -0.001997115,
   -0.002073989,
   -0.002151119,
   -0.002228427,
   -0.002305757,
   -0.002383145,
   -0.002460886,
   -0.002538845,
   -0.00261698,
   -0.002695249,
   -0.00277391,
   -0.00285273,
   -0.002931574,
   -0.003010583,
   -0.003089739,
   -0.003168964,
   -0.003248288,
   -0.003327726,
   -0.003407218,
   -0.003486734,
   -0.003566274,
   -0.003646056,
   -0.003725874,
   -0.003805795,
   -0.003885769,
   -0.0039658,
   -0.004045886,
   -0.004126143,
   -0.004206647,
   -0.004287176,
   -0.004367743,
   -0.004448488,
   -0.004529378,
   -0.00461034,
   -0.004691372,
   -0.00477251,
   -0.004853672,
   -0.00493486,
   -0.005016101,
   -0.005097391,
   -0.005178732,
   -0.00526015,
   -0.00534169,
   -0.005423286,
   -0.005504908,
   -0.005586555,
   -0.005668228,
   -0.005749926,
   -0.005831618,
   -0.005913323,
   -0.005995029,
   -0.006076737,
   -0.006158483,
   -0.00624032,
   -0.006322182,
   -0.006404063,
   -0.006485928,
   -0.006567819,
   -0.006649692,
   -0.006731596,
   -0.006813531,
   -0.006895477,
   -0.006977371,
   -0.007059293,
   -0.007141252,
   -0.007223208,
   -0.007305132,
   -0.007387073,
   -0.007469041,
   -0.007550993,
   -0.007632818,
   -0.007714631,
   -0.007796469,
   -0.007878164,
   -0.007959799,
   -0.008041404,
   -0.008122985,
   -0.008204332,
   -0.008285648,
   -0.008366904,
   -0.008448099,
   -0.008529235,
   -0.008610397,
   -0.008691421,
   -0.008772426,
   -0.008853335,
   -0.008934221,
   -0.009015001,
   -0.009095807,
   -0.009176639,
   -0.009257386,
   -0.009337845,
   -0.009418231,
   -0.009498529,
   -0.009578694,
   -0.009658592,
   -0.009738445,
   -0.009818242,
   -0.009897785,
   -0.009977266,
   -0.01005669,
   -0.01013606,
   -0.01021515,
   -0.01029419,
   -0.01037311,
   -0.01045183,
   -0.0105304,
   -0.010609,
   -0.01068726,
   -0.01076538,
   -0.01084339,
   -0.01092132,
   -0.01099887,
   -0.01107626,
   -0.01115356,
   -0.01123072,
   -0.01130756,
   -0.01138428,
   -0.01146082,
   -0.01153714,
   -0.01161322,
   -0.01168925,
   -0.01176508,
   -0.01184052,
   -0.01191587,
   -0.01199105,
   -0.01206594,
   -0.01214054,
   -0.01221505,
   -0.01228932,
   -0.01236322,
   -0.01243708,
   -0.01251087,
   -0.01258429,
   -0.01265751,
   -0.01273059,
   -0.01280357,
   -0.01287597,
   -0.01294805,
   -0.01301996,
   -0.01309159,
   -0.01316294,
   -0.01323427,
   -0.01330522,
   -0.01337577,
   -0.01344597,
   -0.01351607,
   -0.01358578,
   -0.01365515,
   -0.01372438,
   -0.01379343,
   -0.01386201,
   -0.01393045,
   -0.01399877,
   -0.01406678,
   -0.01413416,
   -0.01420146,
   -0.01426859,
   -0.01433511,
   -0.01440121,
   -0.0144671,
   -0.01453267,
   -0.01459776,
   -0.01466277,
   -0.01472748,
   -0.01479174,
   -0.01485562,
   -0.01491942,
   -0.01498288,
   -0.01504586,
   -0.01510847,
   -0.01517095,
   -0.01523286,
   -0.01529453,
   -0.01535608,
   -0.01541738,
   -0.01547804,
   -0.01553849,
   -0.01559864,
   -0.01565826,
   -0.0157171,
   -0.01577578,
   -0.0158341,
   -0.01589184,
   -0.01594956,
   -0.01600702,
   -0.01606403,
   -0.01612046,
   -0.01617683,
   -0.01623283,
   -0.01628827,
   -0.01634327,
   -0.01639819,
   -0.01645254,
   -0.01650654,
   -0.0165603,
   -0.01661371,
   -0.01666631,
   -0.01671857,
   -0.01677058,
   -0.01682206,
   -0.01687285,
   -0.01692339,
   -0.01697358,
   -0.01702319,
   -0.01707253,
   -0.01712172,
   -0.01717053,
   -0.01721857,
   -0.01726654,
   -0.01731425,
   -0.01736137,
   -0.01740777,
   -0.01745407,
   -0.01749978,
   -0.01754486,
   -0.01758982,
   -0.01763442,
   -0.01767828,
   -0.01772167,
   -0.01776472,
   -0.01780734,
   -0.01784913,
   -0.0178906,
   -0.01793165,
   -0.01797214,
   -0.01801229,
   -0.01805234,
   -0.01809202,
   -0.01813097,
   -0.0181696,
   -0.01820803,
   -0.01824576,
   -0.01828253,
   -0.01831918,
   -0.01835544,
   -0.01839092,
   -0.01842621,
   -0.01846124,
   -0.01849546,
   -0.01852896,
   -0.01856224,
   -0.01859513,
   -0.01862724,
   -0.0186589,
   -0.01869015,
   -0.0187209,
   -0.01875111,
   -0.01878123,
   -0.01881093,
   -0.01883991,
   -0.01886845,
   -0.01889682,
   -0.01892459,
   -0.01895146,
   -0.01897797,
   -0.01900418};
   TGraph *graph = new TGraph(1001,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   
   TH1F *Graph_Graph_Graph_Graph_Graph92111 = new TH1F("Graph_Graph_Graph_Graph_Graph92111","Graph",1001,0,0.3888378);
   Graph_Graph_Graph_Graph_Graph92111->SetMinimum(-0.02192775);
   Graph_Graph_Graph_Graph_Graph92111->SetMaximum(0.009137658);
   Graph_Graph_Graph_Graph_Graph92111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph92111->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph92111->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph92111->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph92111->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph92111->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph92111->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph92111->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph92111->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph92111->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph92111->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph92111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph92111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph92111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph92111->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph92111);
   
   graph->Draw("pc");
   
   TH1D *h_sub__2 = new TH1D("h_sub__2","",6,0,0.3538427);
   h_sub__2->SetBinContent(0,0.02238806);
   h_sub__2->SetBinContent(1,-0.01185771);
   h_sub__2->SetBinContent(2,-0.02348643);
   h_sub__2->SetBinContent(3,0.01548963);
   h_sub__2->SetBinContent(4,0.004095004);
   h_sub__2->SetBinContent(5,-0.02322946);
   h_sub__2->SetBinContent(6,-0.02087392);
   h_sub__2->SetBinError(0,0.06110003);
   h_sub__2->SetBinError(1,0.01623397);
   h_sub__2->SetBinError(2,0.01615872);
   h_sub__2->SetBinError(3,0.01620491);
   h_sub__2->SetBinError(4,0.01652286);
   h_sub__2->SetBinError(5,0.01683565);
   h_sub__2->SetBinError(6,0.01668653);
   h_sub__2->SetMinimum(-0.15);
   h_sub__2->SetMaximum(0.15);
   h_sub__2->SetEntries(0.05986289);
   h_sub__2->SetDirectory(0);
   h_sub__2->SetStats(0);
   h_sub__2->SetMarkerStyle(20);
   h_sub__2->GetXaxis()->SetTitle("(#it{t}-#it{t}_{0})mod(2#pi/#Delta#it{m_{s}}) [ps]");
   h_sub__2->GetXaxis()->SetNdivisions(506);
   h_sub__2->GetXaxis()->SetLabelFont(132);
   h_sub__2->GetXaxis()->SetLabelOffset(0.01);
   h_sub__2->GetXaxis()->SetLabelSize(0.06);
   h_sub__2->GetXaxis()->SetTitleSize(0.06);
   h_sub__2->GetXaxis()->SetTitleOffset(1.08);
   h_sub__2->GetXaxis()->SetTitleFont(132);
   h_sub__2->GetYaxis()->SetTitle("Asymmetry");
   h_sub__2->GetYaxis()->SetLabelFont(132);
   h_sub__2->GetYaxis()->SetLabelOffset(0.01);
   h_sub__2->GetYaxis()->SetLabelSize(0.06);
   h_sub__2->GetYaxis()->SetTitleSize(0.06);
   h_sub__2->GetYaxis()->SetTitleOffset(1.5);
   h_sub__2->GetYaxis()->SetTitleFont(132);
   h_sub__2->GetZaxis()->SetLabelFont(42);
   h_sub__2->GetZaxis()->SetLabelSize(0.035);
   h_sub__2->GetZaxis()->SetTitleSize(0.035);
   h_sub__2->GetZaxis()->SetTitleFont(42);
   h_sub__2->Draw("PE1same");
   
   TPaveText *pt = new TPaveText(0.27875,0.75,0.395417,0.8625,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.27875,0.75,0.395417,0.8625,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cACPBs2KK_SSkNN_asymKK->Modified();
   cACPBs2KK_SSkNN_asymKK->cd();
   cACPBs2KK_SSkNN_asymKK->SetSelected(cACPBs2KK_SSkNN_asymKK);
}


==> figs/Fig9a.C <==
void Fig9a()
{
//=========Macro generated from canvas: c_SSpi/
//=========  (Wed May 16 09:51:34 2018) by ROOT version6.10/08
   TCanvas *c_SSpi = new TCanvas("c_SSpi", "",510,67,700,520);
   c_SSpi->Range(-0.08641975,-0.1012658,0.5308642,0.5316456);
   c_SSpi->SetFillColor(0);
   c_SSpi->SetBorderMode(0);
   c_SSpi->SetBorderSize(2);
   c_SSpi->SetTickx(1);
   c_SSpi->SetTicky(1);
   c_SSpi->SetLeftMargin(0.14);
   c_SSpi->SetRightMargin(0.05);
   c_SSpi->SetTopMargin(0.05);
   c_SSpi->SetBottomMargin(0.16);
   c_SSpi->SetFrameLineWidth(2);
   c_SSpi->SetFrameBorderMode(0);
   c_SSpi->SetFrameLineWidth(2);
   c_SSpi->SetFrameBorderMode(0);
   
   TH1D *heta__1 = new TH1D("heta__1","SSpiBDT #eta",100,0,0.5);
   heta__1->SetBinContent(49,0.000896281);
   heta__1->SetBinContent(50,0.001036124);
   heta__1->SetBinContent(51,0.001277);
   heta__1->SetBinContent(52,0.002343729);
   heta__1->SetBinContent(53,0.002677149);
   heta__1->SetBinContent(54,0.002956596);
   heta__1->SetBinContent(55,0.002905695);
   heta__1->SetBinContent(56,0.002020745);
   heta__1->SetBinContent(57,0.003151191);
   heta__1->SetBinContent(58,0.002070242);
   heta__1->SetBinContent(59,0.002708778);
   heta__1->SetBinContent(60,0.002798965);
   heta__1->SetBinContent(61,0.00332822);
   heta__1->SetBinContent(62,0.004289939);
   heta__1->SetBinContent(63,0.003656141);
   heta__1->SetBinContent(64,0.003502934);
   heta__1->SetBinContent(65,0.005336089);
   heta__1->SetBinContent(66,0.003938562);
   heta__1->SetBinContent(67,0.005184652);
   heta__1->SetBinContent(68,0.006503983);
   heta__1->SetBinContent(69,0.006815165);
   heta__1->SetBinContent(70,0.006116011);
   heta__1->SetBinContent(71,0.006861204);
   heta__1->SetBinContent(72,0.005971855);
   heta__1->SetBinContent(73,0.007977576);
   heta__1->SetBinContent(74,0.009668291);
   heta__1->SetBinContent(75,0.0100878);
   heta__1->SetBinContent(76,0.01045993);
   heta__1->SetBinContent(77,0.01147682);
   heta__1->SetBinContent(78,0.01144955);
   heta__1->SetBinContent(79,0.01537276);
   heta__1->SetBinContent(80,0.01742189);
   heta__1->SetBinContent(81,0.02245289);
   heta__1->SetBinContent(82,0.02322344);
   heta__1->SetBinContent(83,0.03132851);
   heta__1->SetBinContent(84,0.03697364);
   heta__1->SetBinContent(85,0.04314853);
   heta__1->SetBinContent(86,0.05560288);
   heta__1->SetBinContent(87,0.0767287);
   heta__1->SetBinContent(88,0.1017275);
   heta__1->SetBinContent(89,0.1270098);
   heta__1->SetBinContent(90,0.1498899);
   heta__1->SetBinContent(91,0.1645109);
   heta__1->SetBinContent(92,0.1853126);
   heta__1->SetBinContent(93,0.2025131);
   heta__1->SetBinContent(94,0.2492378);
   heta__1->SetBinContent(95,0.3254954);
   heta__1->SetBinContent(96,0.4267802);
   heta__1->SetBinContent(97,0.3690858);
   heta__1->SetBinContent(98,0.1721616);
   heta__1->SetBinContent(99,0.04250056);
   heta__1->SetBinContent(100,0.01205447);
   heta__1->SetMinimum(0);
   heta__1->SetMaximum(0.5);
   heta__1->SetEntries(95358);
   heta__1->SetDirectory(0);
   
   TPaveStats *ptstats = new TPaveStats(0.5502874,0.2848101,0.7514368,0.4451477,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetLineColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextColor(0);
   ptstats->SetTextFont(42);
   TText *ptstats_LaTex = ptstats->AddText("heta");
   ptstats_LaTex->SetTextSize(0.03687764);
   ptstats_LaTex = ptstats->AddText("Entries = 95358  ");
   ptstats_LaTex = ptstats->AddText("Mean  = 0.4565");
   ptstats_LaTex = ptstats->AddText("Std Dev   = 0.03476");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   heta__1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(heta__1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   heta__1->SetLineColor(ci);
   heta__1->SetLineWidth(3);
   heta__1->SetMarkerStyle(20);
   heta__1->GetXaxis()->SetTitle("#eta_{SS#pi}");
   heta__1->GetXaxis()->SetRange(1,100);
   heta__1->GetXaxis()->SetNdivisions(5);
   heta__1->GetXaxis()->SetLabelFont(132);
   heta__1->GetXaxis()->SetLabelOffset(0.01);
   heta__1->GetXaxis()->SetLabelSize(0.07);
   heta__1->GetXaxis()->SetTitleSize(0.07);
   heta__1->GetXaxis()->SetTitleOffset(1.05);
   heta__1->GetXaxis()->SetTitleFont(132);
   heta__1->GetYaxis()->SetTitle("#omega_{SS#pi}");
   heta__1->GetYaxis()->SetNdivisions(5);
   heta__1->GetYaxis()->SetLabelFont(132);
   heta__1->GetYaxis()->SetLabelOffset(0.01);
   heta__1->GetYaxis()->SetLabelSize(0.07);
   heta__1->GetYaxis()->SetTitleSize(0.07);
   heta__1->GetYaxis()->SetTitleOffset(0.95);
   heta__1->GetYaxis()->SetTitleFont(132);
   heta__1->GetZaxis()->SetLabelFont(132);
   heta__1->GetZaxis()->SetLabelSize(0.06);
   heta__1->GetZaxis()->SetTitleSize(0.072);
   heta__1->GetZaxis()->SetTitleOffset(1.2);
   heta__1->GetZaxis()->SetTitleFont(132);
   heta__1->Draw("");
   
   Double_t Graph0_fx1001[100] = {
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.355,
   0.36,
   0.365,
   0.37,
   0.375,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495};
   Double_t Graph0_fy1001[100] = {
   0.022832,
   0.027543,
   0.032254,
   0.036965,
   0.041676,
   0.046387,
   0.051098,
   0.055809,
   0.06052,
   0.065231,
   0.069942,
   0.074653,
   0.079364,
   0.084075,
   0.088786,
   0.093497,
   0.098208,
   0.102919,
   0.10763,
   0.112341,
   0.117052,
   0.121763,
   0.126474,
   0.131185,
   0.135896,
   0.140607,
   0.145318,
   0.150029,
   0.15474,
   0.159451,
   0.164162,
   0.168873,
   0.173584,
   0.178295,
   0.183006,
   0.187717,
   0.192428,
   0.197139,
   0.20185,
   0.206561,
   0.211272,
   0.215983,
   0.220694,
   0.225405,
   0.230116,
   0.234827,
   0.239538,
   0.244249,
   0.24896,
   0.253671,
   0.258382,
   0.263093,
   0.267804,
   0.272515,
   0.277226,
   0.281937,
   0.286648,
   0.291359,
   0.29607,
   0.300781,
   0.305492,
   0.310203,
   0.314914,
   0.319625,
   0.324336,
   0.329047,
   0.333758,
   0.338469,
   0.34318,
   0.347891,
   0.352602,
   0.357313,
   0.362024,
   0.366735,
   0.371446,
   0.376157,
   0.380868,
   0.385579,
   0.39029,
   0.395001,
   0.399712,
   0.404423,
   0.409134,
   0.413845,
   0.418556,
   0.423267,
   0.427978,
   0.432689,
   0.4374,
   0.442111,
   0.446822,
   0.451533,
   0.456244,
   0.460955,
   0.465666,
   0.470377,
   0.475088,
   0.479799,
   0.48451,
   0.489221};
   Double_t Graph0_fex1001[100] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph0_fey1001[100] = {
   0.07707175,
   0.07652942,
   0.07544255,
   0.07480324,
   0.07402843,
   0.07285863,
   0.07203467,
   0.07132741,
   0.07049561,
   0.06973999,
   0.0690262,
   0.06803568,
   0.06723103,
   0.06648896,
   0.06555029,
   0.06435861,
   0.06358417,
   0.06316915,
   0.06223319,
   0.06135708,
   0.06062,
   0.05967461,
   0.05871529,
   0.05755867,
   0.05692729,
   0.05644529,
   0.05526103,
   0.0548365,
   0.05395405,
   0.05290769,
   0.05196111,
   0.05111786,
   0.0504434,
   0.04947324,
   0.0486415,
   0.04781242,
   0.04693269,
   0.04615979,
   0.04540626,
   0.04432942,
   0.0437152,
   0.04269225,
   0.04211055,
   0.04121121,
   0.04028209,
   0.03953141,
   0.03866389,
   0.03763491,
   0.03701532,
   0.0360675,
   0.03538471,
   0.03452117,
   0.03354623,
   0.0328504,
   0.03192809,
   0.03120648,
   0.03036558,
   0.02942168,
   0.0285984,
   0.02780657,
   0.02698659,
   0.02623743,
   0.02527007,
   0.02452149,
   0.02374254,
   0.02290888,
   0.02219017,
   0.02125684,
   0.02056778,
   0.01970675,
   0.01892032,
   0.01818704,
   0.01724955,
   0.01652175,
   0.01576326,
   0.01495829,
   0.0142085,
   0.01342698,
   0.01267549,
   0.01205755,
   0.01125287,
   0.01058447,
   0.009922998,
   0.009248775,
   0.008656829,
   0.008135837,
   0.007619032,
   0.007190458,
   0.006795982,
   0.006545037,
   0.006362753,
   0.006285085,
   0.0063548,
   0.006522213,
   0.006768462,
   0.007147184,
   0.007577144,
   0.008051236,
   0.008671264,
   0.009198723};
   TGraphErrors *gre = new TGraphErrors(100,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");

   ci = TColor::GetColor("#00ffff");
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001","",100,-0.6495,1.1445);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->SetMinimum(-0.1095057);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->SetMaximum(0.5536857);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph110011001100110011001100110081001);
   
   gre->Draw("3");
   
   Double_t Graph1_fx1002[100] = {
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.355,
   0.36,
   0.365,
   0.37,
   0.375,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495};
   Double_t Graph1_fy1002[100] = {
   0.022832,
   0.027543,
   0.032254,
   0.036965,
   0.041676,
   0.046387,
   0.051098,
   0.055809,
   0.06052,
   0.065231,
   0.069942,
   0.074653,
   0.079364,
   0.084075,
   0.088786,
   0.093497,
   0.098208,
   0.102919,
   0.10763,
   0.112341,
   0.117052,
   0.121763,
   0.126474,
   0.131185,
   0.135896,
   0.140607,
   0.145318,
   0.150029,
   0.15474,
   0.159451,
   0.164162,
   0.168873,
   0.173584,
   0.178295,
   0.183006,
   0.187717,
   0.192428,
   0.197139,
   0.20185,
   0.206561,
   0.211272,
   0.215983,
   0.220694,
   0.225405,
   0.230116,
   0.234827,
   0.239538,
   0.244249,
   0.24896,
   0.253671,
   0.258382,
   0.263093,
   0.267804,
   0.272515,
   0.277226,
   0.281937,
   0.286648,
   0.291359,
   0.29607,
   0.300781,
   0.305492,
   0.310203,
   0.314914,
   0.319625,
   0.324336,
   0.329047,
   0.333758,
   0.338469,
   0.34318,
   0.347891,
   0.352602,
   0.357313,
   0.362024,
   0.366735,
   0.371446,
   0.376157,
   0.380868,
   0.385579,
   0.39029,
   0.395001,
   0.399712,
   0.404423,
   0.409134,
   0.413845,
   0.418556,
   0.423267,
   0.427978,
   0.432689,
   0.4374,
   0.442111,
   0.446822,
   0.451533,
   0.456244,
   0.460955,
   0.465666,
   0.470377,
   0.475088,
   0.479799,
   0.48451,
   0.489221};
   Double_t Graph1_fex1002[100] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph1_fey1002[100] = {
   0.03853588,
   0.03826471,
   0.03772127,
   0.03740162,
   0.03701422,
   0.03642932,
   0.03601734,
   0.03566371,
   0.03524781,
   0.03487,
   0.0345131,
   0.03401784,
   0.03361552,
   0.03324448,
   0.03277515,
   0.0321793,
   0.03179208,
   0.03158458,
   0.0311166,
   0.03067854,
   0.03031,
   0.02983731,
   0.02935764,
   0.02877933,
   0.02846364,
   0.02822264,
   0.02763052,
   0.02741825,
   0.02697703,
   0.02645385,
   0.02598055,
   0.02555893,
   0.0252217,
   0.02473662,
   0.02432075,
   0.02390621,
   0.02346634,
   0.0230799,
   0.02270313,
   0.02216471,
   0.0218576,
   0.02134612,
   0.02105528,
   0.02060561,
   0.02014104,
   0.01976571,
   0.01933194,
   0.01881745,
   0.01850766,
   0.01803375,
   0.01769236,
   0.01726058,
   0.01677312,
   0.0164252,
   0.01596405,
   0.01560324,
   0.01518279,
   0.01471084,
   0.0142992,
   0.01390329,
   0.0134933,
   0.01311871,
   0.01263503,
   0.01226075,
   0.01187127,
   0.01145444,
   0.01109509,
   0.01062842,
   0.01028389,
   0.009853376,
   0.009460158,
   0.00909352,
   0.008624775,
   0.008260876,
   0.007881629,
   0.007479144,
   0.007104252,
   0.006713491,
   0.006337747,
   0.006028775,
   0.005626436,
   0.005292236,
   0.004961499,
   0.004624387,
   0.004328415,
   0.004067918,
   0.003809516,
   0.003595229,
   0.003397991,
   0.003272519,
   0.003181376,
   0.003142542,
   0.0031774,
   0.003261107,
   0.003384231,
   0.003573592,
   0.003788572,
   0.004025618,
   0.004335632,
   0.004599361};
   gre = new TGraphErrors(100,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002","Graph",100,-0.6495,1.1445);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->SetMinimum(-0.0666563);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->SetMaximum(0.5447728);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph210021002100210021002100210091002);
   
   gre->Draw("3");
   
   Double_t gdata_fx1003[5] = {
   0.346849,
   0.422352,
   0.446378,
   0.463357,
   0.479878};
   Double_t gdata_fy1003[5] = {
   0.356568,
   0.409958,
   0.43388,
   0.463049,
   0.478136};
   Double_t gdata_fex1003[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t gdata_fey1003[5] = {
   0.013516,
   0.009726,
   0.008315,
   0.00676,
   0.005057};
   gre = new TGraphErrors(5,gdata_fx1003,gdata_fy1003,gdata_fex1003,gdata_fey1003);
   gre->SetName("gdata");
   gre->SetTitle("data");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003","data",100,0.3335461,0.4931809);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->SetMinimum(0.3290379);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->SetMaximum(0.4972071);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310041003100410031004101010111003);
   
   gre->Draw("p");
   
   TF1 *fit_c1 = new TF1("fit_c","[0]+([1]*(x-[2]))",-1,1);
   fit_c1->SetFillColor(19);
   fit_c1->SetFillStyle(0);
   fit_c1->SetLineWidth(2);
   fit_c1->GetXaxis()->SetLabelFont(42);
   fit_c1->GetXaxis()->SetLabelSize(0.035);
   fit_c1->GetXaxis()->SetTitleSize(0.035);
   fit_c1->GetXaxis()->SetTitleFont(42);
   fit_c1->GetYaxis()->SetLabelFont(42);
   fit_c1->GetYaxis()->SetLabelSize(0.035);
   fit_c1->GetYaxis()->SetTitleSize(0.035);
   fit_c1->GetYaxis()->SetTitleOffset(0);
   fit_c1->GetYaxis()->SetTitleFont(42);
   fit_c1->SetParameter(0,0.4374);
   fit_c1->SetParError(0,0);
   fit_c1->SetParLimits(0,0.4374,0.4374);
   fit_c1->SetParameter(1,0.9422);
   fit_c1->SetParError(1,0);
   fit_c1->SetParLimits(1,0.9422,0.9422);
   fit_c1->SetParameter(2,0.44);
   fit_c1->SetParError(2,0);
   fit_c1->SetParLimits(2,0.44,0.44);
   fit_c1->Draw("same");
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1039501);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.398046,0.9342405,0.601954,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   
   Double_t gdata_fx1004[5] = {
   0.346849,
   0.422352,
   0.446378,
   0.463357,
   0.479878};
   Double_t gdata_fy1004[5] = {
   0.356568,
   0.409958,
   0.43388,
   0.463049,
   0.478136};
   Double_t gdata_fex1004[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t gdata_fey1004[5] = {
   0.013516,
   0.009726,
   0.008315,
   0.00676,
   0.005057};
   gre = new TGraphErrors(5,gdata_fx1004,gdata_fy1004,gdata_fex1004,gdata_fey1004);
   gre->SetName("gdata");
   gre->SetTitle("data");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004","data",100,0.3335461,0.4931809);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->SetMinimum(0.3290379);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->SetMaximum(0.4972071);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100410031004100310041010101110031004);
   
   gre->Draw("pe1");
   c_SSpi->Modified();
   c_SSpi->cd();
   c_SSpi->SetSelected(c_SSpi);
}


==> figs/Fig9b.C <==
void Fig9b()
{
//=========Macro generated from canvas: c_SSp/
//=========  (Wed May 16 09:51:55 2018) by ROOT version6.10/08
   TCanvas *c_SSp = new TCanvas("c_SSp", "",514,67,700,520);
   c_SSp->Range(-0.08641975,-0.1012658,0.5308642,0.5316456);
   c_SSp->SetFillColor(0);
   c_SSp->SetBorderMode(0);
   c_SSp->SetBorderSize(2);
   c_SSp->SetTickx(1);
   c_SSp->SetTicky(1);
   c_SSp->SetLeftMargin(0.14);
   c_SSp->SetRightMargin(0.05);
   c_SSp->SetTopMargin(0.05);
   c_SSp->SetBottomMargin(0.16);
   c_SSp->SetFrameLineWidth(2);
   c_SSp->SetFrameBorderMode(0);
   c_SSp->SetFrameLineWidth(2);
   c_SSp->SetFrameBorderMode(0);
   
   TH1D *heta__2 = new TH1D("heta__2","SSp #eta",100,0,0.5);
   heta__2->SetBinContent(37,0.0003151746);
   heta__2->SetBinContent(38,8.522078e-05);
   heta__2->SetBinContent(39,0.0001313721);
   heta__2->SetBinContent(40,0.0002643891);
   heta__2->SetBinContent(41,0.0001337842);
   heta__2->SetBinContent(42,8.890506e-05);
   heta__2->SetBinContent(43,0.0007695846);
   heta__2->SetBinContent(44,0.0005183036);
   heta__2->SetBinContent(45,0.0004881193);
   heta__2->SetBinContent(46,0.0006202714);
   heta__2->SetBinContent(47,0.0005219873);
   heta__2->SetBinContent(48,0.0006000773);
   heta__2->SetBinContent(49,0.0009666956);
   heta__2->SetBinContent(50,0.001151404);
   heta__2->SetBinContent(51,0.001746406);
   heta__2->SetBinContent(52,0.002189444);
   heta__2->SetBinContent(53,0.001344896);
   heta__2->SetBinContent(54,0.00227894);
   heta__2->SetBinContent(55,0.001849413);
   heta__2->SetBinContent(56,0.002377764);
   heta__2->SetBinContent(57,0.002327548);
   heta__2->SetBinContent(58,0.002337709);
   heta__2->SetBinContent(59,0.002478572);
   heta__2->SetBinContent(60,0.002459103);
   heta__2->SetBinContent(61,0.002363751);
   heta__2->SetBinContent(62,0.002424851);
   heta__2->SetBinContent(63,0.003160785);
   heta__2->SetBinContent(64,0.003523859);
   heta__2->SetBinContent(65,0.00391951);
   heta__2->SetBinContent(66,0.003648047);
   heta__2->SetBinContent(67,0.004576494);
   heta__2->SetBinContent(68,0.004566105);
   heta__2->SetBinContent(69,0.005187959);
   heta__2->SetBinContent(70,0.003889136);
   heta__2->SetBinContent(71,0.005130628);
   heta__2->SetBinContent(72,0.006454298);
   heta__2->SetBinContent(73,0.00517866);
   heta__2->SetBinContent(74,0.006564473);
   heta__2->SetBinContent(75,0.009184523);
   heta__2->SetBinContent(76,0.009410789);
   heta__2->SetBinContent(77,0.009155039);
   heta__2->SetBinContent(78,0.01552933);
   heta__2->SetBinContent(79,0.01454419);
   heta__2->SetBinContent(80,0.01367974);
   heta__2->SetBinContent(81,0.01836544);
   heta__2->SetBinContent(82,0.02192643);
   heta__2->SetBinContent(83,0.02553311);
   heta__2->SetBinContent(84,0.03134421);
   heta__2->SetBinContent(85,0.03839657);
   heta__2->SetBinContent(86,0.04630732);
   heta__2->SetBinContent(87,0.05748347);
   heta__2->SetBinContent(88,0.06520055);
   heta__2->SetBinContent(89,0.08600751);
   heta__2->SetBinContent(90,0.1015992);
   heta__2->SetBinContent(91,0.1217556);
   heta__2->SetBinContent(92,0.1578447);
   heta__2->SetBinContent(93,0.1980727);
   heta__2->SetBinContent(94,0.2309724);
   heta__2->SetBinContent(95,0.3090365);
   heta__2->SetBinContent(96,0.3657351);
   heta__2->SetBinContent(97,0.4115505);
   heta__2->SetBinContent(98,0.4322332);
   heta__2->SetBinContent(99,0.3623312);
   heta__2->SetBinContent(100,0.2581671);
   heta__2->SetMinimum(0);
   heta__2->SetMaximum(0.5);
   heta__2->SetEntries(65806);
   heta__2->SetDirectory(0);
   
   TPaveStats *ptstats = new TPaveStats(0.5,0.3037975,0.7011494,0.464135,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetLineColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextColor(0);
   ptstats->SetTextFont(42);
   TText *ptstats_LaTex = ptstats->AddText("heta");
   ptstats_LaTex->SetTextSize(0.03687764);
   ptstats_LaTex = ptstats->AddText("Entries = 65806  ");
   ptstats_LaTex = ptstats->AddText("Mean  = 0.4664");
   ptstats_LaTex = ptstats->AddText("Std Dev   = 0.03443");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   heta__2->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(heta__2);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   heta__2->SetLineColor(ci);
   heta__2->SetLineWidth(3);
   heta__2->SetMarkerStyle(20);
   heta__2->GetXaxis()->SetTitle("#eta_{SS#it{p}}");
   heta__2->GetXaxis()->SetRange(1,100);
   heta__2->GetXaxis()->SetNdivisions(5);
   heta__2->GetXaxis()->SetLabelFont(132);
   heta__2->GetXaxis()->SetLabelOffset(0.01);
   heta__2->GetXaxis()->SetLabelSize(0.07);
   heta__2->GetXaxis()->SetTitleSize(0.07);
   heta__2->GetXaxis()->SetTitleOffset(1.05);
   heta__2->GetXaxis()->SetTitleFont(132);
   heta__2->GetYaxis()->SetTitle("#omega_{SS#it{p}}");
   heta__2->GetYaxis()->SetNdivisions(5);
   heta__2->GetYaxis()->SetLabelFont(132);
   heta__2->GetYaxis()->SetLabelOffset(0.01);
   heta__2->GetYaxis()->SetLabelSize(0.07);
   heta__2->GetYaxis()->SetTitleSize(0.07);
   heta__2->GetYaxis()->SetTitleOffset(0.95);
   heta__2->GetYaxis()->SetTitleFont(132);
   heta__2->GetZaxis()->SetLabelFont(132);
   heta__2->GetZaxis()->SetLabelSize(0.06);
   heta__2->GetZaxis()->SetTitleSize(0.072);
   heta__2->GetZaxis()->SetTitleOffset(1.2);
   heta__2->GetZaxis()->SetTitleFont(132);
   heta__2->Draw("");
   
   Double_t Graph0_fx1005[100] = {
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.355,
   0.36,
   0.365,
   0.37,
   0.375,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495};
   Double_t Graph0_fy1005[100] = {
   0.128464,
   0.132086,
   0.135708,
   0.13933,
   0.142952,
   0.146574,
   0.150196,
   0.153818,
   0.15744,
   0.161062,
   0.164684,
   0.168306,
   0.171928,
   0.17555,
   0.179172,
   0.182794,
   0.186416,
   0.190038,
   0.19366,
   0.197282,
   0.200904,
   0.204526,
   0.208148,
   0.21177,
   0.215392,
   0.219014,
   0.222636,
   0.226258,
   0.22988,
   0.233502,
   0.237124,
   0.240746,
   0.244368,
   0.24799,
   0.251612,
   0.255234,
   0.258856,
   0.262478,
   0.2661,
   0.269722,
   0.273344,
   0.276966,
   0.280588,
   0.28421,
   0.287832,
   0.291454,
   0.295076,
   0.298698,
   0.30232,
   0.305942,
   0.309564,
   0.313186,
   0.316808,
   0.32043,
   0.324052,
   0.327674,
   0.331296,
   0.334918,
   0.33854,
   0.342162,
   0.345784,
   0.349406,
   0.353028,
   0.35665,
   0.360272,
   0.363894,
   0.367516,
   0.371138,
   0.37476,
   0.378382,
   0.382004,
   0.385626,
   0.389248,
   0.39287,
   0.396492,
   0.400114,
   0.403736,
   0.407358,
   0.41098,
   0.414602,
   0.418224,
   0.421846,
   0.425468,
   0.42909,
   0.432712,
   0.436334,
   0.439956,
   0.443578,
   0.4472,
   0.450822,
   0.454444,
   0.458066,
   0.461688,
   0.46531,
   0.468932,
   0.472554,
   0.476176,
   0.479798,
   0.48342,
   0.487042};
   Double_t Graph0_fex1005[100] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph0_fey1005[100] = {
   0.09756221,
   0.09651392,
   0.09584338,
   0.09483902,
   0.09368432,
   0.09242851,
   0.09143321,
   0.09048503,
   0.08938582,
   0.0884711,
   0.087293,
   0.08610411,
   0.08527727,
   0.08421992,
   0.08302391,
   0.08215693,
   0.08148434,
   0.0797927,
   0.07891931,
   0.07784248,
   0.07683331,
   0.07593269,
   0.07495313,
   0.07383415,
   0.07268176,
   0.07185408,
   0.07072425,
   0.06978716,
   0.06864713,
   0.06770626,
   0.0662333,
   0.06536512,
   0.06425361,
   0.06344486,
   0.06216906,
   0.06110393,
   0.06031235,
   0.05919092,
   0.05841631,
   0.05728945,
   0.05599971,
   0.05526484,
   0.05399685,
   0.05281999,
   0.05194553,
   0.05082609,
   0.05004062,
   0.04908662,
   0.04777202,
   0.04668658,
   0.04576572,
   0.04457703,
   0.04372117,
   0.0428272,
   0.04175391,
   0.04036642,
   0.0395326,
   0.03845649,
   0.03761291,
   0.03666222,
   0.03557248,
   0.03438246,
   0.03347446,
   0.03232249,
   0.03124124,
   0.03037758,
   0.02933456,
   0.02837343,
   0.02734681,
   0.02636718,
   0.02538494,
   0.02436421,
   0.02338644,
   0.02242159,
   0.02130801,
   0.02037447,
   0.01948534,
   0.01842323,
   0.01754659,
   0.01657965,
   0.01562412,
   0.01466174,
   0.01385066,
   0.01296166,
   0.01213902,
   0.01131349,
   0.01054623,
   0.009862078,
   0.009178737,
   0.008620493,
   0.008159455,
   0.007817054,
   0.007566638,
   0.007494736,
   0.007551704,
   0.007734319,
   0.008062836,
   0.008515584,
   0.009095005,
   0.009722753};
   TGraphErrors *gre = new TGraphErrors(100,Graph0_fx1005,Graph0_fy1005,Graph0_fex1005,Graph0_fey1005);
   gre->SetName("Graph0");
   gre->SetTitle("");

   ci = TColor::GetColor("#00ffff");
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005","",100,-0.6495,1.1445);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->SetMaximum(0.543351);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100510041005);
   
   gre->Draw("3");
   
   Double_t Graph1_fx1006[100] = {
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.355,
   0.36,
   0.365,
   0.37,
   0.375,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495};
   Double_t Graph1_fy1006[100] = {
   0.128464,
   0.132086,
   0.135708,
   0.13933,
   0.142952,
   0.146574,
   0.150196,
   0.153818,
   0.15744,
   0.161062,
   0.164684,
   0.168306,
   0.171928,
   0.17555,
   0.179172,
   0.182794,
   0.186416,
   0.190038,
   0.19366,
   0.197282,
   0.200904,
   0.204526,
   0.208148,
   0.21177,
   0.215392,
   0.219014,
   0.222636,
   0.226258,
   0.22988,
   0.233502,
   0.237124,
   0.240746,
   0.244368,
   0.24799,
   0.251612,
   0.255234,
   0.258856,
   0.262478,
   0.2661,
   0.269722,
   0.273344,
   0.276966,
   0.280588,
   0.28421,
   0.287832,
   0.291454,
   0.295076,
   0.298698,
   0.30232,
   0.305942,
   0.309564,
   0.313186,
   0.316808,
   0.32043,
   0.324052,
   0.327674,
   0.331296,
   0.334918,
   0.33854,
   0.342162,
   0.345784,
   0.349406,
   0.353028,
   0.35665,
   0.360272,
   0.363894,
   0.367516,
   0.371138,
   0.37476,
   0.378382,
   0.382004,
   0.385626,
   0.389248,
   0.39287,
   0.396492,
   0.400114,
   0.403736,
   0.407358,
   0.41098,
   0.414602,
   0.418224,
   0.421846,
   0.425468,
   0.42909,
   0.432712,
   0.436334,
   0.439956,
   0.443578,
   0.4472,
   0.450822,
   0.454444,
   0.458066,
   0.461688,
   0.46531,
   0.468932,
   0.472554,
   0.476176,
   0.479798,
   0.48342,
   0.487042};
   Double_t Graph1_fex1006[100] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph1_fey1006[100] = {
   0.0487811,
   0.04825696,
   0.04792169,
   0.04741951,
   0.04684216,
   0.04621426,
   0.0457166,
   0.04524252,
   0.04469291,
   0.04423555,
   0.0436465,
   0.04305205,
   0.04263863,
   0.04210996,
   0.04151195,
   0.04107846,
   0.04074217,
   0.03989635,
   0.03945965,
   0.03892124,
   0.03841665,
   0.03796635,
   0.03747656,
   0.03691707,
   0.03634088,
   0.03592704,
   0.03536213,
   0.03489358,
   0.03432357,
   0.03385313,
   0.03311665,
   0.03268256,
   0.03212681,
   0.03172243,
   0.03108453,
   0.03055196,
   0.03015617,
   0.02959546,
   0.02920815,
   0.02864473,
   0.02799985,
   0.02763242,
   0.02699843,
   0.02640999,
   0.02597277,
   0.02541305,
   0.02502031,
   0.02454331,
   0.02388601,
   0.02334329,
   0.02288286,
   0.02228852,
   0.02186059,
   0.0214136,
   0.02087696,
   0.02018321,
   0.0197663,
   0.01922825,
   0.01880645,
   0.01833111,
   0.01778624,
   0.01719123,
   0.01673723,
   0.01616124,
   0.01562062,
   0.01518879,
   0.01466728,
   0.01418671,
   0.0136734,
   0.01318359,
   0.01269247,
   0.01218211,
   0.01169322,
   0.0112108,
   0.01065401,
   0.01018724,
   0.009742671,
   0.009211616,
   0.008773294,
   0.008289826,
   0.007812058,
   0.007330869,
   0.006925332,
   0.006480832,
   0.006069512,
   0.005656745,
   0.005273113,
   0.004931039,
   0.004589368,
   0.004310247,
   0.004079727,
   0.003908527,
   0.003783319,
   0.003747368,
   0.003775852,
   0.003867159,
   0.004031418,
   0.004257792,
   0.004547503,
   0.004861377};
   gre = new TGraphErrors(100,Graph1_fx1006,Graph1_fy1006,Graph1_fex1006,Graph1_fey1006);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006","Graph",100,-0.6495,1.1445);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->SetMinimum(0.03846085);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->SetMaximum(0.5331254);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100610051006);
   
   gre->Draw("3");
   
   Double_t gdata_fx1007[5] = {
   0.345031,
   0.423989,
   0.451587,
   0.468801,
   0.486931};
   Double_t gdata_fy1007[5] = {
   0.363626,
   0.432079,
   0.47822,
   0.469958,
   0.478234};
   Double_t gdata_fex1007[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t gdata_fey1007[5] = {
   0.019062,
   0.013471,
   0.010768,
   0.008666,
   0.005558};
   gre = new TGraphErrors(5,gdata_fx1007,gdata_fy1007,gdata_fex1007,gdata_fey1007);
   gre->SetName("gdata");
   gre->SetTitle("data");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007","data",100,0.330841,0.501121);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->SetMinimum(0.3301216);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->SetMaximum(0.5034304);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310041003100410071008100610071007);
   
   gre->Draw("p");
   
   TF1 *fit_c2 = new TF1("fit_c","[0]+([1]*(x-[2]))",-1,1);
   fit_c2->SetFillColor(19);
   fit_c2->SetFillStyle(0);
   fit_c2->SetLineWidth(2);
   fit_c2->GetXaxis()->SetLabelFont(42);
   fit_c2->GetXaxis()->SetLabelSize(0.035);
   fit_c2->GetXaxis()->SetTitleSize(0.035);
   fit_c2->GetXaxis()->SetTitleFont(42);
   fit_c2->GetYaxis()->SetLabelFont(42);
   fit_c2->GetYaxis()->SetLabelSize(0.035);
   fit_c2->GetYaxis()->SetTitleSize(0.035);
   fit_c2->GetYaxis()->SetTitleOffset(0);
   fit_c2->GetYaxis()->SetTitleFont(42);
   fit_c2->SetParameter(0,0.4472);
   fit_c2->SetParError(0,0);
   fit_c2->SetParLimits(0,0.4472,0.4472);
   fit_c2->SetParameter(1,0.7244);
   fit_c2->SetParError(1,0);
   fit_c2->SetParLimits(1,0.7244,0.7244);
   fit_c2->SetParameter(2,0.44);
   fit_c2->SetParError(2,0);
   fit_c2->SetParLimits(2,0.44,0.44);
   fit_c2->Draw("same");
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1035197);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.4389943,0.9342405,0.5610057,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   
   Double_t gdata_fx1008[5] = {
   0.345031,
   0.423989,
   0.451587,
   0.468801,
   0.486931};
   Double_t gdata_fy1008[5] = {
   0.363626,
   0.432079,
   0.47822,
   0.469958,
   0.478234};
   Double_t gdata_fex1008[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t gdata_fey1008[5] = {
   0.019062,
   0.013471,
   0.010768,
   0.008666,
   0.005558};
   gre = new TGraphErrors(5,gdata_fx1008,gdata_fy1008,gdata_fex1008,gdata_fey1008);
   gre->SetName("gdata");
   gre->SetTitle("data");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008","data",100,0.330841,0.501121);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->SetMinimum(0.3301216);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->SetMaximum(0.5034304);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100410031004100710081006100710071008);
   
   gre->Draw("pe1");
//Primitive: xaxis/. You must implement TAxis::SavePrimitive
   c_SSp->Modified();
   c_SSp->cd();
   c_SSp->SetSelected(c_SSp);
}


==> figs/Fig9c.C <==
void Fig9c()
{
//=========Macro generated from canvas: c_SS/
//=========  (Wed May 16 09:52:32 2018) by ROOT version6.10/08
   TCanvas *c_SS = new TCanvas("c_SS", "",688,45,700,520);
   c_SS->Range(-0.08641975,-0.1012658,0.5308642,0.5316456);
   c_SS->SetFillColor(0);
   c_SS->SetBorderMode(0);
   c_SS->SetBorderSize(2);
   c_SS->SetTickx(1);
   c_SS->SetTicky(1);
   c_SS->SetLeftMargin(0.14);
   c_SS->SetRightMargin(0.05);
   c_SS->SetTopMargin(0.05);
   c_SS->SetBottomMargin(0.16);
   c_SS->SetFrameLineWidth(2);
   c_SS->SetFrameBorderMode(0);
   c_SS->SetFrameLineWidth(2);
   c_SS->SetFrameBorderMode(0);
   
   TH1D *heta__3 = new TH1D("heta__3","SScomb #eta",100,0,0.5);
   heta__3->SetBinContent(29,5.835089e-05);
   heta__3->SetBinContent(31,3.792246e-05);
   heta__3->SetBinContent(32,4.959212e-05);
   heta__3->SetBinContent(33,5.942546e-05);
   heta__3->SetBinContent(34,5.913345e-05);
   heta__3->SetBinContent(35,0.0001184454);
   heta__3->SetBinContent(36,0.0002369064);
   heta__3->SetBinContent(37,0.0001444558);
   heta__3->SetBinContent(38,8.213929e-05);
   heta__3->SetBinContent(39,0.0002945846);
   heta__3->SetBinContent(40,0.0001806851);
   heta__3->SetBinContent(41,5.938388e-05);
   heta__3->SetBinContent(42,0.0001630227);
   heta__3->SetBinContent(43,0.0005214396);
   heta__3->SetBinContent(44,0.0003525541);
   heta__3->SetBinContent(45,0.0002965123);
   heta__3->SetBinContent(46,0.0006647068);
   heta__3->SetBinContent(47,0.0006878596);
   heta__3->SetBinContent(48,0.000992234);
   heta__3->SetBinContent(49,0.001036777);
   heta__3->SetBinContent(50,0.001348361);
   heta__3->SetBinContent(51,0.001638991);
   heta__3->SetBinContent(52,0.002457007);
   heta__3->SetBinContent(53,0.00212013);
   heta__3->SetBinContent(54,0.003220723);
   heta__3->SetBinContent(55,0.002918935);
   heta__3->SetBinContent(56,0.003756442);
   heta__3->SetBinContent(57,0.003053978);
   heta__3->SetBinContent(58,0.004156511);
   heta__3->SetBinContent(59,0.00441841);
   heta__3->SetBinContent(60,0.004382414);
   heta__3->SetBinContent(61,0.005878087);
   heta__3->SetBinContent(62,0.005870826);
   heta__3->SetBinContent(63,0.00569508);
   heta__3->SetBinContent(64,0.005907336);
   heta__3->SetBinContent(65,0.006851839);
   heta__3->SetBinContent(66,0.009473936);
   heta__3->SetBinContent(67,0.007995999);
   heta__3->SetBinContent(68,0.009866016);
   heta__3->SetBinContent(69,0.01101376);
   heta__3->SetBinContent(70,0.01034774);
   heta__3->SetBinContent(71,0.01318164);
   heta__3->SetBinContent(72,0.01247355);
   heta__3->SetBinContent(73,0.01548746);
   heta__3->SetBinContent(74,0.01677122);
   heta__3->SetBinContent(75,0.02022444);
   heta__3->SetBinContent(76,0.02142646);
   heta__3->SetBinContent(77,0.02422545);
   heta__3->SetBinContent(78,0.02974129);
   heta__3->SetBinContent(79,0.03418476);
   heta__3->SetBinContent(80,0.04017628);
   heta__3->SetBinContent(81,0.05067222);
   heta__3->SetBinContent(82,0.0552305);
   heta__3->SetBinContent(83,0.06692457);
   heta__3->SetBinContent(84,0.07662719);
   heta__3->SetBinContent(85,0.09458936);
   heta__3->SetBinContent(86,0.1103817);
   heta__3->SetBinContent(87,0.129978);
   heta__3->SetBinContent(88,0.1549332);
   heta__3->SetBinContent(89,0.1819152);
   heta__3->SetBinContent(90,0.1968699);
   heta__3->SetBinContent(91,0.2158601);
   heta__3->SetBinContent(92,0.224289);
   heta__3->SetBinContent(93,0.2505784);
   heta__3->SetBinContent(94,0.3110576);
   heta__3->SetBinContent(95,0.3920558);
   heta__3->SetBinContent(96,0.3851895);
   heta__3->SetBinContent(97,0.2798927);
   heta__3->SetBinContent(98,0.2041083);
   heta__3->SetBinContent(99,0.1391933);
   heta__3->SetBinContent(100,0.1332923);
   heta__3->SetMinimum(0);
   heta__3->SetMaximum(0.5);
   heta__3->SetEntries(111210);
   heta__3->SetDirectory(0);
   
   TPaveStats *ptstats = new TPaveStats(0.5258621,0.2827004,0.7270115,0.443038,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetLineColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextColor(0);
   ptstats->SetTextFont(42);
   TText *ptstats_LaTex = ptstats->AddText("heta");
   ptstats_LaTex->SetTextSize(0.03687764);
   ptstats_LaTex = ptstats->AddText("Entries = 111210 ");
   ptstats_LaTex = ptstats->AddText("Mean  = 0.4514");
   ptstats_LaTex = ptstats->AddText("Std Dev   = 0.0388");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   heta__3->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(heta__3);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   heta__3->SetLineColor(ci);
   heta__3->SetLineWidth(3);
   heta__3->SetMarkerStyle(20);
   heta__3->GetXaxis()->SetTitle("#eta_{SSc}");
   heta__3->GetXaxis()->SetRange(1,100);
   heta__3->GetXaxis()->SetNdivisions(5);
   heta__3->GetXaxis()->SetLabelFont(132);
   heta__3->GetXaxis()->SetLabelOffset(0.01);
   heta__3->GetXaxis()->SetLabelSize(0.07);
   heta__3->GetXaxis()->SetTitleSize(0.07);
   heta__3->GetXaxis()->SetTitleOffset(1.05);
   heta__3->GetXaxis()->SetTitleFont(132);
   heta__3->GetYaxis()->SetTitle("#omega_{SSc}");
   heta__3->GetYaxis()->SetNdivisions(5);
   heta__3->GetYaxis()->SetLabelFont(132);
   heta__3->GetYaxis()->SetLabelOffset(0.01);
   heta__3->GetYaxis()->SetLabelSize(0.07);
   heta__3->GetYaxis()->SetTitleSize(0.07);
   heta__3->GetYaxis()->SetTitleOffset(0.95);
   heta__3->GetYaxis()->SetTitleFont(132);
   heta__3->GetZaxis()->SetLabelFont(132);
   heta__3->GetZaxis()->SetLabelSize(0.06);
   heta__3->GetZaxis()->SetTitleSize(0.072);
   heta__3->GetZaxis()->SetTitleOffset(1.2);
   heta__3->GetZaxis()->SetTitleFont(132);
   heta__3->Draw("");
   
   Double_t Graph0_fx1009[100] = {
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.355,
   0.36,
   0.365,
   0.37,
   0.375,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495};
   Double_t Graph0_fy1009[100] = {
   0.025648,
   0.030352,
   0.035056,
   0.03976,
   0.044464,
   0.049168,
   0.053872,
   0.058576,
   0.06328,
   0.067984,
   0.072688,
   0.077392,
   0.082096,
   0.0868,
   0.091504,
   0.096208,
   0.100912,
   0.105616,
   0.11032,
   0.115024,
   0.119728,
   0.124432,
   0.129136,
   0.13384,
   0.138544,
   0.143248,
   0.147952,
   0.152656,
   0.15736,
   0.162064,
   0.166768,
   0.171472,
   0.176176,
   0.18088,
   0.185584,
   0.190288,
   0.194992,
   0.199696,
   0.2044,
   0.209104,
   0.213808,
   0.218512,
   0.223216,
   0.22792,
   0.232624,
   0.237328,
   0.242032,
   0.246736,
   0.25144,
   0.256144,
   0.260848,
   0.265552,
   0.270256,
   0.27496,
   0.279664,
   0.284368,
   0.289072,
   0.293776,
   0.29848,
   0.303184,
   0.307888,
   0.312592,
   0.317296,
   0.322,
   0.326704,
   0.331408,
   0.336112,
   0.340816,
   0.34552,
   0.350224,
   0.354928,
   0.359632,
   0.364336,
   0.36904,
   0.373744,
   0.378448,
   0.383152,
   0.387856,
   0.39256,
   0.397264,
   0.401968,
   0.406672,
   0.411376,
   0.41608,
   0.420784,
   0.425488,
   0.430192,
   0.434896,
   0.4396,
   0.444304,
   0.449008,
   0.453712,
   0.458416,
   0.46312,
   0.467824,
   0.472528,
   0.477232,
   0.481936,
   0.48664,
   0.491344};
   Double_t Graph0_fex1009[100] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph0_fey1009[100] = {
   0.06409809,
   0.06327069,
   0.06286314,
   0.06203762,
   0.06134094,
   0.0606748,
   0.0599101,
   0.05915437,
   0.05863855,
   0.05788455,
   0.05725303,
   0.0564383,
   0.05564505,
   0.05504337,
   0.0544461,
   0.05359647,
   0.05285663,
   0.05225658,
   0.05130019,
   0.05052355,
   0.05007633,
   0.04951483,
   0.04891044,
   0.04792485,
   0.04732507,
   0.04646404,
   0.04580357,
   0.04505882,
   0.04449685,
   0.04373059,
   0.04296998,
   0.04215338,
   0.04159893,
   0.04085213,
   0.04030859,
   0.03951819,
   0.03873111,
   0.03812715,
   0.03733043,
   0.0365968,
   0.03601285,
   0.03510662,
   0.03468266,
   0.03385236,
   0.03303254,
   0.03244902,
   0.03176007,
   0.03121051,
   0.03033564,
   0.02955937,
   0.02904896,
   0.02828186,
   0.02767421,
   0.02692256,
   0.02625624,
   0.02547296,
   0.02478759,
   0.02422324,
   0.0235004,
   0.02275652,
   0.02206169,
   0.02138746,
   0.02077058,
   0.02012089,
   0.01948226,
   0.01876415,
   0.01795997,
   0.01742049,
   0.01675277,
   0.01596597,
   0.01539006,
   0.01469071,
   0.0140792,
   0.01341102,
   0.01284589,
   0.01219206,
   0.01152811,
   0.0109456,
   0.01033834,
   0.009728482,
   0.009158724,
   0.008653676,
   0.008140116,
   0.007658173,
   0.007174969,
   0.006790571,
   0.006500037,
   0.006201057,
   0.006002736,
   0.005892135,
   0.005837274,
   0.005864903,
   0.005984686,
   0.006210172,
   0.006487464,
   0.006810545,
   0.007200508,
   0.007656804,
   0.008132825,
   0.008639076};
   TGraphErrors *gre = new TGraphErrors(100,Graph0_fx1009,Graph0_fy1009,Graph0_fex1009,Graph0_fey1009);
   gre->SetName("Graph0");
   gre->SetTitle("");

   ci = TColor::GetColor("#00ffff");
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009","",100,-0.6495,1.1445);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->SetMinimum(-0.09229341);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->SetMaximum(0.5538264);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph1100110011001100110011001100110011009);
   
   gre->Draw("3");
   
   Double_t Graph1_fx1010[100] = {
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.355,
   0.36,
   0.365,
   0.37,
   0.375,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495};
   Double_t Graph1_fy1010[100] = {
   0.025648,
   0.030352,
   0.035056,
   0.03976,
   0.044464,
   0.049168,
   0.053872,
   0.058576,
   0.06328,
   0.067984,
   0.072688,
   0.077392,
   0.082096,
   0.0868,
   0.091504,
   0.096208,
   0.100912,
   0.105616,
   0.11032,
   0.115024,
   0.119728,
   0.124432,
   0.129136,
   0.13384,
   0.138544,
   0.143248,
   0.147952,
   0.152656,
   0.15736,
   0.162064,
   0.166768,
   0.171472,
   0.176176,
   0.18088,
   0.185584,
   0.190288,
   0.194992,
   0.199696,
   0.2044,
   0.209104,
   0.213808,
   0.218512,
   0.223216,
   0.22792,
   0.232624,
   0.237328,
   0.242032,
   0.246736,
   0.25144,
   0.256144,
   0.260848,
   0.265552,
   0.270256,
   0.27496,
   0.279664,
   0.284368,
   0.289072,
   0.293776,
   0.29848,
   0.303184,
   0.307888,
   0.312592,
   0.317296,
   0.322,
   0.326704,
   0.331408,
   0.336112,
   0.340816,
   0.34552,
   0.350224,
   0.354928,
   0.359632,
   0.364336,
   0.36904,
   0.373744,
   0.378448,
   0.383152,
   0.387856,
   0.39256,
   0.397264,
   0.401968,
   0.406672,
   0.411376,
   0.41608,
   0.420784,
   0.425488,
   0.430192,
   0.434896,
   0.4396,
   0.444304,
   0.449008,
   0.453712,
   0.458416,
   0.46312,
   0.467824,
   0.472528,
   0.477232,
   0.481936,
   0.48664,
   0.491344};
   Double_t Graph1_fex1010[100] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph1_fey1010[100] = {
   0.03204905,
   0.03163535,
   0.03143157,
   0.03101881,
   0.03067047,
   0.0303374,
   0.02995505,
   0.02957718,
   0.02931928,
   0.02894227,
   0.02862651,
   0.02821915,
   0.02782252,
   0.02752168,
   0.02722305,
   0.02679824,
   0.02642831,
   0.02612829,
   0.02565009,
   0.02526178,
   0.02503816,
   0.02475741,
   0.02445522,
   0.02396242,
   0.02366253,
   0.02323202,
   0.02290179,
   0.02252941,
   0.02224842,
   0.0218653,
   0.02148499,
   0.02107669,
   0.02079947,
   0.02042607,
   0.0201543,
   0.01975909,
   0.01936555,
   0.01906357,
   0.01866522,
   0.0182984,
   0.01800643,
   0.01755331,
   0.01734133,
   0.01692618,
   0.01651627,
   0.01622451,
   0.01588004,
   0.01560526,
   0.01516782,
   0.01477969,
   0.01452448,
   0.01414093,
   0.0138371,
   0.01346128,
   0.01312812,
   0.01273648,
   0.0123938,
   0.01211162,
   0.0117502,
   0.01137826,
   0.01103084,
   0.01069373,
   0.01038529,
   0.01006045,
   0.009741128,
   0.009382073,
   0.008979985,
   0.008710244,
   0.008376384,
   0.007982983,
   0.007695029,
   0.007345356,
   0.007039602,
   0.006705509,
   0.006422944,
   0.006096032,
   0.005764054,
   0.005472799,
   0.005169172,
   0.004864241,
   0.004579362,
   0.004326838,
   0.004070058,
   0.003829086,
   0.003587484,
   0.003395286,
   0.003250019,
   0.003100528,
   0.003001368,
   0.002946067,
   0.002918637,
   0.002932452,
   0.002992343,
   0.003105086,
   0.003243732,
   0.003405273,
   0.003600254,
   0.003828402,
   0.004066413,
   0.004319538};
   gre = new TGraphErrors(100,Graph1_fx1010,Graph1_fy1010,Graph1_fex1010,Graph1_fey1010);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010","Graph",100,-0.6495,1.1445);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->SetMinimum(-0.05660751);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->SetMaximum(0.54587);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph2100210021002100210021002100210021010);
   
   gre->Draw("3");
   
   Double_t gdata_fx1011[5] = {
   0.34091,
   0.409134,
   0.436128,
   0.455682,
   0.479139};
   Double_t gdata_fy1011[5] = {
   0.333684,
   0.427183,
   0.434222,
   0.450546,
   0.477803};
   Double_t gdata_fex1011[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t gdata_fey1011[5] = {
   0.012105,
   0.009249,
   0.007901,
   0.006563,
   0.004513};
   gre = new TGraphErrors(5,gdata_fx1011,gdata_fy1011,gdata_fex1011,gdata_fey1011);
   gre->SetName("gdata");
   gre->SetTitle("data");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011","data",100,0.3270871,0.4929619);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->SetMinimum(0.3055053);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->SetMaximum(0.4983897);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata100310031003100310031003100410031004100310041011);
   
   gre->Draw("p");
   
   TF1 *fit_c3 = new TF1("fit_c","[0]+([1]*(x-[2]))",-1,1);
   fit_c3->SetFillColor(19);
   fit_c3->SetFillStyle(0);
   fit_c3->SetLineWidth(2);
   fit_c3->GetXaxis()->SetLabelFont(42);
   fit_c3->GetXaxis()->SetLabelSize(0.035);
   fit_c3->GetXaxis()->SetTitleSize(0.035);
   fit_c3->GetXaxis()->SetTitleFont(42);
   fit_c3->GetYaxis()->SetLabelFont(42);
   fit_c3->GetYaxis()->SetLabelSize(0.035);
   fit_c3->GetYaxis()->SetTitleSize(0.035);
   fit_c3->GetYaxis()->SetTitleOffset(0);
   fit_c3->GetYaxis()->SetTitleFont(42);
   fit_c3->SetParameter(0,0.4396);
   fit_c3->SetParError(0,0);
   fit_c3->SetParLimits(0,0.4396,0.4396);
   fit_c3->SetParameter(1,0.9408);
   fit_c3->SetParError(1,0);
   fit_c3->SetParLimits(1,0.9408,0.9408);
   fit_c3->SetParameter(2,0.44);
   fit_c3->SetParError(2,0);
   fit_c3->SetParLimits(2,0.44,0.44);
   fit_c3->Draw("same");
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.34,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1030928);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.4030747,0.9342405,0.5969253,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   
   Double_t gdata_fx1012[5] = {
   0.34091,
   0.409134,
   0.436128,
   0.455682,
   0.479139};
   Double_t gdata_fy1012[5] = {
   0.333684,
   0.427183,
   0.434222,
   0.450546,
   0.477803};
   Double_t gdata_fex1012[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t gdata_fey1012[5] = {
   0.012105,
   0.009249,
   0.007901,
   0.006563,
   0.004513};
   gre = new TGraphErrors(5,gdata_fx1012,gdata_fy1012,gdata_fex1012,gdata_fey1012);
   gre->SetName("gdata");
   gre->SetTitle("data");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012","data",100,0.3270871,0.4929619);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->SetMinimum(0.3055053);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->SetMaximum(0.4983897);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata1003100310031003100310031004100310041003100410111012);
   
   gre->Draw("pe1");
   c_SS->Modified();
   c_SS->cd();
   c_SS->SetSelected(c_SS);
}


==> figs/Fig9d.C <==
void Fig9d()
{
//=========Macro generated from canvas: cnew/cnew
//=========  (Wed May 16 09:58:25 2018) by ROOT version6.10/08
   TCanvas *cnew = new TCanvas("cnew", "cnew",513,89,700,520);
   cnew->Range(-0.08641975,-0.1012658,0.5308642,0.5316456);
   cnew->SetFillColor(0);
   cnew->SetBorderMode(0);
   cnew->SetBorderSize(2);
   cnew->SetTicky(1);
   cnew->SetLeftMargin(0.14);
   cnew->SetRightMargin(0.05);
   cnew->SetTopMargin(0.05);
   cnew->SetBottomMargin(0.16);
   cnew->SetFrameBorderMode(0);
   cnew->SetFrameLineWidth(2);
   cnew->SetFrameBorderMode(0);
   
   TH1D *hSSkNN_rew__1 = new TH1D("hSSkNN_rew__1","hSSkNN",100,0,0.5);
   hSSkNN_rew__1->SetBinContent(23,4.230756e-05);
   hSSkNN_rew__1->SetBinContent(24,9.967052e-05);
   hSSkNN_rew__1->SetBinContent(25,4.378503e-06);
   hSSkNN_rew__1->SetBinContent(26,7.474951e-05);
   hSSkNN_rew__1->SetBinContent(27,0.0001279226);
   hSSkNN_rew__1->SetBinContent(28,0.0005288341);
   hSSkNN_rew__1->SetBinContent(29,9.081909e-05);
   hSSkNN_rew__1->SetBinContent(30,8.506449e-05);
   hSSkNN_rew__1->SetBinContent(31,0.0003574207);
   hSSkNN_rew__1->SetBinContent(32,0.0006614373);
   hSSkNN_rew__1->SetBinContent(33,0.0006740105);
   hSSkNN_rew__1->SetBinContent(34,0.0007398097);
   hSSkNN_rew__1->SetBinContent(35,0.00111576);
   hSSkNN_rew__1->SetBinContent(36,0.0005477133);
   hSSkNN_rew__1->SetBinContent(37,0.0008051938);
   hSSkNN_rew__1->SetBinContent(38,0.002865275);
   hSSkNN_rew__1->SetBinContent(39,0.002123103);
   hSSkNN_rew__1->SetBinContent(40,0.001402337);
   hSSkNN_rew__1->SetBinContent(41,0.002420191);
   hSSkNN_rew__1->SetBinContent(42,0.001167476);
   hSSkNN_rew__1->SetBinContent(43,0.002479514);
   hSSkNN_rew__1->SetBinContent(44,0.003307317);
   hSSkNN_rew__1->SetBinContent(45,0.003057549);
   hSSkNN_rew__1->SetBinContent(46,0.004240957);
   hSSkNN_rew__1->SetBinContent(47,0.005038612);
   hSSkNN_rew__1->SetBinContent(48,0.005454253);
   hSSkNN_rew__1->SetBinContent(49,0.004929378);
   hSSkNN_rew__1->SetBinContent(50,0.006270279);
   hSSkNN_rew__1->SetBinContent(51,0.004903332);
   hSSkNN_rew__1->SetBinContent(52,0.00614309);
   hSSkNN_rew__1->SetBinContent(53,0.005021177);
   hSSkNN_rew__1->SetBinContent(54,0.008396277);
   hSSkNN_rew__1->SetBinContent(55,0.006284587);
   hSSkNN_rew__1->SetBinContent(56,0.01074815);
   hSSkNN_rew__1->SetBinContent(57,0.01002583);
   hSSkNN_rew__1->SetBinContent(58,0.008727883);
   hSSkNN_rew__1->SetBinContent(59,0.01220074);
   hSSkNN_rew__1->SetBinContent(60,0.01136041);
   hSSkNN_rew__1->SetBinContent(61,0.01064893);
   hSSkNN_rew__1->SetBinContent(62,0.01417809);
   hSSkNN_rew__1->SetBinContent(63,0.01171083);
   hSSkNN_rew__1->SetBinContent(64,0.01634697);
   hSSkNN_rew__1->SetBinContent(65,0.0163372);
   hSSkNN_rew__1->SetBinContent(66,0.02132979);
   hSSkNN_rew__1->SetBinContent(67,0.01755423);
   hSSkNN_rew__1->SetBinContent(68,0.02283936);
   hSSkNN_rew__1->SetBinContent(69,0.02347537);
   hSSkNN_rew__1->SetBinContent(70,0.02199616);
   hSSkNN_rew__1->SetBinContent(71,0.02224087);
   hSSkNN_rew__1->SetBinContent(72,0.03370579);
   hSSkNN_rew__1->SetBinContent(73,0.02732657);
   hSSkNN_rew__1->SetBinContent(74,0.02928941);
   hSSkNN_rew__1->SetBinContent(75,0.02950908);
   hSSkNN_rew__1->SetBinContent(76,0.03131611);
   hSSkNN_rew__1->SetBinContent(77,0.04317585);
   hSSkNN_rew__1->SetBinContent(78,0.03854029);
   hSSkNN_rew__1->SetBinContent(79,0.04492334);
   hSSkNN_rew__1->SetBinContent(80,0.05320633);
   hSSkNN_rew__1->SetBinContent(81,0.06124587);
   hSSkNN_rew__1->SetBinContent(82,0.06771563);
   hSSkNN_rew__1->SetBinContent(83,0.08506327);
   hSSkNN_rew__1->SetBinContent(84,0.07940976);
   hSSkNN_rew__1->SetBinContent(85,0.09561264);
   hSSkNN_rew__1->SetBinContent(86,0.1085953);
   hSSkNN_rew__1->SetBinContent(87,0.1338987);
   hSSkNN_rew__1->SetBinContent(88,0.1520462);
   hSSkNN_rew__1->SetBinContent(89,0.1855635);
   hSSkNN_rew__1->SetBinContent(90,0.2209989);
   hSSkNN_rew__1->SetBinContent(91,0.25819);
   hSSkNN_rew__1->SetBinContent(92,0.2659453);
   hSSkNN_rew__1->SetBinContent(93,0.2622304);
   hSSkNN_rew__1->SetBinContent(94,0.2447359);
   hSSkNN_rew__1->SetBinContent(95,0.2620687);
   hSSkNN_rew__1->SetBinContent(96,0.3126388);
   hSSkNN_rew__1->SetBinContent(97,0.3113);
   hSSkNN_rew__1->SetBinContent(98,0.3805814);
   hSSkNN_rew__1->SetBinContent(99,0.4285561);
   hSSkNN_rew__1->SetBinContent(100,0.4194301);
   hSSkNN_rew__1->SetBinContent(101,3.722088);
   hSSkNN_rew__1->SetBinError(23,4.230756e-05);
   hSSkNN_rew__1->SetBinError(24,9.89106e-05);
   hSSkNN_rew__1->SetBinError(25,4.378503e-06);
   hSSkNN_rew__1->SetBinError(26,4.595629e-05);
   hSSkNN_rew__1->SetBinError(27,0.0001278428);
   hSSkNN_rew__1->SetBinError(28,0.0004460645);
   hSSkNN_rew__1->SetBinError(29,4.3622e-05);
   hSSkNN_rew__1->SetBinError(30,4.048432e-05);
   hSSkNN_rew__1->SetBinError(31,0.0001902607);
   hSSkNN_rew__1->SetBinError(32,0.0002491009);
   hSSkNN_rew__1->SetBinError(33,0.0003612453);
   hSSkNN_rew__1->SetBinError(34,0.0002668609);
   hSSkNN_rew__1->SetBinError(35,0.0002965262);
   hSSkNN_rew__1->SetBinError(36,0.0001851607);
   hSSkNN_rew__1->SetBinError(37,0.0002209864);
   hSSkNN_rew__1->SetBinError(38,0.001848187);
   hSSkNN_rew__1->SetBinError(39,0.0005566311);
   hSSkNN_rew__1->SetBinError(40,0.0003681821);
   hSSkNN_rew__1->SetBinError(41,0.0005011627);
   hSSkNN_rew__1->SetBinError(42,0.0003498075);
   hSSkNN_rew__1->SetBinError(43,0.0006346185);
   hSSkNN_rew__1->SetBinError(44,0.0006776137);
   hSSkNN_rew__1->SetBinError(45,0.0006101704);
   hSSkNN_rew__1->SetBinError(46,0.0007069637);
   hSSkNN_rew__1->SetBinError(47,0.0008359034);
   hSSkNN_rew__1->SetBinError(48,0.001075266);
   hSSkNN_rew__1->SetBinError(49,0.00103278);
   hSSkNN_rew__1->SetBinError(50,0.001648151);
   hSSkNN_rew__1->SetBinError(51,0.00085566);
   hSSkNN_rew__1->SetBinError(52,0.001517745);
   hSSkNN_rew__1->SetBinError(53,0.0006830546);
   hSSkNN_rew__1->SetBinError(54,0.0011377);
   hSSkNN_rew__1->SetBinError(55,0.0009747509);
   hSSkNN_rew__1->SetBinError(56,0.001447471);
   hSSkNN_rew__1->SetBinError(57,0.001353327);
   hSSkNN_rew__1->SetBinError(58,0.001495931);
   hSSkNN_rew__1->SetBinError(59,0.001575356);
   hSSkNN_rew__1->SetBinError(60,0.001317125);
   hSSkNN_rew__1->SetBinError(61,0.001633666);
   hSSkNN_rew__1->SetBinError(62,0.001973999);
   hSSkNN_rew__1->SetBinError(63,0.00140295);
   hSSkNN_rew__1->SetBinError(64,0.001641844);
   hSSkNN_rew__1->SetBinError(65,0.001639029);
   hSSkNN_rew__1->SetBinError(66,0.002203419);
   hSSkNN_rew__1->SetBinError(67,0.001775252);
   hSSkNN_rew__1->SetBinError(68,0.002099252);
   hSSkNN_rew__1->SetBinError(69,0.004275326);
   hSSkNN_rew__1->SetBinError(70,0.001879047);
   hSSkNN_rew__1->SetBinError(71,0.002478778);
   hSSkNN_rew__1->SetBinError(72,0.003981325);
   hSSkNN_rew__1->SetBinError(73,0.003026974);
   hSSkNN_rew__1->SetBinError(74,0.002340383);
   hSSkNN_rew__1->SetBinError(75,0.002200364);
   hSSkNN_rew__1->SetBinError(76,0.002569188);
   hSSkNN_rew__1->SetBinError(77,0.004535184);
   hSSkNN_rew__1->SetBinError(78,0.002798586);
   hSSkNN_rew__1->SetBinError(79,0.002782274);
   hSSkNN_rew__1->SetBinError(80,0.003641003);
   hSSkNN_rew__1->SetBinError(81,0.003861729);
   hSSkNN_rew__1->SetBinError(82,0.004325828);
   hSSkNN_rew__1->SetBinError(83,0.006112603);
   hSSkNN_rew__1->SetBinError(84,0.004225909);
   hSSkNN_rew__1->SetBinError(85,0.004700675);
   hSSkNN_rew__1->SetBinError(86,0.005312636);
   hSSkNN_rew__1->SetBinError(87,0.006053955);
   hSSkNN_rew__1->SetBinError(88,0.007507754);
   hSSkNN_rew__1->SetBinError(89,0.007651639);
   hSSkNN_rew__1->SetBinError(90,0.007959034);
   hSSkNN_rew__1->SetBinError(91,0.008136738);
   hSSkNN_rew__1->SetBinError(92,0.0120432);
   hSSkNN_rew__1->SetBinError(93,0.01329967);
   hSSkNN_rew__1->SetBinError(94,0.01181539);
   hSSkNN_rew__1->SetBinError(95,0.009588273);
   hSSkNN_rew__1->SetBinError(96,0.01974219);
   hSSkNN_rew__1->SetBinError(97,0.0103949);
   hSSkNN_rew__1->SetBinError(98,0.01174379);
   hSSkNN_rew__1->SetBinError(99,0.0112777);
   hSSkNN_rew__1->SetBinError(100,0.01276738);
   hSSkNN_rew__1->SetBinError(101,0.05982343);
   hSSkNN_rew__1->SetMinimum(0);
   hSSkNN_rew__1->SetMaximum(0.5);
   hSSkNN_rew__1->SetEntries(115259);
   hSSkNN_rew__1->SetDirectory(0);
   hSSkNN_rew__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   hSSkNN_rew__1->SetLineColor(ci);
   hSSkNN_rew__1->SetLineWidth(3);
   hSSkNN_rew__1->SetMarkerStyle(20);
   hSSkNN_rew__1->GetXaxis()->SetTitle("#eta_{SS#it{K}}");
   hSSkNN_rew__1->GetXaxis()->SetRange(1,100);
   hSSkNN_rew__1->GetXaxis()->SetNdivisions(5);
   hSSkNN_rew__1->GetXaxis()->SetLabelFont(132);
   hSSkNN_rew__1->GetXaxis()->SetLabelOffset(0.01);
   hSSkNN_rew__1->GetXaxis()->SetLabelSize(0.07);
   hSSkNN_rew__1->GetXaxis()->SetTitleSize(0.07);
   hSSkNN_rew__1->GetXaxis()->SetTitleOffset(1.05);
   hSSkNN_rew__1->GetXaxis()->SetTitleFont(132);
   hSSkNN_rew__1->GetYaxis()->SetTitle("#omega_{SS#it{K}}");
   hSSkNN_rew__1->GetYaxis()->SetNdivisions(5);
   hSSkNN_rew__1->GetYaxis()->SetLabelFont(132);
   hSSkNN_rew__1->GetYaxis()->SetLabelOffset(0.01);
   hSSkNN_rew__1->GetYaxis()->SetLabelSize(0.07);
   hSSkNN_rew__1->GetYaxis()->SetTitleSize(0.07);
   hSSkNN_rew__1->GetYaxis()->SetTitleOffset(0.95);
   hSSkNN_rew__1->GetYaxis()->SetTitleFont(132);
   hSSkNN_rew__1->GetZaxis()->SetLabelFont(132);
   hSSkNN_rew__1->GetZaxis()->SetLabelSize(0.06);
   hSSkNN_rew__1->GetZaxis()->SetTitleSize(0.072);
   hSSkNN_rew__1->GetZaxis()->SetTitleOffset(1.2);
   hSSkNN_rew__1->GetZaxis()->SetTitleFont(132);
   hSSkNN_rew__1->Draw("HIST");
   
   Double_t gr2s_fx1001[100] = {
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.355,
   0.36,
   0.365,
   0.37,
   0.375,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495};
   Double_t gr2s_fy1001[100] = {
   0.1216,
   0.1254,
   0.1292,
   0.133,
   0.1368,
   0.1406,
   0.1444,
   0.1482,
   0.152,
   0.1558,
   0.1596,
   0.1634,
   0.1672,
   0.171,
   0.1748,
   0.1786,
   0.1824,
   0.1862,
   0.19,
   0.1938,
   0.1976,
   0.2014,
   0.2052,
   0.209,
   0.2128,
   0.2166,
   0.2204,
   0.2242,
   0.228,
   0.2318,
   0.2356,
   0.2394,
   0.2432,
   0.247,
   0.2508,
   0.2546,
   0.2584,
   0.2622,
   0.266,
   0.2698,
   0.2736,
   0.2774,
   0.2812,
   0.285,
   0.2888,
   0.2926,
   0.2964,
   0.3002,
   0.304,
   0.3078,
   0.3116,
   0.3154,
   0.3192,
   0.323,
   0.3268,
   0.3306,
   0.3344,
   0.3382,
   0.342,
   0.3458,
   0.3496,
   0.3534,
   0.3572,
   0.361,
   0.3648,
   0.3686,
   0.3724,
   0.3762,
   0.38,
   0.3838,
   0.3876,
   0.3914,
   0.3952,
   0.399,
   0.4028,
   0.4066,
   0.4104,
   0.4142,
   0.418,
   0.4218,
   0.4256,
   0.4294,
   0.4332,
   0.437,
   0.4408,
   0.4446,
   0.4484,
   0.4522,
   0.456,
   0.4598,
   0.4636,
   0.4674,
   0.4712,
   0.475,
   0.4788,
   0.4826,
   0.4864,
   0.4902,
   0.494,
   0.4978};
   Double_t gr2s_fex1001[100] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t gr2s_fey1001[100] = {
   0.08057724,
   0.07942647,
   0.07851783,
   0.07735523,
   0.07684817,
   0.07573652,
   0.07485317,
   0.07428034,
   0.07302991,
   0.07207093,
   0.07141332,
   0.07062273,
   0.06942408,
   0.06852952,
   0.06808904,
   0.06693289,
   0.06606075,
   0.06515366,
   0.06405577,
   0.06341507,
   0.0626165,
   0.06153793,
   0.06079844,
   0.06020624,
   0.05891926,
   0.05794452,
   0.05725442,
   0.05632748,
   0.05556846,
   0.05431261,
   0.05351785,
   0.05286248,
   0.05177943,
   0.05112326,
   0.05031053,
   0.04934517,
   0.04831688,
   0.04745636,
   0.04659565,
   0.04581672,
   0.0449488,
   0.04414629,
   0.04313077,
   0.04217344,
   0.04156454,
   0.04048892,
   0.03952329,
   0.03884273,
   0.03796479,
   0.03696723,
   0.03629441,
   0.03544842,
   0.03453271,
   0.03360465,
   0.03266268,
   0.0319622,
   0.03102679,
   0.03021031,
   0.02941876,
   0.02852743,
   0.02771122,
   0.02690186,
   0.0261038,
   0.02506353,
   0.02443979,
   0.02358096,
   0.02273736,
   0.02197762,
   0.02124525,
   0.02043795,
   0.01962854,
   0.0189355,
   0.01816092,
   0.0174377,
   0.0166725,
   0.01608401,
   0.0153331,
   0.01471536,
   0.01406564,
   0.01345915,
   0.01299276,
   0.01242086,
   0.01193471,
   0.01150584,
   0.01114852,
   0.01091092,
   0.0106685,
   0.01049214,
   0.01038685,
   0.01041094,
   0.01044646,
   0.01060759,
   0.0108452,
   0.01115586,
   0.01149188,
   0.01190134,
   0.01238061,
   0.01291085,
   0.01346979,
   0.01409587};
   TGraphErrors *gre = new TGraphErrors(100,gr2s_fx1001,gr2s_fy1001,gr2s_fex1001,gr2s_fey1001);
   gre->SetName("gr2s");
   gre->SetTitle("gr2s");

   ci = TColor::GetColor("#00ffff");
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001","gr2s",100,-0.6495,1.1445);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->SetMaximum(0.5589832);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetXaxis()->SetTitle("#eta");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetXaxis()->SetRange(37,65);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetYaxis()->SetTitle("#omega");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr2s10011001100110011001100110131001);
   
   gre->Draw("3");
   
   Double_t gr1s_fx1002[100] = {
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.355,
   0.36,
   0.365,
   0.37,
   0.375,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495};
   Double_t gr1s_fy1002[100] = {
   0.1216,
   0.1254,
   0.1292,
   0.133,
   0.1368,
   0.1406,
   0.1444,
   0.1482,
   0.152,
   0.1558,
   0.1596,
   0.1634,
   0.1672,
   0.171,
   0.1748,
   0.1786,
   0.1824,
   0.1862,
   0.19,
   0.1938,
   0.1976,
   0.2014,
   0.2052,
   0.209,
   0.2128,
   0.2166,
   0.2204,
   0.2242,
   0.228,
   0.2318,
   0.2356,
   0.2394,
   0.2432,
   0.247,
   0.2508,
   0.2546,
   0.2584,
   0.2622,
   0.266,
   0.2698,
   0.2736,
   0.2774,
   0.2812,
   0.285,
   0.2888,
   0.2926,
   0.2964,
   0.3002,
   0.304,
   0.3078,
   0.3116,
   0.3154,
   0.3192,
   0.323,
   0.3268,
   0.3306,
   0.3344,
   0.3382,
   0.342,
   0.3458,
   0.3496,
   0.3534,
   0.3572,
   0.361,
   0.3648,
   0.3686,
   0.3724,
   0.3762,
   0.38,
   0.3838,
   0.3876,
   0.3914,
   0.3952,
   0.399,
   0.4028,
   0.4066,
   0.4104,
   0.4142,
   0.418,
   0.4218,
   0.4256,
   0.4294,
   0.4332,
   0.437,
   0.4408,
   0.4446,
   0.4484,
   0.4522,
   0.456,
   0.4598,
   0.4636,
   0.4674,
   0.4712,
   0.475,
   0.4788,
   0.4826,
   0.4864,
   0.4902,
   0.494,
   0.4978};
   Double_t gr1s_fex1002[100] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t gr1s_fey1002[100] = {
   0.04028862,
   0.03971324,
   0.03925892,
   0.03867761,
   0.03842409,
   0.03786826,
   0.03742659,
   0.03714017,
   0.03651496,
   0.03603547,
   0.03570666,
   0.03531137,
   0.03471204,
   0.03426476,
   0.03404452,
   0.03346645,
   0.03303038,
   0.03257683,
   0.03202789,
   0.03170753,
   0.03130825,
   0.03076896,
   0.03039922,
   0.03010312,
   0.02945963,
   0.02897226,
   0.02862721,
   0.02816374,
   0.02778423,
   0.02715631,
   0.02675892,
   0.02643124,
   0.02588971,
   0.02556163,
   0.02515526,
   0.02467258,
   0.02415844,
   0.02372818,
   0.02329783,
   0.02290836,
   0.0224744,
   0.02207315,
   0.02156539,
   0.02108672,
   0.02078227,
   0.02024446,
   0.01976165,
   0.01942136,
   0.01898239,
   0.01848362,
   0.0181472,
   0.01772421,
   0.01726635,
   0.01680233,
   0.01633134,
   0.0159811,
   0.01551339,
   0.01510515,
   0.01470938,
   0.01426371,
   0.01385561,
   0.01345093,
   0.0130519,
   0.01253176,
   0.0122199,
   0.01179048,
   0.01136868,
   0.01098881,
   0.01062262,
   0.01021897,
   0.00981427,
   0.009467751,
   0.009080462,
   0.00871885,
   0.00833625,
   0.008042005,
   0.007666552,
   0.007357681,
   0.007032821,
   0.006729574,
   0.006496381,
   0.00621043,
   0.005967356,
   0.005752919,
   0.00557426,
   0.005455458,
   0.005334248,
   0.00524607,
   0.005193425,
   0.005205469,
   0.005223229,
   0.005303797,
   0.005422601,
   0.005577928,
   0.005745938,
   0.005950669,
   0.006190303,
   0.006455427,
   0.006734893,
   0.007047934};
   gre = new TGraphErrors(100,gr1s_fx1002,gr1s_fy1002,gr1s_fex1002,gr1s_fey1002);
   gre->SetName("gr1s");
   gre->SetTitle("gr1s");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(3002);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002","gr1s",100,-0.6495,1.1445);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->SetMinimum(0.03895773);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->SetMaximum(0.5472016);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gr1s10021002100210021002100210141002);
   
   gre->Draw("3");
   
   TF1 *fit1 = new TF1("fit","[0]+([1]*(x-[2]))",0,0.5);
   fit1->SetFillColor(19);
   fit1->SetFillStyle(0);
   fit1->SetLineWidth(2);
   fit1->GetXaxis()->SetLabelFont(42);
   fit1->GetXaxis()->SetLabelSize(0.035);
   fit1->GetXaxis()->SetTitleSize(0.035);
   fit1->GetXaxis()->SetTitleFont(42);
   fit1->GetYaxis()->SetLabelFont(42);
   fit1->GetYaxis()->SetLabelSize(0.035);
   fit1->GetYaxis()->SetTitleSize(0.035);
   fit1->GetYaxis()->SetTitleOffset(0);
   fit1->GetYaxis()->SetTitleFont(42);
   fit1->SetParameter(0,0.456);
   fit1->SetParError(0,0);
   fit1->SetParLimits(0,0,0);
   fit1->SetParameter(1,0.76);
   fit1->SetParError(1,0);
   fit1->SetParLimits(1,0,0);
   fit1->SetParameter(2,0.44);
   fit1->SetParError(2,0);
   fit1->SetParLimits(2,0,0);
   fit1->Draw("same");
   
   Double_t gdata_fx1003[6] = {
   0.266008,
   0.346857,
   0.395654,
   0.427608,
   0.450506,
   0.482013};
   Double_t gdata_fy1003[6] = {
   0.35575,
   0.38471,
   0.45108,
   0.42599,
   0.45926,
   0.49498};
   Double_t gdata_fex1003[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gdata_fey1003[6] = {
   0.0257,
   0.0207,
   0.0176,
   0.0142,
   0.0116,
   0.00695};
   gre = new TGraphErrors(6,gdata_fx1003,gdata_fy1003,gdata_fex1003,gdata_fey1003);
   gre->SetName("gdata");
   gre->SetTitle("data");
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003","data",100,0.2444075,0.5036135);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->SetMinimum(0.312862);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->SetMaximum(0.519118);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph_Graph_gdata10031003100310031003100310151003);
   
   gre->Draw("pe1");
   
   TPaveText *pt = new TPaveText(0.4226648,0.94,0.5773352,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   
   TH1D *hSSkNN_rew__2 = new TH1D("hSSkNN_rew__2","hSSkNN",100,0,0.5);
   hSSkNN_rew__2->SetBinContent(23,4.230756e-05);
   hSSkNN_rew__2->SetBinContent(24,9.967052e-05);
   hSSkNN_rew__2->SetBinContent(25,4.378503e-06);
   hSSkNN_rew__2->SetBinContent(26,7.474951e-05);
   hSSkNN_rew__2->SetBinContent(27,0.0001279226);
   hSSkNN_rew__2->SetBinContent(28,0.0005288341);
   hSSkNN_rew__2->SetBinContent(29,9.081909e-05);
   hSSkNN_rew__2->SetBinContent(30,8.506449e-05);
   hSSkNN_rew__2->SetBinContent(31,0.0003574207);
   hSSkNN_rew__2->SetBinContent(32,0.0006614373);
   hSSkNN_rew__2->SetBinContent(33,0.0006740105);
   hSSkNN_rew__2->SetBinContent(34,0.0007398097);
   hSSkNN_rew__2->SetBinContent(35,0.00111576);
   hSSkNN_rew__2->SetBinContent(36,0.0005477133);
   hSSkNN_rew__2->SetBinContent(37,0.0008051938);
   hSSkNN_rew__2->SetBinContent(38,0.002865275);
   hSSkNN_rew__2->SetBinContent(39,0.002123103);
   hSSkNN_rew__2->SetBinContent(40,0.001402337);
   hSSkNN_rew__2->SetBinContent(41,0.002420191);
   hSSkNN_rew__2->SetBinContent(42,0.001167476);
   hSSkNN_rew__2->SetBinContent(43,0.002479514);
   hSSkNN_rew__2->SetBinContent(44,0.003307317);
   hSSkNN_rew__2->SetBinContent(45,0.003057549);
   hSSkNN_rew__2->SetBinContent(46,0.004240957);
   hSSkNN_rew__2->SetBinContent(47,0.005038612);
   hSSkNN_rew__2->SetBinContent(48,0.005454253);
   hSSkNN_rew__2->SetBinContent(49,0.004929378);
   hSSkNN_rew__2->SetBinContent(50,0.006270279);
   hSSkNN_rew__2->SetBinContent(51,0.004903332);
   hSSkNN_rew__2->SetBinContent(52,0.00614309);
   hSSkNN_rew__2->SetBinContent(53,0.005021177);
   hSSkNN_rew__2->SetBinContent(54,0.008396277);
   hSSkNN_rew__2->SetBinContent(55,0.006284587);
   hSSkNN_rew__2->SetBinContent(56,0.01074815);
   hSSkNN_rew__2->SetBinContent(57,0.01002583);
   hSSkNN_rew__2->SetBinContent(58,0.008727883);
   hSSkNN_rew__2->SetBinContent(59,0.01220074);
   hSSkNN_rew__2->SetBinContent(60,0.01136041);
   hSSkNN_rew__2->SetBinContent(61,0.01064893);
   hSSkNN_rew__2->SetBinContent(62,0.01417809);
   hSSkNN_rew__2->SetBinContent(63,0.01171083);
   hSSkNN_rew__2->SetBinContent(64,0.01634697);
   hSSkNN_rew__2->SetBinContent(65,0.0163372);
   hSSkNN_rew__2->SetBinContent(66,0.02132979);
   hSSkNN_rew__2->SetBinContent(67,0.01755423);
   hSSkNN_rew__2->SetBinContent(68,0.02283936);
   hSSkNN_rew__2->SetBinContent(69,0.02347537);
   hSSkNN_rew__2->SetBinContent(70,0.02199616);
   hSSkNN_rew__2->SetBinContent(71,0.02224087);
   hSSkNN_rew__2->SetBinContent(72,0.03370579);
   hSSkNN_rew__2->SetBinContent(73,0.02732657);
   hSSkNN_rew__2->SetBinContent(74,0.02928941);
   hSSkNN_rew__2->SetBinContent(75,0.02950908);
   hSSkNN_rew__2->SetBinContent(76,0.03131611);
   hSSkNN_rew__2->SetBinContent(77,0.04317585);
   hSSkNN_rew__2->SetBinContent(78,0.03854029);
   hSSkNN_rew__2->SetBinContent(79,0.04492334);
   hSSkNN_rew__2->SetBinContent(80,0.05320633);
   hSSkNN_rew__2->SetBinContent(81,0.06124587);
   hSSkNN_rew__2->SetBinContent(82,0.06771563);
   hSSkNN_rew__2->SetBinContent(83,0.08506327);
   hSSkNN_rew__2->SetBinContent(84,0.07940976);
   hSSkNN_rew__2->SetBinContent(85,0.09561264);
   hSSkNN_rew__2->SetBinContent(86,0.1085953);
   hSSkNN_rew__2->SetBinContent(87,0.1338987);
   hSSkNN_rew__2->SetBinContent(88,0.1520462);
   hSSkNN_rew__2->SetBinContent(89,0.1855635);
   hSSkNN_rew__2->SetBinContent(90,0.2209989);
   hSSkNN_rew__2->SetBinContent(91,0.25819);
   hSSkNN_rew__2->SetBinContent(92,0.2659453);
   hSSkNN_rew__2->SetBinContent(93,0.2622304);
   hSSkNN_rew__2->SetBinContent(94,0.2447359);
   hSSkNN_rew__2->SetBinContent(95,0.2620687);
   hSSkNN_rew__2->SetBinContent(96,0.3126388);
   hSSkNN_rew__2->SetBinContent(97,0.3113);
   hSSkNN_rew__2->SetBinContent(98,0.3805814);
   hSSkNN_rew__2->SetBinContent(99,0.4285561);
   hSSkNN_rew__2->SetBinContent(100,0.4194301);
   hSSkNN_rew__2->SetBinContent(101,3.722088);
   hSSkNN_rew__2->SetBinError(23,4.230756e-05);
   hSSkNN_rew__2->SetBinError(24,9.89106e-05);
   hSSkNN_rew__2->SetBinError(25,4.378503e-06);
   hSSkNN_rew__2->SetBinError(26,4.595629e-05);
   hSSkNN_rew__2->SetBinError(27,0.0001278428);
   hSSkNN_rew__2->SetBinError(28,0.0004460645);
   hSSkNN_rew__2->SetBinError(29,4.3622e-05);
   hSSkNN_rew__2->SetBinError(30,4.048432e-05);
   hSSkNN_rew__2->SetBinError(31,0.0001902607);
   hSSkNN_rew__2->SetBinError(32,0.0002491009);
   hSSkNN_rew__2->SetBinError(33,0.0003612453);
   hSSkNN_rew__2->SetBinError(34,0.0002668609);
   hSSkNN_rew__2->SetBinError(35,0.0002965262);
   hSSkNN_rew__2->SetBinError(36,0.0001851607);
   hSSkNN_rew__2->SetBinError(37,0.0002209864);
   hSSkNN_rew__2->SetBinError(38,0.001848187);
   hSSkNN_rew__2->SetBinError(39,0.0005566311);
   hSSkNN_rew__2->SetBinError(40,0.0003681821);
   hSSkNN_rew__2->SetBinError(41,0.0005011627);
   hSSkNN_rew__2->SetBinError(42,0.0003498075);
   hSSkNN_rew__2->SetBinError(43,0.0006346185);
   hSSkNN_rew__2->SetBinError(44,0.0006776137);
   hSSkNN_rew__2->SetBinError(45,0.0006101704);
   hSSkNN_rew__2->SetBinError(46,0.0007069637);
   hSSkNN_rew__2->SetBinError(47,0.0008359034);
   hSSkNN_rew__2->SetBinError(48,0.001075266);
   hSSkNN_rew__2->SetBinError(49,0.00103278);
   hSSkNN_rew__2->SetBinError(50,0.001648151);
   hSSkNN_rew__2->SetBinError(51,0.00085566);
   hSSkNN_rew__2->SetBinError(52,0.001517745);
   hSSkNN_rew__2->SetBinError(53,0.0006830546);
   hSSkNN_rew__2->SetBinError(54,0.0011377);
   hSSkNN_rew__2->SetBinError(55,0.0009747509);
   hSSkNN_rew__2->SetBinError(56,0.001447471);
   hSSkNN_rew__2->SetBinError(57,0.001353327);
   hSSkNN_rew__2->SetBinError(58,0.001495931);
   hSSkNN_rew__2->SetBinError(59,0.001575356);
   hSSkNN_rew__2->SetBinError(60,0.001317125);
   hSSkNN_rew__2->SetBinError(61,0.001633666);
   hSSkNN_rew__2->SetBinError(62,0.001973999);
   hSSkNN_rew__2->SetBinError(63,0.00140295);
   hSSkNN_rew__2->SetBinError(64,0.001641844);
   hSSkNN_rew__2->SetBinError(65,0.001639029);
   hSSkNN_rew__2->SetBinError(66,0.002203419);
   hSSkNN_rew__2->SetBinError(67,0.001775252);
   hSSkNN_rew__2->SetBinError(68,0.002099252);
   hSSkNN_rew__2->SetBinError(69,0.004275326);
   hSSkNN_rew__2->SetBinError(70,0.001879047);
   hSSkNN_rew__2->SetBinError(71,0.002478778);
   hSSkNN_rew__2->SetBinError(72,0.003981325);
   hSSkNN_rew__2->SetBinError(73,0.003026974);
   hSSkNN_rew__2->SetBinError(74,0.002340383);
   hSSkNN_rew__2->SetBinError(75,0.002200364);
   hSSkNN_rew__2->SetBinError(76,0.002569188);
   hSSkNN_rew__2->SetBinError(77,0.004535184);
   hSSkNN_rew__2->SetBinError(78,0.002798586);
   hSSkNN_rew__2->SetBinError(79,0.002782274);
   hSSkNN_rew__2->SetBinError(80,0.003641003);
   hSSkNN_rew__2->SetBinError(81,0.003861729);
   hSSkNN_rew__2->SetBinError(82,0.004325828);
   hSSkNN_rew__2->SetBinError(83,0.006112603);
   hSSkNN_rew__2->SetBinError(84,0.004225909);
   hSSkNN_rew__2->SetBinError(85,0.004700675);
   hSSkNN_rew__2->SetBinError(86,0.005312636);
   hSSkNN_rew__2->SetBinError(87,0.006053955);
   hSSkNN_rew__2->SetBinError(88,0.007507754);
   hSSkNN_rew__2->SetBinError(89,0.007651639);
   hSSkNN_rew__2->SetBinError(90,0.007959034);
   hSSkNN_rew__2->SetBinError(91,0.008136738);
   hSSkNN_rew__2->SetBinError(92,0.0120432);
   hSSkNN_rew__2->SetBinError(93,0.01329967);
   hSSkNN_rew__2->SetBinError(94,0.01181539);
   hSSkNN_rew__2->SetBinError(95,0.009588273);
   hSSkNN_rew__2->SetBinError(96,0.01974219);
   hSSkNN_rew__2->SetBinError(97,0.0103949);
   hSSkNN_rew__2->SetBinError(98,0.01174379);
   hSSkNN_rew__2->SetBinError(99,0.0112777);
   hSSkNN_rew__2->SetBinError(100,0.01276738);
   hSSkNN_rew__2->SetBinError(101,0.05982343);
   hSSkNN_rew__2->SetMinimum(0);
   hSSkNN_rew__2->SetMaximum(0.5);
   hSSkNN_rew__2->SetEntries(115259);
   hSSkNN_rew__2->SetDirectory(0);
   hSSkNN_rew__2->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hSSkNN_rew__2->SetLineColor(ci);
   hSSkNN_rew__2->SetLineWidth(3);
   hSSkNN_rew__2->SetMarkerStyle(20);
   hSSkNN_rew__2->GetXaxis()->SetTitle("#eta_{SS#it{K}}");
   hSSkNN_rew__2->GetXaxis()->SetRange(1,100);
   hSSkNN_rew__2->GetXaxis()->SetNdivisions(5);
   hSSkNN_rew__2->GetXaxis()->SetLabelFont(132);
   hSSkNN_rew__2->GetXaxis()->SetLabelOffset(0.01);
   hSSkNN_rew__2->GetXaxis()->SetLabelSize(0.07);
   hSSkNN_rew__2->GetXaxis()->SetTitleSize(0.07);
   hSSkNN_rew__2->GetXaxis()->SetTitleOffset(1.05);
   hSSkNN_rew__2->GetXaxis()->SetTitleFont(132);
   hSSkNN_rew__2->GetYaxis()->SetTitle("#omega_{SS#it{K}}");
   hSSkNN_rew__2->GetYaxis()->SetNdivisions(5);
   hSSkNN_rew__2->GetYaxis()->SetLabelFont(132);
   hSSkNN_rew__2->GetYaxis()->SetLabelOffset(0.01);
   hSSkNN_rew__2->GetYaxis()->SetLabelSize(0.07);
   hSSkNN_rew__2->GetYaxis()->SetTitleSize(0.07);
   hSSkNN_rew__2->GetYaxis()->SetTitleOffset(0.95);
   hSSkNN_rew__2->GetYaxis()->SetTitleFont(132);
   hSSkNN_rew__2->GetZaxis()->SetLabelFont(132);
   hSSkNN_rew__2->GetZaxis()->SetLabelSize(0.06);
   hSSkNN_rew__2->GetZaxis()->SetTitleSize(0.072);
   hSSkNN_rew__2->GetZaxis()->SetTitleOffset(1.2);
   hSSkNN_rew__2->GetZaxis()->SetTitleFont(132);
   hSSkNN_rew__2->Draw("histsame");
   
   pt = new TPaveText(0.02895882,0.3912839,0.1158362,0.4387113,"br");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1048218);
   pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.02895882,0.3912839,0.1158362,0.4387113,"br");
   pt->SetFillColor(0);
   pt->SetTextFont(132);
   pt->SetTextSize(0.1048218);
   pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cnew->Modified();
   cnew->cd();
   cnew->SetSelected(cnew);
}


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

